Validity of Generalized Second Law of Thermodynamics in the Logamediate and Intermediate scenarios of the Universe

In this work, we have investigated the validity of the generalized second law of thermodynamics in logamediate and intermediate scenarios of the universe bounded by the Hubble, apparent, particle and event horizons using and without using first law of thermodynamics. We have observed that the GSL is valid for Hubble, apparent, particle and event horizons of the universe in the logamediate scenario of the universe using first law and without using first law. Similarly the GSL is valid for all horizons in the intermediate scenario of the universe using first law. Also in the intermediate scenario of the universe, the GSL is valid for Hubble, apparent and particle horizons but it breaks down whenever we consider the universe enveloped by the event horizon.

==> Particle_event_intermediate_calculation.nb <==
(************** Content-type: application/mathematica **************

                    Mathematica-Compatible Notebook

This notebook can be used with any Mathematica-compatible
application, such as Mathematica, MathReader or Publicon. The data
for the notebook starts with the line containing stars above.

To get the notebook into a Mathematica-compatible application, do
one of the following:

* Save the data starting with the line of stars above into a file
  with a name ending in .nb, then open the file inside the
  application;

* Copy the data starting with the line of stars above to the
  clipboard, then use the Paste menu command inside the application.

Data for notebooks contains only printable 7-bit ASCII and can be
sent directly in email or through ftp in text mode.  Newlines can be
CR, LF or CRLF (Unix, Macintosh or MS-DOS style).

NOTE: If you modify the data for this notebook not in a Mathematica-
compatible application, you must delete the line below containing
the word CacheID, otherwise Mathematica-compatible applications may
try to use invalid cache data.

For more information on notebooks and Mathematica-compatible 
applications, contact Wolfram Research:
  web: http://www.wolfram.com
  email: info@wolfram.com
  phone: +1-217-398-0700 (U.S.)

Notebook reader applications are available free of charge from 
Wolfram Research.
*******************************************************************)

(*CacheID: 232*)


(*NotebookFileLineBreakTest
NotebookFileLineBreakTest*)
(*NotebookOptionsPosition[     17290,        419]*)
(*NotebookOutlinePosition[     17934,        441]*)
(*  CellTagsIndexPosition[     17890,        437]*)
(*WindowFrame->Normal*)



Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
    \(\[ExponentialE]\^\(B\ t\^\[Beta]\)\ \(\[Integral]\_0\%T \[ExponentialE]\
\^\(\(-B\)\ t\^\[Beta]\)\ \[DifferentialD]t\)\)], "Input"],

Cell[BoxData[
    \(\[ExponentialE]\^\(B\ t\^\[Beta]\)\ If[
        T > 0 && Re[B] > 0 && 
          Re[\[Beta]] > 
            0, \(B\^\(\(-1\)/\[Beta]\)\ \((\[Beta]\ Gamma[1 + 1\/\[Beta]] - \
Gamma[1\/\[Beta], B\ T\^\[Beta]])\)\)\/\[Beta], \[Integral]\_0\%T\( \
\[ExponentialE]\^\(\(-B\)\ t\^\[Beta]\)\) \[DifferentialD]t]\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Rp = \[ExponentialE]\^\(B\ t\^\[Beta]\)\ \(B\^\(\(-1\)/\[Beta]\)\ \((\
\[Beta]\ Gamma[1 + 1\/\[Beta]] - Gamma[1\/\[Beta], B\ t\^\[Beta]])\)\)\/\
\[Beta]\)], "Input"],

Cell[BoxData[
    \(\(B\^\(\(-1\)/\[Beta]\)\ \[ExponentialE]\^\(B\ t\^\[Beta]\)\ \((\[Beta]\
\ Gamma[1 + 1\/\[Beta]] - Gamma[1\/\[Beta], B\ t\^\[Beta]])\)\)\/\[Beta]\)], \
"Output"]
}, Open  ]],

Cell[BoxData[""], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(\[ExponentialE]\^\(B\ t\^\[Beta]\)\ \(\[Integral]\_T\%\[Infinity] \
\[ExponentialE]\^\(\(-B\)\ t\^\[Beta]\)\ \[DifferentialD]t\)\)], "Input"],

Cell[BoxData[
    \(Set::"wrsym" \(\(:\)\(\ \)\) 
      "Symbol \!\(Re\) is Protected."\)], "Message"],

Cell[BoxData[
    \(\[ExponentialE]\^\(B\ t\^\[Beta]\)\ \((B\^\(\(-1\)/\[Beta]\)\ Gamma[
              1 + 1\/\[Beta]] + \(T\ \((B\ T\^\[Beta])\)\^\(\(-1\)/\[Beta]\)\ \
Gamma[1\/\[Beta], B\ T\^\[Beta]]\)\/\[Beta])\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(RE = \[ExponentialE]\^\(B\ t\^\[Beta]\)\ \((B\^\(\(-1\)/\[Beta]\)\ \
Gamma[1 + 
                  1\/\[Beta]] + \(t\ \((B\ t\^\[Beta])\)\^\(\(-1\)/\[Beta]\)\ \
Gamma[1\/\[Beta], B\ t\^\[Beta]]\)\/\[Beta])\)\)], "Input"],

Cell[BoxData[
    \(\[ExponentialE]\^\(B\ t\^\[Beta]\)\ \((B\^\(\(-1\)/\[Beta]\)\ Gamma[
              1 + 1\/\[Beta]] + \(t\ \((B\ t\^\[Beta])\)\^\(\(-1\)/\[Beta]\)\ \
Gamma[1\/\[Beta], B\ t\^\[Beta]]\)\/\[Beta])\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(\(Rpdot = D[Rp, t]\)\(\[IndentingNewLine]\)
    \)\)], "Input"],

Cell[BoxData[
    \(B\^\(1 - 1\/\[Beta]\)\ t\^\(\(-1\) + \[Beta]\)\ \((B\ t\^\[Beta])\)\^\(\
\(-1\) + 1\/\[Beta]\) + 
      B\^\(1 - 1\/\[Beta]\)\ \[ExponentialE]\^\(B\ t\^\[Beta]\)\ t\^\(\(-1\) \
+ \[Beta]\)\ \((\[Beta]\ Gamma[1 + 1\/\[Beta]] - 
            Gamma[1\/\[Beta], B\ t\^\[Beta]])\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Redot = D[RE, t]\)], "Input"],

Cell[BoxData[
    \(\[ExponentialE]\^\(B\ t\^\[Beta]\)\ \((\(-\[ExponentialE]\^\(\(-B\)\ \
t\^\[Beta]\)\) - \(B\ t\^\[Beta]\ \((B\ t\^\[Beta])\)\^\(\(-1\) - \
1\/\[Beta]\)\ Gamma[1\/\[Beta], B\ t\^\[Beta]]\)\/\[Beta] + \(\((B\ \
t\^\[Beta])\)\^\(\(-1\)/\[Beta]\)\ Gamma[1\/\[Beta], B\ \
t\^\[Beta]]\)\/\[Beta])\) + 
      B\ \[ExponentialE]\^\(B\ t\^\[Beta]\)\ t\^\(\(-1\) + \[Beta]\)\ \[Beta]\
\ \((B\^\(\(-1\)/\[Beta]\)\ Gamma[
                1 + 1\/\[Beta]] + \(t\ \((B\ \
t\^\[Beta])\)\^\(\(-1\)/\[Beta]\)\ Gamma[1\/\[Beta], B\ \
t\^\[Beta]]\)\/\[Beta])\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
    \(a = \[ExponentialE]^\((B \((t^\[Beta])\))\)\), "\[IndentingNewLine]", 
    \(H = D[a, t]/a\), "\[IndentingNewLine]", 
    \(T = 1\/\(2\ \[Pi]\ Rp\)\)}], "Input"],

Cell[BoxData[
    \(\[ExponentialE]\^\(B\ t\^\[Beta]\)\)], "Output"],

Cell[BoxData[
    \(B\ t\^\(\(-1\) + \[Beta]\)\ \[Beta]\)], "Output"],

Cell[BoxData[
    \(\(B\^\(1\/\[Beta]\)\ \[ExponentialE]\^\(\(-B\)\ t\^\[Beta]\)\ \[Beta]\)\
\/\(2\ \[Pi]\ \((\[Beta]\ Gamma[1 + 1\/\[Beta]] - Gamma[1\/\[Beta], B\ t\^\
\[Beta]])\)\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
    \(SIdot = 
      Rp^2\/\(T\ G\)\ \((k\/a^2 - D[H, t])\)\ \((Rpdot - 
            H\ Rp)\)\), "\[IndentingNewLine]", 
    \(Sdot = \(Rp^3\ H\)\/\(T\ G\)\ \((k\/a^2 - 
            D[H, t])\)\ \), "\[IndentingNewLine]", 
    \(G = 1\), "\[IndentingNewLine]", 
    \(entropydot = Simplify[SIdot + Sdot]\)}], "Input"],

Cell[BoxData[
    \(\(2\ B\^\(1 - 4\/\[Beta]\)\ \[ExponentialE]\^\(3\ B\ t\^\[Beta]\)\ \
\[Pi]\ t\^\(\(-1\) + \[Beta]\)\ \((B\ t\^\[Beta])\)\^\(\(-1\) + 1\/\[Beta]\)\ \
\((\[ExponentialE]\^\(\(-2\)\ B\ t\^\[Beta]\)\ k - B\ t\^\(\(-2\) + \[Beta]\)\
\ \((\(-1\) + \[Beta])\)\ \[Beta])\)\ \((\[Beta]\ Gamma[1 + 1\/\[Beta]] - \
Gamma[1\/\[Beta], B\ t\^\[Beta]])\)\^3\)\/\(G\ \[Beta]\^3\)\)], "Output"],

Cell[BoxData[
    \(General::"spell" \(\(:\)\(\ \)\) 
      "Possible spelling error: new symbol name \"\!\(Sdot\)\" is similar to \
existing symbols \!\({SIdot, Slot}\)."\)], "Message"],

Cell[BoxData[
    \(\(2\ B\^\(1 - 4\/\[Beta]\)\ \[ExponentialE]\^\(4\ B\ t\^\[Beta]\)\ \
\[Pi]\ t\^\(\(-1\) + \[Beta]\)\ \((\[ExponentialE]\^\(\(-2\)\ B\ t\^\[Beta]\)\
\ k - B\ t\^\(\(-2\) + \[Beta]\)\ \((\(-1\) + \[Beta])\)\ \[Beta])\)\ \((\
\[Beta]\ Gamma[1 + 1\/\[Beta]] - Gamma[1\/\[Beta], B\ \
t\^\[Beta]])\)\^4\)\/\(G\ \[Beta]\^3\)\)], "Output"],

Cell[BoxData[
    \(1\)], "Output"],

Cell[BoxData[
    \(\(-\(\(1\/\(t\^3\ \[Beta]\^3\)\)\((2\ B\^\(\(-4\)/\[Beta]\)\ \
\[ExponentialE]\^\(B\ t\^\[Beta]\)\ \[Pi]\ \((\(-k\)\ t\^2 + 
              B\ \[ExponentialE]\^\(2\ B\ t\^\[Beta]\)\ t\^\[Beta]\ \((\(-1\) \
+ \[Beta])\)\ \[Beta])\)\ \((\[Beta]\ Gamma[1 + 1\/\[Beta]] - \
Gamma[1\/\[Beta], B\ t\^\[Beta]])\)\^3\ \((\((B\ \
t\^\[Beta])\)\^\(1\/\[Beta]\) + 
              B\ \[ExponentialE]\^\(B\ t\^\[Beta]\)\ t\^\[Beta]\ \[Beta]\ \
Gamma[1 + 1\/\[Beta]] - 
              B\ \[ExponentialE]\^\(B\ t\^\[Beta]\)\ t\^\[Beta]\ Gamma[
                  1\/\[Beta], B\ t\^\[Beta]])\))\)\)\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
    \(SIdot2 = 
      Rp^2\/\(T\ G\)\ \((k\/a^2 - D[H, t])\)\ \((Rpdot - 
            H\ Rp)\)\), "\[IndentingNewLine]", 
    \(Sdot2 = D[\[Pi]\ Rp^2, t]\), "\[IndentingNewLine]", 
    \(G = 1\), "\[IndentingNewLine]", 
    \(entropydot2 = Simplify[SIdot2 + Sdot2]\)}], "Input"],

Cell[BoxData[
    \(\(2\ B\^\(1 - 4\/\[Beta]\)\ \[ExponentialE]\^\(3\ B\ t\^\[Beta]\)\ \
\[Pi]\ t\^\(\(-1\) + \[Beta]\)\ \((B\ t\^\[Beta])\)\^\(\(-1\) + 1\/\[Beta]\)\ \
\((\[ExponentialE]\^\(\(-2\)\ B\ t\^\[Beta]\)\ k - B\ t\^\(\(-2\) + \[Beta]\)\
\ \((\(-1\) + \[Beta])\)\ \[Beta])\)\ \((\[Beta]\ Gamma[1 + 1\/\[Beta]] - \
Gamma[1\/\[Beta], B\ t\^\[Beta]])\)\^3\)\/\[Beta]\^3\)], "Output"],

Cell[BoxData[
    \(\(2\ B\^\(1 - 2\/\[Beta]\)\ \[ExponentialE]\^\(B\ t\^\[Beta]\)\ \[Pi]\ \
t\^\(\(-1\) + \[Beta]\)\ \((B\ t\^\[Beta])\)\^\(\(-1\) + 1\/\[Beta]\)\ \((\
\[Beta]\ Gamma[1 + 1\/\[Beta]] - Gamma[1\/\[Beta], B\ t\^\[Beta]])\)\)\/\
\[Beta] + \(2\ B\^\(1 - 2\/\[Beta]\)\ \[ExponentialE]\^\(2\ B\ t\^\[Beta]\)\ \
\[Pi]\ t\^\(\(-1\) + \[Beta]\)\ \((\[Beta]\ Gamma[1 + 1\/\[Beta]] - Gamma[1\/\
\[Beta], B\ t\^\[Beta]])\)\^2\)\/\[Beta]\)], "Output"],

Cell[BoxData[
    \(1\)], "Output"],

Cell[BoxData[
    \(\(2\ B\^\(\(-4\)/\[Beta]\)\ \[ExponentialE]\^\(B\ t\^\[Beta]\)\ \[Pi]\ \
\((\[Beta]\ Gamma[1 + 1\/\[Beta]] - Gamma[1\/\[Beta], B\ t\^\[Beta]])\)\ \((B\
\^\(2/\[Beta]\)\ \((B\ t\^\[Beta])\)\^\(1\/\[Beta]\)\ \[Beta]\^2 + B\^\(\(2 + \
\[Beta]\)\/\[Beta]\)\ \[ExponentialE]\^\(B\ t\^\[Beta]\)\ t\^\[Beta]\ \[Beta]\
\^2\ \((\[Beta]\ Gamma[1 + 1\/\[Beta]] - Gamma[1\/\[Beta], B\ t\^\[Beta]])\) \
+ \(\((B\ t\^\[Beta])\)\^\(1\/\[Beta]\)\ \((k\ t\^2 - B\ \[ExponentialE]\^\(2\
\ B\ t\^\[Beta]\)\ t\^\[Beta]\ \((\(-1\) + \[Beta])\)\ \[Beta])\)\ \((\(-\
\[Beta]\)\ Gamma[1 + 1\/\[Beta]] + Gamma[1\/\[Beta], B\ \
t\^\[Beta]])\)\^2\)\/t\^2)\)\)\/\(t\ \[Beta]\^3\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(entropydot = Simplify[SIdot + Sdot]\)], "Input"],

Cell[BoxData[
    \(\(1\/\(t\^2\ \[Beta]\^3\)\) \((2\ \((\(-B\))\)\^\(\(-3\)/\[Beta]\)\ \
\[ExponentialE]\^\(2\ B\ t\^\[Beta]\)\ \[Pi]\ \((\(-B\)\ \
t\^\[Beta])\)\^\(\(-3\)/\[Beta]\)\ \((\((\(-B\)\ \
t\^\[Beta])\)\^\(1\/\[Beta]\)\ \[Beta]\ Gamma[
                  1 + 1\/\[Beta]] + \((\(-B\))\)\^\(1\/\[Beta]\)\ t\ Gamma[
                  1\/\[Beta], \(-B\)\ t\^\[Beta]])\)\ \((\[ExponentialE]\^\(B\
\ t\^\[Beta]\)\ \((\(-B\)\ t\^\[Beta])\)\^\(2/\[Beta]\)\ \[Beta]\^2\ \
\((\(-k\)\ t\^2 + 
                    B\ \[ExponentialE]\^\(2\ B\ t\^\[Beta]\)\ t\^\[Beta]\ \((\
\(-1\) + \[Beta])\)\ \[Beta])\)\ Gamma[1 + 1\/\[Beta]]\^2 + \((\(-B\))\)\^\(1\
\/\[Beta]\)\ t\ \((\(-B\)\ t\^\[Beta])\)\^\(1\/\[Beta]\)\ \[Beta]\ Gamma[
                  1 + 1\/\[Beta]]\ \((B\ t\^\[Beta]\ \((\(-B\)\ t\^\[Beta])\)\
\^\(1\/\[Beta]\)\ \[Beta]\^2 + 
                    2\ \[ExponentialE]\^\(B\ t\^\[Beta]\)\ \((\(-k\)\ t\^2 + 
                          B\ \[ExponentialE]\^\(2\ B\ t\^\[Beta]\)\ \
t\^\[Beta]\ \((\(-1\) + \[Beta])\)\ \[Beta])\)\ Gamma[
                        1\/\[Beta], \(-B\)\ t\^\[Beta]])\) - \
\((\(-B\))\)\^\(2/\[Beta]\)\ t\^2\ \((\[ExponentialE]\^\(B\ t\^\[Beta]\)\ \((\
\(-B\)\ t\^\[Beta])\)\^\(2/\[Beta]\)\ \[Beta]\^2 + \((\(-B\)\ t\^\[Beta])\)\^\
\(1 + 1\/\[Beta]\)\ \[Beta]\^2\ Gamma[
                        1\/\[Beta], \(-B\)\ t\^\[Beta]] + \
\((\[ExponentialE]\^\(B\ t\^\[Beta]\)\ k\ t\^2 - 
                          B\ \[ExponentialE]\^\(3\ B\ t\^\[Beta]\)\ \
t\^\[Beta]\ \((\(-1\) + \[Beta])\)\ \[Beta])\)\ Gamma[1\/\[Beta], \(-B\)\ t\^\
\[Beta]]\^2)\))\))\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
    \(a = \[ExponentialE]^\((B \((t^\[Beta])\))\)\), "\[IndentingNewLine]", 
    \(H = D[a, t]/a\), "\[IndentingNewLine]", 
    \(T = 1\/\(2\ \[Pi]\ RE\)\)}], "Input"],

Cell[BoxData[
    \(\[ExponentialE]\^\(B\ t\^\[Beta]\)\)], "Output"],

Cell[BoxData[
    \(B\ t\^\(\(-1\) + \[Beta]\)\ \[Beta]\)], "Output"],

Cell[BoxData[
    \(\[ExponentialE]\^\(\(-B\)\ t\^\[Beta]\)\/\(2\ \[Pi]\ \((B\^\(\(-1\)/\
\[Beta]\)\ Gamma[1 + 1\/\[Beta]] + \(t\ \((B\ t\^\[Beta])\)\^\(\(-1\)/\[Beta]\
\)\ Gamma[1\/\[Beta], B\ t\^\[Beta]]\)\/\[Beta])\)\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
    \(SIdot = 
      RE^2\/\(T\ G\)\ \((k\/a^2 - D[H, t])\)\ \((Redot - 
            H\ RE)\)\), "\[IndentingNewLine]", 
    \(Sdot = \(RE^3\ H\)\/\(T\ G\)\ \((k\/a^2 - 
            D[H, t])\)\ \), "\[IndentingNewLine]", 
    \(G = 1\), "\[IndentingNewLine]", 
    \(entropydot = Simplify[SIdot + Sdot]\)}], "Input"],

Cell[BoxData[
    \(\(2\ \[ExponentialE]\^\(4\ B\ t\^\[Beta]\)\ \[Pi]\ \((\[ExponentialE]\^\
\(\(-2\)\ B\ t\^\[Beta]\)\ k - B\ t\^\(\(-2\) + \[Beta]\)\ \((\(-1\) + \
\[Beta])\)\ \[Beta])\)\ \((\(-\[ExponentialE]\^\(\(-B\)\ t\^\[Beta]\)\) - \(B\
\ t\^\[Beta]\ \((B\ t\^\[Beta])\)\^\(\(-1\) - 1\/\[Beta]\)\ Gamma[1\/\[Beta], \
B\ t\^\[Beta]]\)\/\[Beta] + \(\((B\ t\^\[Beta])\)\^\(\(-1\)/\[Beta]\)\ \
Gamma[1\/\[Beta], B\ t\^\[Beta]]\)\/\[Beta])\)\ \((B\^\(\(-1\)/\[Beta]\)\ \
Gamma[1 + 1\/\[Beta]] + \(t\ \((B\ t\^\[Beta])\)\^\(\(-1\)/\[Beta]\)\ Gamma[1\
\/\[Beta], B\ t\^\[Beta]]\)\/\[Beta])\)\^3\)\/G\)], "Output"],

Cell[BoxData[
    \(General::"spell" \(\(:\)\(\ \)\) 
      "Possible spelling error: new symbol name \"\!\(Sdot\)\" is similar to \
existing symbols \!\({SIdot, Slot}\)."\)], "Message"],

Cell[BoxData[
    \(\(2\ B\ \[ExponentialE]\^\(4\ B\ t\^\[Beta]\)\ \[Pi]\ t\^\(\(-1\) + \
\[Beta]\)\ \[Beta]\ \((\[ExponentialE]\^\(\(-2\)\ B\ t\^\[Beta]\)\ k - B\ t\^\
\(\(-2\) + \[Beta]\)\ \((\(-1\) + \[Beta])\)\ \[Beta])\)\ \((B\^\(\(-1\)/\
\[Beta]\)\ Gamma[1 + 1\/\[Beta]] + \(t\ \((B\ t\^\[Beta])\)\^\(\(-1\)/\[Beta]\
\)\ Gamma[1\/\[Beta], B\ t\^\[Beta]]\)\/\[Beta])\)\^4\)\/G\)], "Output"],

Cell[BoxData[
    \(1\)], "Output"],

Cell[BoxData[
    \(\(-\(\(2\ B\^\(\(-4\)/\[Beta]\)\ \[ExponentialE]\^\(B\ t\^\[Beta]\)\ \
\[Pi]\ \((B\ t\^\[Beta])\)\^\(\(-4\)/\[Beta]\)\ \((\(-k\)\ t\^2 + 
                B\ \[ExponentialE]\^\(2\ B\ t\^\[Beta]\)\ t\^\[Beta]\ \((\(-1\
\) + \[Beta])\)\ \[Beta])\)\ \((\((B\ t\^\[Beta])\)\^\(1\/\[Beta]\)\ \[Beta]\ \
Gamma[1 + 1\/\[Beta]] + B\^\(1\/\[Beta]\)\ t\ Gamma[1\/\[Beta], B\ \
t\^\[Beta]])\)\^3\ \((\[ExponentialE]\^\(B\ t\^\[Beta]\)\ \((B\ t\^\[Beta])\)\
\^\(1 + 1\/\[Beta]\)\ \[Beta]\ Gamma[1 + 1\/\[Beta]] - 
                B\^\(1\/\[Beta]\)\ t\ \((\((B\ t\^\[Beta])\)\^\(1\/\[Beta]\) \
- B\ \[ExponentialE]\^\(B\ t\^\[Beta]\)\ t\^\[Beta]\ Gamma[1\/\[Beta], 
                          B\ t\^\[Beta]])\))\)\)\/\(t\^3\ \
\[Beta]\^3\)\)\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
    \(SIdot2 = 
      RE^2\/\(T\ G\)\ \((k\/a^2 - D[H, t])\)\ \((Redot - 
            H\ RE)\)\), "\[IndentingNewLine]", 
    \(Sdot2 = D[\[Pi]\ RE^2, t]\), "\[IndentingNewLine]", 
    \(G = 1\), "\[IndentingNewLine]", 
    \(entropydot2 = Simplify[SIdot2 + Sdot2]\)}], "Input"],

Cell[BoxData[
    \(2\ \[ExponentialE]\^\(4\ B\ t\^\[Beta]\)\ \[Pi]\ \((\[ExponentialE]\^\(\
\(-2\)\ B\ t\^\[Beta]\)\ k - 
          B\ t\^\(\(-2\) + \[Beta]\)\ \((\(-1\) + \[Beta])\)\ \[Beta])\)\ \((\
\(-\[ExponentialE]\^\(\(-B\)\ t\^\[Beta]\)\) - \(B\ t\^\[Beta]\ \((B\ t\^\
\[Beta])\)\^\(\(-1\) - 1\/\[Beta]\)\ Gamma[1\/\[Beta], B\ t\^\[Beta]]\)\/\
\[Beta] + \(\((B\ t\^\[Beta])\)\^\(\(-1\)/\[Beta]\)\ Gamma[1\/\[Beta], B\ t\^\
\[Beta]]\)\/\[Beta])\)\ \((B\^\(\(-1\)/\[Beta]\)\ Gamma[1 + 1\/\[Beta]] + \(t\
\ \((B\ t\^\[Beta])\)\^\(\(-1\)/\[Beta]\)\ Gamma[1\/\[Beta], B\ t\^\[Beta]]\)\
\/\[Beta])\)\^3\)], "Output"],

Cell[BoxData[
    \(General::"spell1" \(\(:\)\(\ \)\) 
      "Possible spelling error: new symbol name \"\!\(Sdot2\)\" is similar to \
existing symbol \"\!\(SIdot2\)\"."\)], "Message"],

Cell[BoxData[
    \(2\ \[ExponentialE]\^\(2\ B\ t\^\[Beta]\)\ \[Pi]\ \
\((\(-\[ExponentialE]\^\(\(-B\)\ t\^\[Beta]\)\) - \(B\ t\^\[Beta]\ \((B\ t\^\
\[Beta])\)\^\(\(-1\) - 1\/\[Beta]\)\ Gamma[1\/\[Beta], B\ t\^\[Beta]]\)\/\
\[Beta] + \(\((B\ t\^\[Beta])\)\^\(\(-1\)/\[Beta]\)\ Gamma[1\/\[Beta], B\ t\^\
\[Beta]]\)\/\[Beta])\)\ \((B\^\(\(-1\)/\[Beta]\)\ Gamma[
                1 + 1\/\[Beta]] + \(t\ \((B\ \
t\^\[Beta])\)\^\(\(-1\)/\[Beta]\)\ Gamma[1\/\[Beta], B\ \
t\^\[Beta]]\)\/\[Beta])\) + 
      2\ B\ \[ExponentialE]\^\(2\ B\ t\^\[Beta]\)\ \[Pi]\ t\^\(\(-1\) + \
\[Beta]\)\ \[Beta]\ \((B\^\(\(-1\)/\[Beta]\)\ Gamma[1 + 1\/\[Beta]] + \(t\ \
\((B\ t\^\[Beta])\)\^\(\(-1\)/\[Beta]\)\ Gamma[1\/\[Beta], B\ t\^\[Beta]]\)\/\
\[Beta])\)\^2\)], "Output"],

Cell[BoxData[
    \(1\)], "Output"],

Cell[BoxData[
    \(\(1\/\(t\^2\ \[Beta]\^3\)\) \((2\ B\^\(\(-3\)/\[Beta]\)\ \
\[ExponentialE]\^\(B\ t\^\[Beta]\)\ \[Pi]\ \((B\ t\^\[Beta])\)\^\(\(-3\)/\
\[Beta]\)\ \((\((B\ t\^\[Beta])\)\^\(1\/\[Beta]\)\ \[Beta]\ Gamma[
                  1 + 1\/\[Beta]] + 
              B\^\(1\/\[Beta]\)\ t\ Gamma[1\/\[Beta], 
                  B\ t\^\[Beta]])\)\ \((\((B\ t\^\[Beta])\)\^\(2/\[Beta]\)\ \
\[Beta]\^2\ \((\(-k\)\ t\^2 + 
                    B\ \[ExponentialE]\^\(2\ B\ t\^\[Beta]\)\ t\^\[Beta]\ \((\
\(-1\) + \[Beta])\)\ \[Beta])\)\ Gamma[1 + 1\/\[Beta]]\^2 + 
              B\^\(1\/\[Beta]\)\ t\ \((B\ t\^\[Beta])\)\^\(1\/\[Beta]\)\ \
\[Beta]\ Gamma[1 + 
                    1\/\[Beta]]\ \((\[ExponentialE]\^\(B\ t\^\[Beta]\)\ \((B\ \
t\^\[Beta])\)\^\(1 + 1\/\[Beta]\)\ \[Beta]\^2 - 
                    2\ \((k\ t\^2 - 
                          B\ \[ExponentialE]\^\(2\ B\ t\^\[Beta]\)\ \
t\^\[Beta]\ \((\(-1\) + \[Beta])\)\ \[Beta])\)\ Gamma[1\/\[Beta], 
                        B\ t\^\[Beta]])\) - 
              B\^\(2/\[Beta]\)\ t\^2\ \((\((B\ t\^\[Beta])\)\^\(2/\[Beta]\)\ \
\[Beta]\^2 - \[ExponentialE]\^\(B\ t\^\[Beta]\)\ \((B\ t\^\[Beta])\)\^\(1 + 1\
\/\[Beta]\)\ \[Beta]\^2\ Gamma[1\/\[Beta], 
                        B\ t\^\[Beta]] + \((k\ t\^2 - 
                          B\ \[ExponentialE]\^\(2\ B\ t\^\[Beta]\)\ \
t\^\[Beta]\ \((\(-1\) + \[Beta])\)\ \[Beta])\)\ Gamma[1\/\[Beta], B\ t\^\
\[Beta]]\^2)\))\))\)\)], "Output"]
}, Open  ]]
},
FrontEndVersion->"4.1 for Microsoft Windows",
ScreenRectangle->{{0, 1280}, {0, 717}},
WindowSize->{1272, 683},
WindowMargins->{{0, Automatic}, {Automatic, 0}}
]

(*******************************************************************
Cached data follows.  If you edit this Notebook file directly, not
using Mathematica, you must remove the line containing CacheID at
the top of  the file.  The cache data will then be recreated when
you save this file from within Mathematica.
*******************************************************************)

(*CellTagsOutline
CellTagsIndex->{}
*)

(*CellTagsIndex
CellTagsIndex->{}
*)

(*NotebookFileOutline
Notebook[{

Cell[CellGroupData[{
Cell[1727, 52, 151, 2, 42, "Input"],
Cell[1881, 56, 338, 6, 53, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[2256, 67, 185, 3, 53, "Input"],
Cell[2444, 72, 181, 3, 56, "Output"]
}, Open  ]],
Cell[2640, 78, 26, 0, 30, "Input"],

Cell[CellGroupData[{
Cell[2691, 82, 161, 2, 41, "Input"],
Cell[2855, 86, 102, 2, 24, "Message"],
Cell[2960, 90, 229, 3, 60, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[3226, 98, 239, 4, 60, "Input"],
Cell[3468, 104, 229, 3, 60, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[3734, 112, 85, 2, 50, "Input"],
Cell[3822, 116, 308, 5, 46, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[4167, 126, 49, 1, 30, "Input"],
Cell[4219, 129, 574, 10, 73, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[4830, 144, 182, 3, 85, "Input"],
Cell[5015, 149, 68, 1, 32, "Output"],
Cell[5086, 152, 69, 1, 29, "Output"],
Cell[5158, 155, 196, 3, 62, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[5391, 163, 331, 7, 117, "Input"],
Cell[5725, 172, 397, 5, 60, "Output"],
Cell[6125, 179, 186, 3, 24, "Message"],
Cell[6314, 184, 351, 5, 60, "Output"],
Cell[6668, 191, 35, 1, 29, "Output"],
Cell[6706, 194, 614, 10, 46, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[7357, 209, 293, 6, 103, "Input"],
Cell[7653, 217, 390, 5, 60, "Output"],
Cell[8046, 224, 455, 6, 60, "Output"],
Cell[8504, 232, 35, 1, 29, "Output"],
Cell[8542, 235, 685, 9, 84, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[9264, 249, 68, 1, 30, "Input"],
Cell[9335, 252, 1591, 25, 124, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[10963, 282, 182, 3, 83, "Input"],
Cell[11148, 287, 68, 1, 32, "Output"],
Cell[11219, 290, 69, 1, 29, "Output"],
Cell[11291, 293, 235, 3, 75, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[11563, 301, 331, 7, 117, "Input"],
Cell[11897, 310, 614, 8, 82, "Output"],
Cell[12514, 320, 186, 3, 24, "Message"],
Cell[12703, 325, 395, 5, 70, "Output"],
Cell[13101, 332, 35, 1, 29, "Output"],
Cell[13139, 335, 762, 11, 64, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[13938, 351, 293, 6, 103, "Input"],
Cell[14234, 359, 618, 9, 73, "Output"],
Cell[14855, 370, 184, 3, 24, "Message"],
Cell[15042, 375, 751, 12, 132, "Output"],
Cell[15796, 389, 35, 1, 29, "Output"],
Cell[15834, 392, 1440, 24, 124, "Output"]
}, Open  ]]
}
]
*)



(*******************************************************************
End of Mathematica Notebook file.
*******************************************************************)



==> with_FL_logamediate.nb <==
(************** Content-type: application/mathematica **************

                    Mathematica-Compatible Notebook

This notebook can be used with any Mathematica-compatible
application, such as Mathematica, MathReader or Publicon. The data
for the notebook starts with the line containing stars above.

To get the notebook into a Mathematica-compatible application, do
one of the following:

* Save the data starting with the line of stars above into a file
  with a name ending in .nb, then open the file inside the
  application;

* Copy the data starting with the line of stars above to the
  clipboard, then use the Paste menu command inside the application.

Data for notebooks contains only printable 7-bit ASCII and can be
sent directly in email or through ftp in text mode.  Newlines can be
CR, LF or CRLF (Unix, Macintosh or MS-DOS style).

NOTE: If you modify the data for this notebook not in a Mathematica-
compatible application, you must delete the line below containing
the word CacheID, otherwise Mathematica-compatible applications may
try to use invalid cache data.

For more information on notebooks and Mathematica-compatible 
applications, contact Wolfram Research:
  web: http://www.wolfram.com
  email: info@wolfram.com
  phone: +1-217-398-0700 (U.S.)

Notebook reader applications are available free of charge from 
Wolfram Research.
*******************************************************************)

(*CacheID: 232*)


(*NotebookFileLineBreakTest
NotebookFileLineBreakTest*)
(*NotebookOptionsPosition[    491527,      14687]*)
(*NotebookOutlinePosition[    492172,      14709]*)
(*  CellTagsIndexPosition[    492128,      14705]*)
(*WindowFrame->Normal*)



Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
    \(a = \[ExponentialE]^\((A\ \((Log[
                  t])\)^\[Alpha])\)\), "\[IndentingNewLine]", 
    \(H = \[PartialD]\_t\ a\/a\), "\[IndentingNewLine]", 
    \(Hdot = \[PartialD]\_t\ H\), "\[IndentingNewLine]", 
    \(R = 1/H\), "\[IndentingNewLine]", 
    \(Rdot = \(-\(\[PartialD]\_t\ H\/H\^2\)\)\), "\[IndentingNewLine]", 
    \(entropydot = 
      FullSimplify[
        R^2\/\(T\ G\)\ \((k\/a^2 - \[PartialD]\_t\ 
                H)\)\ Rdot]\), "\[IndentingNewLine]", 
    \(\)}], "Input"],

Cell[BoxData[
    \(\[ExponentialE]\^\(A\ Log[t]\^\[Alpha]\)\)], "Output"],

Cell[BoxData[
    \(\(A\ \[Alpha]\ Log[t]\^\(\(-1\) + \[Alpha]\)\)\/t\)], "Output"],

Cell[BoxData[
    \(\(A\ \((\(-1\) + \[Alpha])\)\ \[Alpha]\ Log[t]\^\(\(-2\) + \[Alpha]\)\)\
\/t\^2 - \(A\ \[Alpha]\ Log[t]\^\(\(-1\) + \[Alpha]\)\)\/t\^2\)], "Output"],

Cell[BoxData[
    \(\(t\ Log[t]\^\(1 - \[Alpha]\)\)\/\(A\ \[Alpha]\)\)], "Output"],

Cell[BoxData[
    \(General::"spell" \(\(:\)\(\ \)\) 
      "Possible spelling error: new symbol name \"\!\(Rdot\)\" is similar to \
existing symbols \!\({Hdot, Root}\)."\)], "Message"],

Cell[BoxData[
    \(\(-\(\(t\^2\ Log[t]\^\(2 - 2\ \[Alpha]\)\ \((\(A\ \((\(-1\) + \[Alpha])\
\)\ \[Alpha]\ Log[t]\^\(\(-2\) + \[Alpha]\)\)\/t\^2 - \(A\ \[Alpha]\ Log[t]\^\
\(\(-1\) + \[Alpha]\)\)\/t\^2)\)\)\/\(A\^2\ \[Alpha]\^2\)\)\)\)], "Output"],

Cell[BoxData[
    \(\(\[ExponentialE]\^\(\(-2\)\ A\ Log[t]\^\[Alpha]\)\ \((\(-1\) + \
\[Alpha] - Log[t])\)\ Log[t]\^\(\(-3\)\ \[Alpha]\)\ \((\(-k\)\ t\^2\ \
Log[t]\^2 + A\ \[ExponentialE]\^\(2\ A\ Log[t]\^\[Alpha]\)\ \[Alpha]\ \((\(-1\
\) + \[Alpha] - Log[t])\)\ Log[t]\^\[Alpha])\)\)\/\(A\^3\ G\ T\ \[Alpha]\^3\)\
\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
    \(\[Alpha] = 2\), "\[IndentingNewLine]", 
    \(A = 5\), "\[IndentingNewLine]", 
    \(G = 1\), "\[IndentingNewLine]", 
    \(T = 1\), "\[IndentingNewLine]", 
    \(k = \(-1\)\), "\[IndentingNewLine]", 
    \(f11 = 
      Plot[entropydot*10/1000 +  .05, {t, 1, 4}, Frame \[Rule] True, 
        PlotStyle \[Rule] {{RGBColor[1, 0, 0]}}]\), "\[IndentingNewLine]", 
    \(k = 1\), "\[IndentingNewLine]", 
    \(f12 = 
      Plot[entropydot*5/1000 +  .005, {t, 1, 4}, Frame \[Rule] True, 
        PlotStyle \[Rule] {{RGBColor[0, 1, 0]}}]\), "\[IndentingNewLine]", 
    \(k = 0\), "\[IndentingNewLine]", 
    \(f13 = 
      Plot[\(entropydot/2\)/1000 +  .001, {t, 1, 4}, Frame \[Rule] True, 
        PlotStyle \[Rule] {{RGBColor[0, 0, 1]}}]\), "\[IndentingNewLine]", 
    \(f1 = 
      Show[{f11, f12, f13}, PlotRange \[Rule] {{1, 4}, {0, 3}}, 
        FrameLabel \[Rule] {"\<t\>", \
\*"\"\<\!\(dS\_H\)+\!\(dS\_IH\)\>\""}]\), "\[IndentingNewLine]", 
    \(Export["\<D:\UJJAL\Arundhati\Arundhati 1/S1.eps\>", f1]\)}], "Input"],

Cell[BoxData[
    \(2\)], "Output"],

Cell[BoxData[
    \(5\)], "Output"],

Cell[BoxData[
    \(1\)], "Output"],

Cell[BoxData[
    \(1\)], "Output"],

Cell[BoxData[
    \(\(-1\)\)], "Output"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
-0.293651 0.31746 0.0147151 0.070556 [
[.02381 -0.0125 -3 -9 ]
[.02381 -0.0125 3 0 ]
[.18254 -0.0125 -9 -9 ]
[.18254 -0.0125 9 0 ]
[.34127 -0.0125 -3 -9 ]
[.34127 -0.0125 3 0 ]
[.5 -0.0125 -9 -9 ]
[.5 -0.0125 9 0 ]
[.65873 -0.0125 -3 -9 ]
[.65873 -0.0125 3 0 ]
[.81746 -0.0125 -9 -9 ]
[.81746 -0.0125 9 0 ]
[.97619 -0.0125 -3 -9 ]
[.97619 -0.0125 3 0 ]
[ 0 0 -0.125 0 ]
[-0.0125 .01472 -6 -4.5 ]
[-0.0125 .01472 0 4.5 ]
[-0.0125 .15583 -6 -4.5 ]
[-0.0125 .15583 0 4.5 ]
[-0.0125 .29694 -6 -4.5 ]
[-0.0125 .29694 0 4.5 ]
[-0.0125 .43805 -6 -4.5 ]
[-0.0125 .43805 0 4.5 ]
[-0.0125 .57916 -6 -4.5 ]
[-0.0125 .57916 0 4.5 ]
[ 0 0 -0.125 0 ]
[ 0 .61803 .125 0 ]
[ 1 0 .125 0 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.02381 0 m
.02381 .00625 L
s
[(1)] .02381 -0.0125 0 1 Mshowa
.18254 0 m
.18254 .00625 L
s
[(1.5)] .18254 -0.0125 0 1 Mshowa
.34127 0 m
.34127 .00625 L
s
[(2)] .34127 -0.0125 0 1 Mshowa
.5 0 m
.5 .00625 L
s
[(2.5)] .5 -0.0125 0 1 Mshowa
.65873 0 m
.65873 .00625 L
s
[(3)] .65873 -0.0125 0 1 Mshowa
.81746 0 m
.81746 .00625 L
s
[(3.5)] .81746 -0.0125 0 1 Mshowa
.97619 0 m
.97619 .00625 L
s
[(4)] .97619 -0.0125 0 1 Mshowa
.125 Mabswid
.05556 0 m
.05556 .00375 L
s
.0873 0 m
.0873 .00375 L
s
.11905 0 m
.11905 .00375 L
s
.15079 0 m
.15079 .00375 L
s
.21429 0 m
.21429 .00375 L
s
.24603 0 m
.24603 .00375 L
s
.27778 0 m
.27778 .00375 L
s
.30952 0 m
.30952 .00375 L
s
.37302 0 m
.37302 .00375 L
s
.40476 0 m
.40476 .00375 L
s
.43651 0 m
.43651 .00375 L
s
.46825 0 m
.46825 .00375 L
s
.53175 0 m
.53175 .00375 L
s
.56349 0 m
.56349 .00375 L
s
.59524 0 m
.59524 .00375 L
s
.62698 0 m
.62698 .00375 L
s
.69048 0 m
.69048 .00375 L
s
.72222 0 m
.72222 .00375 L
s
.75397 0 m
.75397 .00375 L
s
.78571 0 m
.78571 .00375 L
s
.84921 0 m
.84921 .00375 L
s
.88095 0 m
.88095 .00375 L
s
.9127 0 m
.9127 .00375 L
s
.94444 0 m
.94444 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
0 .01472 m
.00625 .01472 L
s
[(0)] -0.0125 .01472 1 0 Mshowa
0 .15583 m
.00625 .15583 L
s
[(2)] -0.0125 .15583 1 0 Mshowa
0 .29694 m
.00625 .29694 L
s
[(4)] -0.0125 .29694 1 0 Mshowa
0 .43805 m
.00625 .43805 L
s
[(6)] -0.0125 .43805 1 0 Mshowa
0 .57916 m
.00625 .57916 L
s
[(8)] -0.0125 .57916 1 0 Mshowa
.125 Mabswid
0 .04999 m
.00375 .04999 L
s
0 .08527 m
.00375 .08527 L
s
0 .12055 m
.00375 .12055 L
s
0 .19111 m
.00375 .19111 L
s
0 .22638 m
.00375 .22638 L
s
0 .26166 m
.00375 .26166 L
s
0 .33222 m
.00375 .33222 L
s
0 .36749 m
.00375 .36749 L
s
0 .40277 m
.00375 .40277 L
s
0 .47333 m
.00375 .47333 L
s
0 .50861 m
.00375 .50861 L
s
0 .54388 m
.00375 .54388 L
s
0 .61444 m
.00375 .61444 L
s
.25 Mabswid
0 0 m
0 .61803 L
s
.02381 .61178 m
.02381 .61803 L
s
.18254 .61178 m
.18254 .61803 L
s
.34127 .61178 m
.34127 .61803 L
s
.5 .61178 m
.5 .61803 L
s
.65873 .61178 m
.65873 .61803 L
s
.81746 .61178 m
.81746 .61803 L
s
.97619 .61178 m
.97619 .61803 L
s
.125 Mabswid
.05556 .61428 m
.05556 .61803 L
s
.0873 .61428 m
.0873 .61803 L
s
.11905 .61428 m
.11905 .61803 L
s
.15079 .61428 m
.15079 .61803 L
s
.21429 .61428 m
.21429 .61803 L
s
.24603 .61428 m
.24603 .61803 L
s
.27778 .61428 m
.27778 .61803 L
s
.30952 .61428 m
.30952 .61803 L
s
.37302 .61428 m
.37302 .61803 L
s
.40476 .61428 m
.40476 .61803 L
s
.43651 .61428 m
.43651 .61803 L
s
.46825 .61428 m
.46825 .61803 L
s
.53175 .61428 m
.53175 .61803 L
s
.56349 .61428 m
.56349 .61803 L
s
.59524 .61428 m
.59524 .61803 L
s
.62698 .61428 m
.62698 .61803 L
s
.69048 .61428 m
.69048 .61803 L
s
.72222 .61428 m
.72222 .61803 L
s
.75397 .61428 m
.75397 .61803 L
s
.78571 .61428 m
.78571 .61803 L
s
.84921 .61428 m
.84921 .61803 L
s
.88095 .61428 m
.88095 .61803 L
s
.9127 .61428 m
.9127 .61803 L
s
.94444 .61428 m
.94444 .61803 L
s
.25 Mabswid
0 .61803 m
1 .61803 L
s
.99375 .01472 m
1 .01472 L
s
.99375 .15583 m
1 .15583 L
s
.99375 .29694 m
1 .29694 L
s
.99375 .43805 m
1 .43805 L
s
.99375 .57916 m
1 .57916 L
s
.125 Mabswid
.99625 .04999 m
1 .04999 L
s
.99625 .08527 m
1 .08527 L
s
.99625 .12055 m
1 .12055 L
s
.99625 .19111 m
1 .19111 L
s
.99625 .22638 m
1 .22638 L
s
.99625 .26166 m
1 .26166 L
s
.99625 .33222 m
1 .33222 L
s
.99625 .36749 m
1 .36749 L
s
.99625 .40277 m
1 .40277 L
s
.99625 .47333 m
1 .47333 L
s
.99625 .50861 m
1 .50861 L
s
.99625 .54388 m
1 .54388 L
s
.99625 .61444 m
1 .61444 L
s
.25 Mabswid
1 0 m
1 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
1 0 0 r
.5 Mabswid
.04294 .61803 m
.04396 .50203 L
.04519 .39985 L
.04654 .31687 L
.04797 .25227 L
.04922 .20973 L
.05038 .17839 L
.05173 .14949 L
.05302 .12788 L
.05416 .1123 L
.0554 .09837 L
.05757 .07964 L
.0601 .06418 L
.06244 .05398 L
.06486 .04627 L
.06745 .04014 L
.06991 .03581 L
.07216 .03274 L
.07465 .03008 L
.07738 .02783 L
.08023 .02601 L
.08288 .02469 L
.0857 .02358 L
.08837 .02273 L
.09337 .02156 L
.09617 .02106 L
.09875 .02068 L
.10458 .02004 L
.10925 .01966 L
.11427 .01936 L
.11901 .01915 L
.12334 .01899 L
.12841 .01885 L
.13393 .01873 L
.13915 .01864 L
.14398 .01858 L
.14908 .01852 L
.15458 .01848 L
.15943 .01844 L
.16455 .01841 L
.17425 .01837 L
.18316 .01834 L
.19267 .01832 L
.20284 .0183 L
.21244 .01829 L
.22119 .01828 L
.23113 .01827 L
.24031 .01827 L
.25039 .01826 L
.26109 .01826 L
Mistroke
.27048 .01825 L
.2806 .01825 L
.29889 .01825 L
.30849 .01825 L
.31897 .01825 L
.33004 .01825 L
.34008 .01825 L
.35973 .01824 L
.37052 .01824 L
.38069 .01824 L
.39044 .01824 L
.40075 .01824 L
.41921 .01824 L
.42867 .01824 L
.43883 .01824 L
.45715 .01824 L
.46731 .01824 L
.47837 .01824 L
.48792 .01824 L
.49848 .01824 L
.50866 .01824 L
.51823 .01824 L
.52833 .01824 L
.53402 .01824 L
.53923 .01824 L
.54396 .01824 L
.54902 .01824 L
.55379 .01824 L
.55813 .01824 L
.56079 .01824 L
.56323 .01824 L
.56451 .01824 L
.56592 .01824 L
.56663 .01824 L
.56739 .01824 L
.56811 .01824 L
.56877 .01824 L
.57005 .01824 L
.57124 .01824 L
.57254 .01824 L
.57327 .01824 L
.57393 .01824 L
.57645 .01824 L
.57882 .01824 L
.58348 .01824 L
.5886 .01824 L
.59892 .01824 L
.61739 .01824 L
.65784 .01824 L
.69677 .01824 L
Mistroke
.73815 .01824 L
.77801 .01824 L
.81636 .01824 L
.85716 .01824 L
.89645 .01824 L
.93422 .01824 L
.97444 .01824 L
.97619 .01824 L
Mfstroke
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{288, 177.938},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40004P0000/B000`400?l00000o`00003oo`3ooolQ
0?ooo`004P3oool01P3ookH0IP00000000000000000j093Koah0oooo00X0oonf06H0000000000000
0000>P2@fol0oooo0?oo]P1V000003Z@0`3oool0103KT3X000000000000jT=/O0?ooo`060?nfIP00
000000000000000006H0]_oo7`3oool02P3o]VH00000000000000000001V0;Koo`3oool0oonf06H0
0000>Y030?ooo`040=^@>P000000000003Z@fb00oooo00@0fi0j00000000000006Jf803oool0103K
T3X0000000000000I[H20?ooo`030?oo]P1V000003Z@00<0oooo00@0fi0j000000000000>Y3K8@3o
ool0103KT3X000000000>P2@fol;0?ooo`00503oool00`3o]VH0>Y3K0?ooo`0Q0?ooo`030?nfIP0j
T=/0oooo00L0oooo00H0om^@03XjT03oool0oooo090j>P2@folO0?ooo`03090j000006H0]_oo0280
oooo00<0T3X00000IP2fool0203oool01P3ofi00>SZ@0?ooo`3oool0T3Xj093Koah0oooo00H0om^@
03XjT03oool0oonf06H0>P2@folN0?ooo`060?oKT00j>Y00oooo0?oo]P1V03X0T=_o1P3oool01P3o
fi00>SZ@0?ooo`3oool0T3Xj093Kob40oooo00<0okIV03Z@f`3oool02`3oool001@0oooo00<0okIV
03Z@f`3oool08@3oool00`3o]VH0>Y3K0?ooo`0;0?ooo`030;IV>P2@fol0oooo01l0oooo00<0okIV
0000001V]_l08P3oool00`3o]VH0000006Jfo`0;0?ooo`030;IV>P2@fol0oooo01l0oooo00<0]VH0
0000001V]_l08@3oool00`2fIP00000006Jfo`0;0?ooo`030;IV>P2@fol0oooo01d0oooo00H0oonf
06H00000000000000000>P2@fol;0?ooo`00503oool00`3o]VH0>Y3K0?ooo`0Q0?ooo`030?nfIP0j
T=/0oooo00P0oooo00@0]VH000000000000006Jf8P3oool00`3ookH0][Ko0?ooo`0R0?ooo`030?oo
]P2f]_l0oooo00L0oooo00@0]VH000000000000006Jf8P3oool00`3ookH0ISZ@0?ooo`0Q0?ooo`03
0?oo]P1V>Y00oooo00L0oooo00@0]VH000000000000006Jf803oool0102fIP00I[Ko0?nfIP0jT=/<
0?ooo`004`3oool00`2@>VH0][IV03Z@f`0Q0?ooo`03090jIP2f]VH0>Y3K00T0oooo00<0]VHj093K
o`3oool0803oool01P3ofi00>SZ@0?ooo`3ookH0IP1V0;Kooal0oooo00H0om^@03XjT03oool0oonf
06H0IP2fool70?ooo`030;IV>P2@fol0oooo0200oooo00H0oonf06H0>P2@fol0oonf06H0IP2foolN
0?ooo`060?oo]P1V03X0T=_o0?oo]P1V06H0]_oo1`3oool00`2fISX0T=_o0?ooo`0Q0?ooo`040?oo
]P1V03X0T91V03Z@f``0oooo000C0?ooo`030?nfIP000000>Y3K0240oooo00<0okIV0000000jT=/0
2@3oool0102fIP00000000000000I[HP0?ooo`040=^@>P000000000003Z@fb40oooo00@0fi0j0000
00000000>Y3K203oool0102fIP00000000000000I[HP0?ooo`040?oKT00j0000000006Jfob00oooo
00@0om^@03X000000000I[Ko203oool0102fIP00000000000000I[HQ0?ooo`030?oKT00j0000>Y3K
00`0oooo003o0?ooob40oooo003o0?ooob40oooo003o0?ooob40oooo003o0?ooob40oooo003o0?oo
ob40oooo000>0?ooool000003@0000060?ooo`003P3oool00`000000oooo0?ooo`040?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00@0oooo00<000000?ooo`3oool0103oool000H0oooo00@0fi0j000000000000>Y3K
103oool00`000000oooo0?ooo`040?ooo`030000003oool0oooo02L0oooo00<000000?ooo`3oool0
9`3oool00`000000oooo0?ooo`0X0?ooo`030000003oool0oooo02L0oooo00<000000?ooo`3oool0
9`3oool00`000000oooo0?ooo`0W0?ooo`030000003oool0oooo00@0oooo00<000000?ooo`3oool0
103oool000H0oooo00D0T6J@0?ooo`3oool0T3YV0;Koo`030?ooo`030000003oool0oooo0?l0oooo
2@3oool00`000000oooo0?ooo`040?ooo`001@3oool01P3ookH0ISZ@0?ooo`3oool0]VHj093Ko`<0
oooo0`00003o0?ooo`L0oooo0`0000060?ooo`001@3oool01P3ookH0ISZ@0?ooo`3oool0]VHj093K
o`<0oooo00<000000?ooo`3oool05`3oooo[0?l000H0oooo00<000000?ooo`3oool0103oool000H0
oooo00D0T3Xj093Ko`3ookH0IP1V0;Koo`030?ooo`030000003oool0oooo01@0oooo0`3o003a0?oo
o`030000003oool0oooo00@0oooo00060?ooo`040?oKT00j0000000006Jfo`@0oooo00<000000?oo
o`3oool04P3oool20?l00?@0oooo00<000000?ooo`3oool0103oool000h0oooo00<000000?ooo`3o
ool04@3oool00`3o0000oooo0?ooo`3d0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000
003oool0oooo0100oooo0P3o003f0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000003o
ool0oooo00l0oooo00<0o`000?ooo`3oool0mP3oool00`000000oooo0?ooo`040?ooo`003P3oool0
0`000000oooo0?ooo`0?0?ooo`030?l0003oool0oooo0?H0oooo00<000000?ooo`3oool0103oool0
00h0oooo00<000000?ooo`3oool03`3oool00`3o0000oooo0?ooo`3f0?ooo`030000003oool0oooo
00@0oooo000>0?ooo`8000003`3oool00`3o0000oooo0?ooo`3f0?ooo`8000001P3oool000h0oooo
00<000000?ooo`3oool03P3oool00`3o0000oooo0?ooo`3g0?ooo`030000003oool0oooo00@0oooo
000>0?ooo`030000003oool0oooo00h0oooo00<0o`000?ooo`3oool0m`3oool00`000000oooo0?oo
o`040?ooo`003P3oool00`000000oooo0?ooo`0=0?ooo`030?l0003oool0oooo0?P0oooo00<00000
0?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool03@3oool00`3o0000oooo0?ooo`3h0?oo
o`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo00d0oooo00<0o`000?ooo`3o
ool0n03oool00`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`0=0?ooo`030?l0
003oool0oooo0?P0oooo00<000000?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool03@3o
ool00`3o0000oooo0?ooo`3h0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0
oooo00d0oooo00<0o`000?ooo`3oool0n03oool00`000000oooo0?ooo`040?ooo`003P3oool00`00
0000oooo0?ooo`0=0?ooo`030?l0003oool0oooo0?P0oooo00<000000?ooo`3oool0103oool000h0
oooo0P00000>0?ooo`030?l0003oool0oooo0?L0oooo0P0000060?ooo`003P3oool00`000000oooo
0?ooo`0<0?ooo`030?l0003oool0oooo0?T0oooo00<000000?ooo`3oool0103oool000h0oooo00<0
00000?ooo`3oool0303oool00`3o0000oooo0?ooo`3i0?ooo`030000003oool0oooo00@0oooo000>
0?ooo`030000003oool0oooo00`0oooo00<0o`000?ooo`3oool0n@3oool00`000000oooo0?ooo`04
0?ooo`003P3oool00`000000oooo0?ooo`0<0?ooo`030?l0003oool0oooo0?T0oooo00<000000?oo
o`3oool0103oool000h0oooo00<000000?ooo`3oool0303oool00`3o0000oooo0?ooo`3i0?ooo`03
0000003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo00`0oooo00<0o`000?ooo`3oool0
n@3oool00`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`0<0?ooo`030?l0003o
ool0oooo0?T0oooo00<000000?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool0303oool0
0`3o0000oooo0?ooo`3i0?ooo`030000003oool0oooo00@0oooo000>0?ooo`8000003@3oool00`3o
0000oooo0?ooo`3h0?ooo`8000001P3oool000h0oooo00<000000?ooo`3oool0303oool00`3o0000
oooo0?ooo`3i0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo00`0oooo
00<0o`000?ooo`3oool0n@3oool00`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?oo
o`0<0?ooo`030?l0003oool0oooo0?T0oooo00<000000?ooo`3oool0103oool000h0oooo00<00000
0?ooo`3oool0303oool00`3o0000oooo0?ooo`3i0?ooo`030000003oool0oooo00@0oooo000>0?oo
o`030000003oool0oooo00/0oooo00<0o`000?ooo`3oool0nP3oool00`000000oooo0?ooo`040?oo
o`003P3oool00`000000oooo0?ooo`0;0?ooo`030?l0003oool0oooo0?X0oooo00<000000?ooo`3o
ool0103oool000D0oooo00H0okIV00000000000000000000IP2fool30?ooo`030000003oool0oooo
00/0oooo00<0o`000?ooo`3oool0nP3oool00`000000oooo0?ooo`040?ooo`001P3oool00`2@>P00
001V0;Koo`050?ooo`030000003oool0oooo00/0oooo00<0o`000?ooo`3oool0nP3oool00`000000
oooo0?ooo`040?ooo`001`3oool00`3o]VH0000006Jfo`040?ooo`<000002`3oool00`3o0000oooo
0?ooo`3h0?ooo`<000001P3oool000P0oooo00<0oonf0;Jfo`3oool00`3oool00`000000oooo0?oo
o`0;0?ooo`030?l0003oool0oooo0?X0oooo00<000000?ooo`3oool0103oool000D0oooo00H0om^@
03XjT03oool0oonf06H0IP2fool30?ooo`030000003oool0oooo00/0oooo00<0o`000?ooo`3oool0
nP3oool00`000000oooo0?ooo`040?ooo`001P3oool0103KT3X000000000000jT=/40?ooo`030000
003oool0oooo00/0oooo00<0o`000?ooo`3oool0nP3oool00`000000oooo0?ooo`040?ooo`003P3o
ool00`000000oooo0?ooo`0;0?ooo`030?l0003oool0oooo0?X0oooo00<000000?ooo`3oool0103o
ool000h0oooo00<000000?ooo`3oool02`3oool00`3o0000oooo0?ooo`3j0?ooo`030000003oool0
oooo00@0oooo000>0?ooo`030000003oool0oooo00/0oooo00<0o`000?ooo`3oool0nP3oool00`00
0000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`0;0?ooo`030?l0003oool0oooo0?X0
oooo00<000000?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool02`3oool00`3o0000oooo
0?ooo`3j0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo00/0oooo00<0
o`000?ooo`3oool0nP3oool00`000000oooo0?ooo`040?ooo`003P3oool2000000`0oooo00<0o`00
0?ooo`3oool0n@3oool2000000H0oooo000>0?ooo`030000003oool0oooo00/0oooo00<0o`000?oo
o`3oool0nP3oool00`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`0;0?ooo`03
0?l0003oool0oooo0?X0oooo00<000000?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool0
2`3oool00`3o0000oooo0?ooo`3j0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000003o
ool0oooo00/0oooo00<0o`000?ooo`3oool0nP3oool00`000000oooo0?ooo`040?ooo`003P3oool0
0`000000oooo0?ooo`0;0?ooo`030?l0003oool0oooo0?X0oooo00<000000?ooo`3oool0103oool0
00h0oooo00<000000?ooo`3oool02`3oool00`3o0000oooo0?ooo`3j0?ooo`030000003oool0oooo
00@0oooo000>0?ooo`030000003oool0oooo00/0oooo00<0o`000?ooo`3oool0nP3oool00`000000
oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`0;0?ooo`030?l0003oool0oooo0?X0oooo
00<000000?ooo`3oool0103oool000h0oooo0P00000<0?ooo`030?l0003oool0oooo0?T0oooo0P00
00060?ooo`003P3oool00`000000oooo0?ooo`0;0?ooo`030?l0003oool0oooo0?X0oooo00<00000
0?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool02P3oool00`3o0000oooo0?ooo`3k0?oo
o`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo00X0oooo00<0o`000?ooo`3o
ool0n`3oool00`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`0:0?ooo`030?l0
003oool0oooo0?/0oooo00<000000?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool02P3o
ool00`3o0000oooo0?ooo`3k0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0
oooo00X0oooo00<0o`000?ooo`3oool0n`3oool00`000000oooo0?ooo`040?ooo`003P3oool00`00
0000oooo0?ooo`0:0?ooo`030?l0003oool0oooo0?/0oooo00<000000?ooo`3oool0103oool000h0
oooo00<000000?ooo`3oool02P3oool00`3o0000oooo0?ooo`3k0?ooo`030000003oool0oooo00@0
oooo000>0?ooo`030000003oool0oooo00X0oooo00<0o`000?ooo`3oool0n`3oool00`000000oooo
0?ooo`040?ooo`003P3oool2000000/0oooo00<0o`000?ooo`3oool0nP3oool2000000H0oooo000>
0?ooo`030000003oool0oooo00X0oooo00<0o`000?ooo`3oool0n`3oool00`000000oooo0?ooo`04
0?ooo`003P3oool00`000000oooo0?ooo`0:0?ooo`030?l0003oool0oooo0?/0oooo00<000000?oo
o`3oool0103oool000h0oooo00<000000?ooo`3oool02P3oool00`3o0000oooo0?ooo`3k0?ooo`03
0000003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo00X0oooo00<0o`000?ooo`3oool0
n`3oool00`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`0:0?ooo`030?l0003o
ool0oooo0?/0oooo00<000000?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool02P3oool0
0`3o0000oooo0?ooo`3k0?ooo`030000003oool0oooo00@0oooo00070?ooo`040=^@>P000000000j
093Ko`<0oooo00<000000?ooo`3oool02P3oool00`3o0000oooo0?ooo`3k0?ooo`030000003oool0
oooo00@0oooo00080?ooo`030?nfIP0jT=/0oooo00<0oooo00<000000?ooo`3oool02P3oool00`3o
0000oooo0?ooo`3k0?ooo`030000003oool0oooo00@0oooo00050?ooo`060?oo]P1V000000000000
000003X0T=_o0`3oool3000000X0oooo00<0o`000?ooo`3oool0n@3oool3000000H0oooo00060?oo
o`040;IV001V]_l0okIV03Z@f`@0oooo00<000000?ooo`3oool02P3oool00`3o0000oooo0?ooo`3k
0?ooo`030000003oool0oooo00@0oooo00060?ooo`040?oo]P1V03X0T91V03Z@f`@0oooo00<00000
0?ooo`3oool02P3oool00`3o0000oooo0?ooo`3k0?ooo`030000003oool0oooo00@0oooo00070?oo
o`030?oKT00j0000>Y3K00@0oooo00<000000?ooo`3oool02P3oool00`3o0000oooo0?ooo`3k0?oo
o`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo00X0oooo00<0o`000?ooo`3o
ool0n`3oool00`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`0:0?ooo`030?l0
003oool0oooo0?/0oooo00<000000?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool02P3o
ool00`3o0000oooo0?ooo`3k0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0
oooo00X0oooo00<0o`000?ooo`3oool0n`3oool00`000000oooo0?ooo`040?ooo`003P3oool00`00
0000oooo0?ooo`0:0?ooo`030?l0003oool0oooo0?/0oooo00<000000?ooo`3oool0103oool000h0
oooo0P00000;0?ooo`030?l0003oool0oooo0?X0oooo0P0000060?ooo`003P3oool00`000000oooo
0?ooo`0:0?ooo`030?l0003oool0oooo0?/0oooo00<000000?ooo`3oool0103oool000h0oooo00<0
00000?ooo`3oool02P3oool00`3o0000oooo0?ooo`3k0?ooo`030000003oool0oooo00@0oooo000>
0?ooo`030000003oool0oooo00X0oooo00<0o`000?ooo`3oool0n`3oool00`000000oooo0?ooo`04
0?ooo`003P3oool00`000000oooo0?ooo`0:0?ooo`030?l0003oool0oooo0?/0oooo00<000000?oo
o`3oool0103oool000h0oooo00<000000?ooo`3oool02P3oool00`3o0000oooo0?ooo`3k0?ooo`03
0000003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo00X0oooo00<0o`000?ooo`3oool0
n`3oool00`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`090?ooo`030?l0003o
ool0oooo0?`0oooo00<000000?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool02@3oool0
0`3o0000oooo0?ooo`3l0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo
00T0oooo00<0o`000?ooo`3oool0o03oool00`000000oooo0?ooo`040?ooo`003P3oool2000000X0
oooo00<0o`000?ooo`3oool0n`3oool2000000H0oooo000>0?ooo`030000003oool0oooo00T0oooo
00<0o`000?ooo`3oool0o03oool00`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?oo
o`090?ooo`030?l0003oool0oooo0?`0oooo00<000000?ooo`3oool0103oool000h0oooo00<00000
0?ooo`3oool02@3oool00`3o0000oooo0?ooo`3l0?ooo`030000003oool0oooo00@0oooo000>0?oo
o`030000003oool0oooo00T0oooo00<0o`000?ooo`3oool0o03oool00`000000oooo0?ooo`040?oo
o`003P3oool00`000000oooo0?ooo`090?ooo`030?l0003oool0oooo0?`0oooo00<000000?ooo`3o
ool0103oool000h0oooo00<000000?ooo`3oool02@3oool00`3o0000oooo0?ooo`3l0?ooo`030000
003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo00T0oooo00<0o`000?ooo`3oool0o03o
ool00`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`090?ooo`030?l0003oool0
oooo0?`0oooo00<000000?ooo`3oool0103oool000h0oooo0P00000:0?ooo`030?l0003oool0oooo
0?/0oooo0P0000060?ooo`003P3oool00`000000oooo0?ooo`090?ooo`030?l0003oool0oooo0?`0
oooo00<000000?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool02@3oool00`3o0000oooo
0?ooo`3l0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo00T0oooo00<0
o`000?ooo`3oool0o03oool00`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`09
0?ooo`030?l0003oool0oooo0?`0oooo00<000000?ooo`3oool0103oool000h0oooo00<000000?oo
o`3oool02@3oool00`3o0000oooo0?ooo`3l0?ooo`030000003oool0oooo00@0oooo000>0?ooo`03
0000003oool0oooo00T0oooo00<0o`000?ooo`3oool0o03oool00`000000oooo0?ooo`040?ooo`00
3P3oool00`000000oooo0?ooo`090?ooo`030?l0003oool0oooo0?`0oooo00<000000?ooo`3oool0
103oool000H0oooo00D0oonf06H000000000000j093Ko`030?ooo`030000003oool0oooo00T0oooo
00<0o`000?ooo`3oool0o03oool00`000000oooo0?ooo`040?ooo`001P3oool01@2fIP00I[Ko0?oo
o`3ookH0][Ko00<0oooo00<000000?ooo`3oool02@3oool00`3o0000oooo0?ooo`3l0?ooo`030000
003oool0oooo00@0oooo00050?ooo`060?oo]P1V0000>Y3K0?ooo`3KT3X0I[Ko0`3oool3000000T0
oooo00<0o`000?ooo`3oool0nP3oool3000000H0oooo00060?ooo`04090jIP0j>P000000000jT0@0
oooo00<000000?ooo`3oool02@3oool00`3o0000oooo0?ooo`3l0?ooo`030000003oool0oooo00@0
oooo00060?ooo`030?nfIP00>Y00oooo00D0oooo00<000000?ooo`3oool02@3oool00`3o0000oooo
0?ooo`3l0?ooo`030000003oool0oooo00@0oooo00070?ooo`040=^@>P000000000006Jfo`<0oooo
00<000000?ooo`3oool02@3oool00`3o0000oooo0?ooo`3l0?ooo`030000003oool0oooo00@0oooo
000>0?ooo`030000003oool0oooo00T0oooo00<0o`000?ooo`3oool0o03oool00`000000oooo0?oo
o`040?ooo`003P3oool00`000000oooo0?ooo`090?ooo`030?l0003oool0oooo0?`0oooo00<00000
0?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool02@3oool00`3o0000oooo0?ooo`3l0?oo
o`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo00T0oooo00<0o`000?ooo`3o
ool0o03oool00`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`090?ooo`030?l0
003oool0oooo0?`0oooo00<000000?ooo`3oool0103oool000h0oooo0P00000:0?ooo`030?l0003o
ool0oooo0?/0oooo0P0000060?ooo`003P3oool00`000000oooo0?ooo`090?ooo`030?l0003oool0
oooo0?`0oooo00<000000?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool02@3oool00`3o
0000oooo0?ooo`3l0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo00T0
oooo00<0o`000?ooo`3oool0o03oool00`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo
0?ooo`090?ooo`030?l0003oool0oooo0?`0oooo00<000000?ooo`3oool0103oool000h0oooo00<0
00000?ooo`3oool02@3oool00`3o0000oooo0?ooo`3l0?ooo`030000003oool0oooo00@0oooo000>
0?ooo`030000003oool0oooo00T0oooo00<0o`000?ooo`3oool0o03oool00`000000oooo0?ooo`04
0?ooo`003P3oool00`000000oooo0?ooo`090?ooo`030?l0003oool0oooo0?`0oooo00<000000?oo
o`3oool0103oool000h0oooo00<000000?ooo`3oool02@3oool00`3o0000oooo0?ooo`3l0?ooo`03
0000003oool0oooo00@0oooo000>0?ooo`8000002P3oool00`3o0000oooo0?ooo`3k0?ooo`800000
1P3oool000h0oooo00<000000?ooo`3oool02@3oool00`3o0000oooo0?ooo`3l0?ooo`030000003o
ool0oooo00@0oooo000>0?ooo`030000003oool0oooo00T0oooo00<0o`000?ooo`3oool0o03oool0
0`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`090?ooo`030?l0003oool0oooo
0?`0oooo00<000000?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool02@3oool00`3o0000
oooo0?ooo`3l0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo00T0oooo
00<0o`000?ooo`3oool0o03oool00`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?oo
o`090?ooo`030?l0003oool0oooo0?`0oooo00<000000?ooo`3oool0103oool000h0oooo00<00000
0?ooo`3oool02@3oool00`3o0000oooo0?ooo`3l0?ooo`030000003oool0oooo00@0oooo000>0?oo
o`030000003oool0oooo00T0oooo00<0o`000?ooo`3oool0o03oool00`000000oooo0?ooo`040?oo
o`003P3oool00`000000oooo0?ooo`090?ooo`030?l0003oool0oooo0?`0oooo00<000000?ooo`3o
ool0103oool000h0oooo0P00000:0?ooo`030?l0003oool0oooo0?/0oooo0P0000060?ooo`003P3o
ool00`000000oooo0?ooo`090?ooo`030?l0003oool0oooo0?`0oooo00<000000?ooo`3oool0103o
ool000h0oooo00<000000?ooo`3oool02@3oool00`3o0000oooo0?ooo`3l0?ooo`030000003oool0
oooo00@0oooo000>0?ooo`030000003oool0oooo00T0oooo00<0o`000?ooo`3oool0o03oool00`00
0000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`090?ooo`030?l0003oool0oooo0?`0
oooo00<000000?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool02@3oool00`3o0000oooo
0?ooo`3l0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo00T0oooo00<0
o`000?ooo`3oool0o03oool00`000000oooo0?ooo`040?ooo`001P3oool0102fIP0000000000000j
T=/40?ooo`030000003oool0oooo00T0oooo00<0o`000?ooo`3oool0o03oool00`000000oooo0?oo
o`040?ooo`001@3oool01@3ookH0IVJf0?ooo`3oool0T6J@00@0oooo00<000000?ooo`3oool02@3o
ool00`3o0000oooo0?ooo`3l0?ooo`030000003oool0oooo00@0oooo00060?ooo`04091VT03oool0
oonf06IV]P@0oooo0`0000090?ooo`030?l0003oool0oooo0?X0oooo0`0000060?ooo`001P3oool0
102fIP0000000000000jT=/40?ooo`030000003oool0oooo00T0oooo00<0o`000?ooo`3oool0o03o
ool00`000000oooo0?ooo`040?ooo`001@3oool01@3ookH0ISZ@0?ooo`3ookH0ISZ@00@0oooo00<0
00000?ooo`3oool02@3oool00`3o0000oooo0?ooo`3l0?ooo`030000003oool0oooo00@0oooo0006
0?ooo`040=^@>P000000000006Jfo`@0oooo00<000000?ooo`3oool02@3oool00`3o0000oooo0?oo
o`3l0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo00T0oooo00<0o`00
0?ooo`3oool0o03oool00`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`090?oo
o`030?l0003oool0oooo0?`0oooo00<000000?ooo`3oool0103oool000h0oooo00<000000?ooo`3o
ool02@3oool00`3o0000oooo0?ooo`3l0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000
003oool0oooo00T0oooo00<0o`000?ooo`3oool0o03oool00`000000oooo0?ooo`040?ooo`003P3o
ool00`000000oooo0?ooo`090?ooo`030?l0003oool0oooo0?`0oooo00<000000?ooo`3oool0103o
ool000h0oooo00<000000?ooo`3oool0103oool00`000000oooo0?ooo`020?ooo`040?l0003oool0
oooo000000P0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`030000003o
ool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000003o
ool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000003o
ool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`030000003o
ool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000003o
ool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000003o
ool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`030000003o
ool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000003o
ool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`030000003o
ool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`040?ooo`030000003o
ool0oooo00@0oooo000>0?ooo``0000000<0o`00000000000000o@0000060?ooo`00\
\>"],
  ImageRangeCache->{{{0, 287}, {176.938, 0}} -> {0.748404, -0.864697, \
0.011827, 0.0532143}}],

Cell[BoxData[
    TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
      False,
      Editable->False]], "Output"],

Cell[BoxData[
    \(1\)], "Output"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
-0.293651 0.31746 0.0147151 0.140084 [
[.02381 -0.0125 -3 -9 ]
[.02381 -0.0125 3 0 ]
[.18254 -0.0125 -9 -9 ]
[.18254 -0.0125 9 0 ]
[.34127 -0.0125 -3 -9 ]
[.34127 -0.0125 3 0 ]
[.5 -0.0125 -9 -9 ]
[.5 -0.0125 9 0 ]
[.65873 -0.0125 -3 -9 ]
[.65873 -0.0125 3 0 ]
[.81746 -0.0125 -9 -9 ]
[.81746 -0.0125 9 0 ]
[.97619 -0.0125 -3 -9 ]
[.97619 -0.0125 3 0 ]
[ 0 0 -0.125 0 ]
[-0.0125 .01472 -6 -4.5 ]
[-0.0125 .01472 0 4.5 ]
[-0.0125 .1548 -6 -4.5 ]
[-0.0125 .1548 0 4.5 ]
[-0.0125 .29488 -6 -4.5 ]
[-0.0125 .29488 0 4.5 ]
[-0.0125 .43497 -6 -4.5 ]
[-0.0125 .43497 0 4.5 ]
[-0.0125 .57505 -6 -4.5 ]
[-0.0125 .57505 0 4.5 ]
[ 0 0 -0.125 0 ]
[ 0 .61803 .125 0 ]
[ 1 0 .125 0 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.02381 0 m
.02381 .00625 L
s
[(1)] .02381 -0.0125 0 1 Mshowa
.18254 0 m
.18254 .00625 L
s
[(1.5)] .18254 -0.0125 0 1 Mshowa
.34127 0 m
.34127 .00625 L
s
[(2)] .34127 -0.0125 0 1 Mshowa
.5 0 m
.5 .00625 L
s
[(2.5)] .5 -0.0125 0 1 Mshowa
.65873 0 m
.65873 .00625 L
s
[(3)] .65873 -0.0125 0 1 Mshowa
.81746 0 m
.81746 .00625 L
s
[(3.5)] .81746 -0.0125 0 1 Mshowa
.97619 0 m
.97619 .00625 L
s
[(4)] .97619 -0.0125 0 1 Mshowa
.125 Mabswid
.05556 0 m
.05556 .00375 L
s
.0873 0 m
.0873 .00375 L
s
.11905 0 m
.11905 .00375 L
s
.15079 0 m
.15079 .00375 L
s
.21429 0 m
.21429 .00375 L
s
.24603 0 m
.24603 .00375 L
s
.27778 0 m
.27778 .00375 L
s
.30952 0 m
.30952 .00375 L
s
.37302 0 m
.37302 .00375 L
s
.40476 0 m
.40476 .00375 L
s
.43651 0 m
.43651 .00375 L
s
.46825 0 m
.46825 .00375 L
s
.53175 0 m
.53175 .00375 L
s
.56349 0 m
.56349 .00375 L
s
.59524 0 m
.59524 .00375 L
s
.62698 0 m
.62698 .00375 L
s
.69048 0 m
.69048 .00375 L
s
.72222 0 m
.72222 .00375 L
s
.75397 0 m
.75397 .00375 L
s
.78571 0 m
.78571 .00375 L
s
.84921 0 m
.84921 .00375 L
s
.88095 0 m
.88095 .00375 L
s
.9127 0 m
.9127 .00375 L
s
.94444 0 m
.94444 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
0 .01472 m
.00625 .01472 L
s
[(0)] -0.0125 .01472 1 0 Mshowa
0 .1548 m
.00625 .1548 L
s
[(1)] -0.0125 .1548 1 0 Mshowa
0 .29488 m
.00625 .29488 L
s
[(2)] -0.0125 .29488 1 0 Mshowa
0 .43497 m
.00625 .43497 L
s
[(3)] -0.0125 .43497 1 0 Mshowa
0 .57505 m
.00625 .57505 L
s
[(4)] -0.0125 .57505 1 0 Mshowa
.125 Mabswid
0 .04273 m
.00375 .04273 L
s
0 .07075 m
.00375 .07075 L
s
0 .09877 m
.00375 .09877 L
s
0 .12678 m
.00375 .12678 L
s
0 .18282 m
.00375 .18282 L
s
0 .21083 m
.00375 .21083 L
s
0 .23885 m
.00375 .23885 L
s
0 .26687 m
.00375 .26687 L
s
0 .3229 m
.00375 .3229 L
s
0 .35092 m
.00375 .35092 L
s
0 .37893 m
.00375 .37893 L
s
0 .40695 m
.00375 .40695 L
s
0 .46298 m
.00375 .46298 L
s
0 .491 m
.00375 .491 L
s
0 .51902 m
.00375 .51902 L
s
0 .54703 m
.00375 .54703 L
s
0 .60307 m
.00375 .60307 L
s
.25 Mabswid
0 0 m
0 .61803 L
s
.02381 .61178 m
.02381 .61803 L
s
.18254 .61178 m
.18254 .61803 L
s
.34127 .61178 m
.34127 .61803 L
s
.5 .61178 m
.5 .61803 L
s
.65873 .61178 m
.65873 .61803 L
s
.81746 .61178 m
.81746 .61803 L
s
.97619 .61178 m
.97619 .61803 L
s
.125 Mabswid
.05556 .61428 m
.05556 .61803 L
s
.0873 .61428 m
.0873 .61803 L
s
.11905 .61428 m
.11905 .61803 L
s
.15079 .61428 m
.15079 .61803 L
s
.21429 .61428 m
.21429 .61803 L
s
.24603 .61428 m
.24603 .61803 L
s
.27778 .61428 m
.27778 .61803 L
s
.30952 .61428 m
.30952 .61803 L
s
.37302 .61428 m
.37302 .61803 L
s
.40476 .61428 m
.40476 .61803 L
s
.43651 .61428 m
.43651 .61803 L
s
.46825 .61428 m
.46825 .61803 L
s
.53175 .61428 m
.53175 .61803 L
s
.56349 .61428 m
.56349 .61803 L
s
.59524 .61428 m
.59524 .61803 L
s
.62698 .61428 m
.62698 .61803 L
s
.69048 .61428 m
.69048 .61803 L
s
.72222 .61428 m
.72222 .61803 L
s
.75397 .61428 m
.75397 .61803 L
s
.78571 .61428 m
.78571 .61803 L
s
.84921 .61428 m
.84921 .61803 L
s
.88095 .61428 m
.88095 .61803 L
s
.9127 .61428 m
.9127 .61803 L
s
.94444 .61428 m
.94444 .61803 L
s
.25 Mabswid
0 .61803 m
1 .61803 L
s
.99375 .01472 m
1 .01472 L
s
.99375 .1548 m
1 .1548 L
s
.99375 .29488 m
1 .29488 L
s
.99375 .43497 m
1 .43497 L
s
.99375 .57505 m
1 .57505 L
s
.125 Mabswid
.99625 .04273 m
1 .04273 L
s
.99625 .07075 m
1 .07075 L
s
.99625 .09877 m
1 .09877 L
s
.99625 .12678 m
1 .12678 L
s
.99625 .18282 m
1 .18282 L
s
.99625 .21083 m
1 .21083 L
s
.99625 .23885 m
1 .23885 L
s
.99625 .26687 m
1 .26687 L
s
.99625 .3229 m
1 .3229 L
s
.99625 .35092 m
1 .35092 L
s
.99625 .37893 m
1 .37893 L
s
.99625 .40695 m
1 .40695 L
s
.99625 .46298 m
1 .46298 L
s
.99625 .491 m
1 .491 L
s
.99625 .51902 m
1 .51902 L
s
.99625 .54703 m
1 .54703 L
s
.99625 .60307 m
1 .60307 L
s
.25 Mabswid
1 0 m
1 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
0 1 0 r
.5 Mabswid
.04183 .61803 m
.04262 .51703 L
.04327 .45286 L
.04396 .39581 L
.04519 .315 L
.04652 .25058 L
.04797 .19854 L
.04923 .16468 L
.05058 .13661 L
.05302 .10076 L
.05423 .08785 L
.05555 .07645 L
.05795 .06091 L
.06028 .05025 L
.06244 .04303 L
.06486 .03704 L
.06745 .03229 L
.06991 .02895 L
.07216 .02658 L
.07465 .02452 L
.07738 .02279 L
.08023 .02139 L
.08288 .02038 L
.0857 .01952 L
.08837 .01888 L
.09337 .01797 L
.09617 .01759 L
.09875 .01731 L
.10458 .01681 L
.10925 .01652 L
.11427 .01629 L
.11901 .01613 L
.12334 .01601 L
.12841 .0159 L
.13393 .01581 L
.14398 .01569 L
.14931 .01564 L
.15433 .01561 L
.16369 .01556 L
.16895 .01554 L
.17378 .01552 L
.18468 .0155 L
.19444 .01548 L
.20354 .01546 L
.21353 .01545 L
.22422 .01545 L
.23442 .01544 L
.2455 .01543 L
.25596 .01543 L
.26563 .01543 L
Mistroke
.28434 .01542 L
.29498 .01542 L
.30495 .01542 L
.31481 .01542 L
.32517 .01542 L
.34369 .01542 L
.35326 .01542 L
.36347 .01542 L
.38185 .01542 L
.39212 .01542 L
.40324 .01542 L
.41285 .01542 L
.4234 .01542 L
.44332 .01542 L
.4542 .01542 L
.46437 .01542 L
.47481 .01542 L
.4847 .01542 L
.50325 .01542 L
.51289 .01542 L
.52313 .01542 L
.53188 .01542 L
.54155 .01542 L
.54645 .01542 L
.55162 .01542 L
.55604 .01542 L
.55854 .01542 L
.56087 .01542 L
.56217 .01542 L
.56358 .01542 L
.56492 .01542 L
.56615 .01542 L
.56726 .01542 L
.56848 .01542 L
.56975 .01542 L
.57095 .01542 L
.57161 .01542 L
.57234 .01542 L
.57366 .01542 L
.57494 .01542 L
.57614 .01542 L
.57884 .01542 L
.58172 .01542 L
.58708 .01542 L
.59201 .01542 L
.60314 .01542 L
.62332 .01542 L
.66283 .01542 L
.70082 .01542 L
.74126 .01542 L
Mistroke
.78019 .01542 L
.82157 .01542 L
.86144 .01542 L
.89979 .01542 L
.94059 .01542 L
.97619 .01542 L
Mfstroke
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{288, 177.938},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40004P0000/B000`400?l00000o`00003oo`3ooolQ
0?ooo`004P3oool01P3ookH0IP00000000000000000j093Koah0oooo00X0oonf06H0000000000000
0000>P2@fol0oooo0?oo]P1V000003Z@0`3oool0103KT3X000000000000jT=/O0?ooo`060?nfIP00
000000000000000006H0]_oo7`3oool02P3o]VH00000000000000000001V0;Koo`3oool0oonf06H0
0000>Y030?ooo`040=^@>P000000000003Z@fb00oooo00@0fi0j00000000000006Jf803oool0103K
T3X0000000000000I[H20?ooo`030?oo]P1V000003Z@00<0oooo00@0fi0j000000000000>Y3K8@3o
ool0103KT3X000000000>P2@fol;0?ooo`00503oool00`3o]VH0>Y3K0?ooo`0Q0?ooo`030?nfIP0j
T=/0oooo00L0oooo00H0om^@03XjT03oool0oooo090j>P2@folO0?ooo`03090j000006H0]_oo0280
oooo00<0T3X00000IP2fool0203oool01P3ofi00>SZ@0?ooo`3oool0T3Xj093Koah0oooo00H0om^@
03XjT03oool0oonf06H0>P2@folN0?ooo`060?oKT00j>Y00oooo0?oo]P1V03X0T=_o1P3oool01P3o
fi00>SZ@0?ooo`3oool0T3Xj093Kob40oooo00<0okIV03Z@f`3oool02`3oool001@0oooo00<0okIV
03Z@f`3oool08@3oool00`3o]VH0>Y3K0?ooo`0;0?ooo`030;IV>P2@fol0oooo01l0oooo00<0okIV
0000001V]_l08P3oool00`3o]VH0000006Jfo`0;0?ooo`030;IV>P2@fol0oooo01l0oooo00<0]VH0
0000001V]_l08@3oool00`2fIP00000006Jfo`0;0?ooo`030;IV>P2@fol0oooo01d0oooo00H0oonf
06H00000000000000000>P2@fol;0?ooo`00503oool00`3o]VH0>Y3K0?ooo`0Q0?ooo`030?nfIP0j
T=/0oooo00P0oooo00@0]VH000000000000006Jf8P3oool00`3ookH0][Ko0?ooo`0R0?ooo`030?oo
]P2f]_l0oooo00L0oooo00@0]VH000000000000006Jf8P3oool00`3ookH0ISZ@0?ooo`0Q0?ooo`03
0?oo]P1V>Y00oooo00L0oooo00@0]VH000000000000006Jf803oool0102fIP00I[Ko0?nfIP0jT=/<
0?ooo`004`3oool00`2@>VH0][IV03Z@f`0Q0?ooo`03090jIP2f]VH0>Y3K00T0oooo00<0]VHj093K
o`3oool0803oool01P3ofi00>SZ@0?ooo`3ookH0IP1V0;Kooal0oooo00H0om^@03XjT03oool0oonf
06H0IP2fool70?ooo`030;IV>P2@fol0oooo0200oooo00H0oonf06H0>P2@fol0oonf06H0IP2foolN
0?ooo`060?oo]P1V03X0T=_o0?oo]P1V06H0]_oo1`3oool00`2fISX0T=_o0?ooo`0Q0?ooo`040?oo
]P1V03X0T91V03Z@f``0oooo000C0?ooo`030?nfIP000000>Y3K0240oooo00<0okIV0000000jT=/0
2@3oool0102fIP00000000000000I[HP0?ooo`040=^@>P000000000003Z@fb40oooo00@0fi0j0000
00000000>Y3K203oool0102fIP00000000000000I[HP0?ooo`040?oKT00j0000000006Jfob00oooo
00@0om^@03X000000000I[Ko203oool0102fIP00000000000000I[HQ0?ooo`030?oKT00j0000>Y3K
00`0oooo003o0?ooob40oooo003o0?ooob40oooo003o0?ooob40oooo003o0?ooob40oooo003o0?oo
ob40oooo000>0?ooool000003@0000060?ooo`003P3oool00`000000oooo0?ooo`040?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00@0oooo00<000000?ooo`3oool0103oool000H0oooo00@0fi0j000000000000>Y3K
103oool00`000000oooo0?ooo`040?ooo`030000003oool0oooo02L0oooo00<000000?ooo`3oool0
9`3oool00`000000oooo0?ooo`0X0?ooo`030000003oool0oooo02L0oooo00<000000?ooo`3oool0
9`3oool00`000000oooo0?ooo`0W0?ooo`030000003oool0oooo00@0oooo00<000000?ooo`3oool0
103oool000H0oooo00D0T6J@0?ooo`3oool0T3YV0;Koo`030?ooo`030000003oool0oooo0?l0oooo
2@3oool00`000000oooo0?ooo`040?ooo`001@3oool01P3ookH0ISZ@0?ooo`3oool0]VHj093Ko`<0
oooo0`00000I0?ooonT00?l0103oool3000000H0oooo00050?ooo`060?oo]P1V>Y00oooo0?ooo`2f
ISX0T=_o0`3oool00`000000oooo0?ooo`0D0?ooo`D00?l0k`3oool00`000000oooo0?ooo`040?oo
o`001P3oool01@2@>SX0T=_o0?oo]P1V06H0]_oo00<0oooo00<000000?ooo`3oool04@3oool3003o
0?@0oooo00<000000?ooo`3oool0103oool000H0oooo00@0om^@03X000000000I[Ko103oool00`00
0000oooo0?ooo`0A0?ooo`03003o003oool0oooo0?@0oooo00<000000?ooo`3oool0103oool000h0
oooo00<000000?ooo`3oool03`3oool2003o0?L0oooo00<000000?ooo`3oool0103oool000h0oooo
00<000000?ooo`3oool03`3oool00`00o`00oooo0?ooo`3f0?ooo`030000003oool0oooo00@0oooo
000>0?ooo`030000003oool0oooo00l0oooo00<00?l00?ooo`3oool0mP3oool00`000000oooo0?oo
o`040?ooo`003P3oool2000000l0oooo00<00?l00?ooo`3oool0mP3oool2000000H0oooo000>0?oo
o`030000003oool0oooo00d0oooo00<00?l00?ooo`3oool0n03oool00`000000oooo0?ooo`040?oo
o`003P3oool00`000000oooo0?ooo`0=0?ooo`03003o003oool0oooo0?P0oooo00<000000?ooo`3o
ool0103oool000h0oooo00<000000?ooo`3oool03@3oool00`00o`00oooo0?ooo`3h0?ooo`030000
003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo00d0oooo00<00?l00?ooo`3oool0n03o
ool00`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`0=0?ooo`03003o003oool0
oooo0?P0oooo00<000000?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool03@3oool00`00
o`00oooo0?ooo`3h0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo00`0
oooo00<00?l00?ooo`3oool0n@3oool00`000000oooo0?ooo`040?ooo`003P3oool2000000d0oooo
00<00?l00?ooo`3oool0n03oool2000000H0oooo000>0?ooo`030000003oool0oooo00`0oooo00<0
0?l00?ooo`3oool0n@3oool00`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`0<
0?ooo`03003o003oool0oooo0?T0oooo00<000000?ooo`3oool0103oool000h0oooo00<000000?oo
o`3oool0303oool00`00o`00oooo0?ooo`3i0?ooo`030000003oool0oooo00@0oooo000>0?ooo`03
0000003oool0oooo00`0oooo00<00?l00?ooo`3oool0n@3oool00`000000oooo0?ooo`040?ooo`00
3P3oool00`000000oooo0?ooo`0<0?ooo`03003o003oool0oooo0?T0oooo00<000000?ooo`3oool0
103oool000h0oooo00<000000?ooo`3oool0303oool00`00o`00oooo0?ooo`3i0?ooo`030000003o
ool0oooo00@0oooo000>0?ooo`8000003@3oool00`00o`00oooo0?ooo`3h0?ooo`8000001P3oool0
00h0oooo00<000000?ooo`3oool0303oool00`00o`00oooo0?ooo`3i0?ooo`030000003oool0oooo
00@0oooo000>0?ooo`030000003oool0oooo00`0oooo00<00?l00?ooo`3oool0n@3oool00`000000
oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`0<0?ooo`03003o003oool0oooo0?T0oooo
00<000000?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool0303oool00`00o`00oooo0?oo
o`3i0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo00`0oooo00<00?l0
0?ooo`3oool0n@3oool00`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`0;0?oo
o`03003o003oool0oooo0?X0oooo00<000000?ooo`3oool0103oool000h0oooo00<000000?ooo`3o
ool02`3oool00`00o`00oooo0?ooo`3j0?ooo`030000003oool0oooo00@0oooo000>0?ooo`800000
303oool00`00o`00oooo0?ooo`3i0?ooo`8000001P3oool000h0oooo00<000000?ooo`3oool02`3o
ool00`00o`00oooo0?ooo`3j0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0
oooo00/0oooo00<00?l00?ooo`3oool0nP3oool00`000000oooo0?ooo`040?ooo`003P3oool00`00
0000oooo0?ooo`0;0?ooo`03003o003oool0oooo0?X0oooo00<000000?ooo`3oool0103oool000h0
oooo00<000000?ooo`3oool02`3oool00`00o`00oooo0?ooo`3j0?ooo`030000003oool0oooo00@0
oooo00050?ooo`060?oo]P1V000000000000000003X0T=_o0`3oool00`000000oooo0?ooo`0;0?oo
o`03003o003oool0oooo0?X0oooo00<000000?ooo`3oool0103oool000L0oooo00<0okIV03Z@f`3o
ool0103oool00`000000oooo0?ooo`0;0?ooo`03003o003oool0oooo0?X0oooo00<000000?ooo`3o
ool0103oool000L0oooo00<0okIV03Z@f`3oool0103oool3000000/0oooo00<00?l00?ooo`3oool0
n03oool3000000H0oooo00070?ooo`030?nfIP0jT=/0oooo00@0oooo00<000000?ooo`3oool02`3o
ool00`00o`00oooo0?ooo`3j0?ooo`030000003oool0oooo00@0oooo00060?ooo`03090jIP2f]VH0
>Y3K00D0oooo00<000000?ooo`3oool02`3oool00`00o`00oooo0?ooo`3j0?ooo`030000003oool0
oooo00@0oooo00060?ooo`030?nfIP000000>Y3K00D0oooo00<000000?ooo`3oool02`3oool00`00
o`00oooo0?ooo`3j0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo00/0
oooo00<00?l00?ooo`3oool0nP3oool00`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo
0?ooo`0;0?ooo`03003o003oool0oooo0?X0oooo00<000000?ooo`3oool0103oool000h0oooo00<0
00000?ooo`3oool02`3oool00`00o`00oooo0?ooo`3j0?ooo`030000003oool0oooo00@0oooo000>
0?ooo`030000003oool0oooo00/0oooo00<00?l00?ooo`3oool0nP3oool00`000000oooo0?ooo`04
0?ooo`003P3oool2000000/0oooo00<00?l00?ooo`3oool0nP3oool2000000H0oooo000>0?ooo`03
0000003oool0oooo00X0oooo00<00?l00?ooo`3oool0n`3oool00`000000oooo0?ooo`040?ooo`00
3P3oool00`000000oooo0?ooo`0:0?ooo`03003o003oool0oooo0?/0oooo00<000000?ooo`3oool0
103oool000h0oooo00<000000?ooo`3oool02P3oool00`00o`00oooo0?ooo`3k0?ooo`030000003o
ool0oooo00@0oooo000>0?ooo`030000003oool0oooo00X0oooo00<00?l00?ooo`3oool0n`3oool0
0`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`0:0?ooo`03003o003oool0oooo
0?/0oooo00<000000?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool02P3oool00`00o`00
oooo0?ooo`3k0?ooo`030000003oool0oooo00@0oooo000>0?ooo`8000002`3oool00`00o`00oooo
0?ooo`3j0?ooo`8000001P3oool000h0oooo00<000000?ooo`3oool02P3oool00`00o`00oooo0?oo
o`3k0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo00X0oooo00<00?l0
0?ooo`3oool0n`3oool00`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`0:0?oo
o`03003o003oool0oooo0?/0oooo00<000000?ooo`3oool0103oool000h0oooo00<000000?ooo`3o
ool02P3oool00`00o`00oooo0?ooo`3k0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000
003oool0oooo00X0oooo00<00?l00?ooo`3oool0n`3oool00`000000oooo0?ooo`040?ooo`003P3o
ool00`000000oooo0?ooo`0:0?ooo`03003o003oool0oooo0?/0oooo00<000000?ooo`3oool0103o
ool000h0oooo00<000000?ooo`3oool02P3oool00`00o`00oooo0?ooo`3k0?ooo`030000003oool0
oooo00@0oooo000>0?ooo`8000002`3oool00`00o`00oooo0?ooo`3j0?ooo`8000001P3oool000h0
oooo00<000000?ooo`3oool02P3oool00`00o`00oooo0?ooo`3k0?ooo`030000003oool0oooo00@0
oooo000>0?ooo`030000003oool0oooo00X0oooo00<00?l00?ooo`3oool0n`3oool00`000000oooo
0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`0:0?ooo`03003o003oool0oooo0?/0oooo00<0
00000?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool02P3oool00`00o`00oooo0?ooo`3k
0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo00X0oooo00<00?l00?oo
o`3oool0n`3oool00`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`0:0?ooo`03
003o003oool0oooo0?/0oooo00<000000?ooo`3oool0103oool000h0oooo0P00000;0?ooo`03003o
003oool0oooo0?X0oooo0P0000060?ooo`003P3oool00`000000oooo0?ooo`0:0?ooo`03003o003o
ool0oooo0?/0oooo00<000000?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool02P3oool0
0`00o`00oooo0?ooo`3k0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo
00X0oooo00<00?l00?ooo`3oool0n`3oool00`000000oooo0?ooo`040?ooo`003P3oool00`000000
oooo0?ooo`0:0?ooo`03003o003oool0oooo0?/0oooo00<000000?ooo`3oool0103oool000D0oooo
00H0okIV00000000000000000000IP2fool30?ooo`030000003oool0oooo00T0oooo00<00?l00?oo
o`3oool0o03oool00`000000oooo0?ooo`040?ooo`001P3oool00`2@>P00001V0;Koo`050?ooo`03
0000003oool0oooo00T0oooo00<00?l00?ooo`3oool0o03oool00`000000oooo0?ooo`040?ooo`00
1`3oool00`3o]VH0000006Jfo`040?ooo`<000002@3oool00`00o`00oooo0?ooo`3j0?ooo`<00000
1P3oool000P0oooo00<0oonf0;Jfo`3oool00`3oool00`000000oooo0?ooo`090?ooo`03003o003o
ool0oooo0?`0oooo00<000000?ooo`3oool0103oool000D0oooo00H0om^@03XjT03oool0oonf06H0
IP2fool30?ooo`030000003oool0oooo00T0oooo00<00?l00?ooo`3oool0o03oool00`000000oooo
0?ooo`040?ooo`001P3oool0103KT3X000000000000jT=/40?ooo`030000003oool0oooo00T0oooo
00<00?l00?ooo`3oool0o03oool00`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?oo
o`090?ooo`03003o003oool0oooo0?`0oooo00<000000?ooo`3oool0103oool000h0oooo00<00000
0?ooo`3oool02@3oool00`00o`00oooo0?ooo`3l0?ooo`030000003oool0oooo00@0oooo000>0?oo
o`030000003oool0oooo00T0oooo00<00?l00?ooo`3oool0o03oool00`000000oooo0?ooo`040?oo
o`003P3oool00`000000oooo0?ooo`090?ooo`03003o003oool0oooo0?`0oooo00<000000?ooo`3o
ool0103oool000h0oooo0P00000:0?ooo`03003o003oool0oooo0?/0oooo0P0000060?ooo`003P3o
ool00`000000oooo0?ooo`090?ooo`03003o003oool0oooo0?`0oooo00<000000?ooo`3oool0103o
ool000h0oooo00<000000?ooo`3oool02@3oool00`00o`00oooo0?ooo`3l0?ooo`030000003oool0
oooo00@0oooo000>0?ooo`030000003oool0oooo00T0oooo00<00?l00?ooo`3oool0o03oool00`00
0000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`090?ooo`03003o003oool0oooo0?`0
oooo00<000000?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool02@3oool00`00o`00oooo
0?ooo`3l0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo00T0oooo00<0
0?l00?ooo`3oool0o03oool00`000000oooo0?ooo`040?ooo`003P3oool2000000X0oooo00<00?l0
0?ooo`3oool0n`3oool2000000H0oooo000>0?ooo`030000003oool0oooo00T0oooo00<00?l00?oo
o`3oool0o03oool00`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`090?ooo`03
003o003oool0oooo0?`0oooo00<000000?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool0
2@3oool00`00o`00oooo0?ooo`3l0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000003o
ool0oooo00T0oooo00<00?l00?ooo`3oool0o03oool00`000000oooo0?ooo`040?ooo`003P3oool0
0`000000oooo0?ooo`090?ooo`03003o003oool0oooo0?`0oooo00<000000?ooo`3oool0103oool0
00h0oooo00<000000?ooo`3oool02@3oool00`00o`00oooo0?ooo`3l0?ooo`030000003oool0oooo
00@0oooo000>0?ooo`030000003oool0oooo00T0oooo00<00?l00?ooo`3oool0o03oool00`000000
oooo0?ooo`040?ooo`003P3oool2000000X0oooo00<00?l00?ooo`3oool0n`3oool2000000H0oooo
000>0?ooo`030000003oool0oooo00T0oooo00<00?l00?ooo`3oool0o03oool00`000000oooo0?oo
o`040?ooo`003P3oool00`000000oooo0?ooo`090?ooo`03003o003oool0oooo0?`0oooo00<00000
0?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool02@3oool00`00o`00oooo0?ooo`3l0?oo
o`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo00T0oooo00<00?l00?ooo`3o
ool0o03oool00`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`090?ooo`03003o
003oool0oooo0?`0oooo00<000000?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool02@3o
ool00`00o`00oooo0?ooo`3l0?ooo`030000003oool0oooo00@0oooo000>0?ooo`8000002P3oool0
0`00o`00oooo0?ooo`3k0?ooo`8000001P3oool000h0oooo00<000000?ooo`3oool02@3oool00`00
o`00oooo0?ooo`3l0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo00T0
oooo00<00?l00?ooo`3oool0o03oool00`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo
0?ooo`090?ooo`03003o003oool0oooo0?`0oooo00<000000?ooo`3oool0103oool000h0oooo00<0
00000?ooo`3oool02@3oool00`00o`00oooo0?ooo`3l0?ooo`030000003oool0oooo00@0oooo000>
0?ooo`030000003oool0oooo00T0oooo00<00?l00?ooo`3oool0o03oool00`000000oooo0?ooo`04
0?ooo`001P3oool0103KT3X0000000000000I[H40?ooo`030000003oool0oooo00T0oooo00<00?l0
0?ooo`3oool0o03oool00`000000oooo0?ooo`040?ooo`001@3oool01P3ofi00>SZ@0?ooo`3ookH0
IP0j093Ko`<0oooo00<000000?ooo`3oool02@3oool00`00o`00oooo0?ooo`3l0?ooo`030000003o
ool0oooo00@0oooo00070?ooo`030;IV00000000I[Ko00@0oooo0`0000090?ooo`03003o003oool0
oooo0?X0oooo0`0000060?ooo`00203oool00`3ookH0ISZ@0?ooo`030?ooo`030000003oool0oooo
00T0oooo00<00?l00?ooo`3oool0o03oool00`000000oooo0?ooo`040?ooo`001@3oool01P3ookH0
IP0j093Ko`3ookH0IP1V0;Koo`<0oooo00<000000?ooo`3oool02@3oool00`00o`00oooo0?ooo`3l
0?ooo`030000003oool0oooo00@0oooo00060?ooo`040?oKT00j0000000006Jfo`@0oooo00<00000
0?ooo`3oool02@3oool00`00o`00oooo0?ooo`3l0?ooo`030000003oool0oooo00@0oooo000>0?oo
o`030000003oool0oooo00T0oooo00<00?l00?ooo`3oool0o03oool00`000000oooo0?ooo`040?oo
o`003P3oool00`000000oooo0?ooo`090?ooo`03003o003oool0oooo0?`0oooo00<000000?ooo`3o
ool0103oool000h0oooo00<000000?ooo`3oool02@3oool00`00o`00oooo0?ooo`3l0?ooo`030000
003oool0oooo00@0oooo000>0?ooo`8000002P3oool00`00o`00oooo0?ooo`3k0?ooo`8000001P3o
ool000h0oooo00<000000?ooo`3oool02@3oool00`00o`00oooo0?ooo`3l0?ooo`030000003oool0
oooo00@0oooo000>0?ooo`030000003oool0oooo00T0oooo00<00?l00?ooo`3oool0o03oool00`00
0000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`090?ooo`03003o003oool0oooo0?`0
oooo00<000000?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool02@3oool00`00o`00oooo
0?ooo`3l0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo00T0oooo00<0
0?l00?ooo`3oool0o03oool00`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`09
0?ooo`03003o003oool0oooo0?`0oooo00<000000?ooo`3oool0103oool000h0oooo00<000000?oo
o`3oool02@3oool00`00o`00oooo0?ooo`3l0?ooo`030000003oool0oooo00@0oooo000>0?ooo`80
00002P3oool00`00o`00oooo0?ooo`3k0?ooo`8000001P3oool000h0oooo00<000000?ooo`3oool0
2@3oool00`00o`00oooo0?ooo`3l0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000003o
ool0oooo00T0oooo00<00?l00?ooo`3oool0o03oool00`000000oooo0?ooo`040?ooo`003P3oool0
0`000000oooo0?ooo`090?ooo`03003o003oool0oooo0?`0oooo00<000000?ooo`3oool0103oool0
00h0oooo00<000000?ooo`3oool02@3oool00`00o`00oooo0?ooo`3l0?ooo`030000003oool0oooo
00@0oooo000>0?ooo`030000003oool0oooo00T0oooo00<00?l00?ooo`3oool0o03oool00`000000
oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`090?ooo`03003o003oool0oooo0?`0oooo
00<000000?ooo`3oool0103oool000h0oooo0P00000:0?ooo`03003o003oool0oooo0?/0oooo0P00
00060?ooo`003P3oool00`000000oooo0?ooo`090?ooo`03003o003oool0oooo0?`0oooo00<00000
0?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool02@3oool00`00o`00oooo0?ooo`3l0?oo
o`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo00T0oooo00<00?l00?ooo`3o
ool0o03oool00`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`090?ooo`03003o
003oool0oooo0?`0oooo00<000000?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool02@3o
ool00`00o`00oooo0?ooo`3l0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0
oooo00T0oooo00<00?l00?ooo`3oool0o03oool00`000000oooo0?ooo`040?ooo`003P3oool00`00
0000oooo0?ooo`090?ooo`03003o003oool0oooo0?`0oooo00<000000?ooo`3oool0103oool000h0
oooo0P00000:0?ooo`03003o003oool0oooo0?/0oooo0P0000060?ooo`003P3oool00`000000oooo
0?ooo`090?ooo`03003o003oool0oooo0?`0oooo00<000000?ooo`3oool0103oool000h0oooo00<0
00000?ooo`3oool02@3oool00`00o`00oooo0?ooo`3l0?ooo`030000003oool0oooo00@0oooo000>
0?ooo`030000003oool0oooo00T0oooo00<00?l00?ooo`3oool0o03oool00`000000oooo0?ooo`04
0?ooo`003P3oool00`000000oooo0?ooo`090?ooo`03003o003oool0oooo0?`0oooo00<000000?oo
o`3oool0103oool000L0oooo00@0fi0j0000000003X0T=_o0`3oool00`000000oooo0?ooo`090?oo
o`03003o003oool0oooo0?`0oooo00<000000?ooo`3oool0103oool000P0oooo00<0okIV03Z@f`3o
ool00`3oool00`000000oooo0?ooo`090?ooo`03003o003oool0oooo0?`0oooo00<000000?ooo`3o
ool0103oool000D0oooo00H0oonf06H00000000000000000>P2@fol30?ooo`<000002@3oool00`00
o`00oooo0?ooo`3j0?ooo`<000001P3oool000H0oooo00@0]VH006Jfo`3o]VH0>Y3K103oool00`00
0000oooo0?ooo`090?ooo`03003o003oool0oooo0?`0oooo00<000000?ooo`3oool0103oool000H0
oooo00@0oonf06H0>P2@T6H0>Y3K103oool00`000000oooo0?ooo`090?ooo`03003o003oool0oooo
0?`0oooo00<000000?ooo`3oool0103oool000L0oooo00<0om^@03X0000jT=/0103oool00`000000
oooo0?ooo`090?ooo`03003o003oool0oooo0?`0oooo00<000000?ooo`3oool0103oool000h0oooo
00<000000?ooo`3oool02@3oool00`00o`00oooo0?ooo`3l0?ooo`030000003oool0oooo00@0oooo
000>0?ooo`030000003oool0oooo00T0oooo00<00?l00?ooo`3oool0o03oool00`000000oooo0?oo
o`040?ooo`003P3oool00`000000oooo0?ooo`090?ooo`03003o003oool0oooo0?`0oooo00<00000
0?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool02@3oool00`00o`00oooo0?ooo`3l0?oo
o`030000003oool0oooo00@0oooo000>0?ooo`8000002P3oool00`00o`00oooo0?ooo`3k0?ooo`80
00001P3oool000h0oooo00<000000?ooo`3oool02@3oool00`00o`00oooo0?ooo`3l0?ooo`030000
003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo00@0oooo00<000000?ooo`3oool00P3o
ool01000o`00oooo0?ooo`0000080?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0
1P3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool0
1@3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool0
1@3oool00`000000oooo0?ooo`060?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0
1P3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool0
1@3oool00`000000oooo0?ooo`060?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0
1@3oool00`000000oooo0?ooo`060?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0
1P3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool0
1@3oool00`000000oooo0?ooo`060?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0
1P3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0
103oool00`000000oooo0?ooo`040?ooo`003P3oool<00000003003o0000000000000?d000001P3o
ool00001\
\>"],
  ImageRangeCache->{{{0, 287}, {176.938, 0}} -> {0.748404, -0.435521, \
0.011827, 0.0268024}}],

Cell[BoxData[
    TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
      False,
      Editable->False]], "Output"],

Cell[BoxData[
    \(0\)], "Output"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
-0.293651 0.31746 0.0147151 1.23499 [
[.02381 -0.0125 -3 -9 ]
[.02381 -0.0125 3 0 ]
[.18254 -0.0125 -9 -9 ]
[.18254 -0.0125 9 0 ]
[.34127 -0.0125 -3 -9 ]
[.34127 -0.0125 3 0 ]
[.5 -0.0125 -9 -9 ]
[.5 -0.0125 9 0 ]
[.65873 -0.0125 -3 -9 ]
[.65873 -0.0125 3 0 ]
[.81746 -0.0125 -9 -9 ]
[.81746 -0.0125 9 0 ]
[.97619 -0.0125 -3 -9 ]
[.97619 -0.0125 3 0 ]
[ 0 0 -0.125 0 ]
[-0.0125 .01472 -6 -4.5 ]
[-0.0125 .01472 0 4.5 ]
[-0.0125 .13821 -18 -4.5 ]
[-0.0125 .13821 0 4.5 ]
[-0.0125 .26171 -18 -4.5 ]
[-0.0125 .26171 0 4.5 ]
[-0.0125 .38521 -18 -4.5 ]
[-0.0125 .38521 0 4.5 ]
[-0.0125 .50871 -18 -4.5 ]
[-0.0125 .50871 0 4.5 ]
[ 0 0 -0.125 0 ]
[ 0 .61803 .125 0 ]
[ 1 0 .125 0 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.02381 0 m
.02381 .00625 L
s
[(1)] .02381 -0.0125 0 1 Mshowa
.18254 0 m
.18254 .00625 L
s
[(1.5)] .18254 -0.0125 0 1 Mshowa
.34127 0 m
.34127 .00625 L
s
[(2)] .34127 -0.0125 0 1 Mshowa
.5 0 m
.5 .00625 L
s
[(2.5)] .5 -0.0125 0 1 Mshowa
.65873 0 m
.65873 .00625 L
s
[(3)] .65873 -0.0125 0 1 Mshowa
.81746 0 m
.81746 .00625 L
s
[(3.5)] .81746 -0.0125 0 1 Mshowa
.97619 0 m
.97619 .00625 L
s
[(4)] .97619 -0.0125 0 1 Mshowa
.125 Mabswid
.05556 0 m
.05556 .00375 L
s
.0873 0 m
.0873 .00375 L
s
.11905 0 m
.11905 .00375 L
s
.15079 0 m
.15079 .00375 L
s
.21429 0 m
.21429 .00375 L
s
.24603 0 m
.24603 .00375 L
s
.27778 0 m
.27778 .00375 L
s
.30952 0 m
.30952 .00375 L
s
.37302 0 m
.37302 .00375 L
s
.40476 0 m
.40476 .00375 L
s
.43651 0 m
.43651 .00375 L
s
.46825 0 m
.46825 .00375 L
s
.53175 0 m
.53175 .00375 L
s
.56349 0 m
.56349 .00375 L
s
.59524 0 m
.59524 .00375 L
s
.62698 0 m
.62698 .00375 L
s
.69048 0 m
.69048 .00375 L
s
.72222 0 m
.72222 .00375 L
s
.75397 0 m
.75397 .00375 L
s
.78571 0 m
.78571 .00375 L
s
.84921 0 m
.84921 .00375 L
s
.88095 0 m
.88095 .00375 L
s
.9127 0 m
.9127 .00375 L
s
.94444 0 m
.94444 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
0 .01472 m
.00625 .01472 L
s
[(0)] -0.0125 .01472 1 0 Mshowa
0 .13821 m
.00625 .13821 L
s
[(0.1)] -0.0125 .13821 1 0 Mshowa
0 .26171 m
.00625 .26171 L
s
[(0.2)] -0.0125 .26171 1 0 Mshowa
0 .38521 m
.00625 .38521 L
s
[(0.3)] -0.0125 .38521 1 0 Mshowa
0 .50871 m
.00625 .50871 L
s
[(0.4)] -0.0125 .50871 1 0 Mshowa
.125 Mabswid
0 .03941 m
.00375 .03941 L
s
0 .06411 m
.00375 .06411 L
s
0 .08881 m
.00375 .08881 L
s
0 .11351 m
.00375 .11351 L
s
0 .16291 m
.00375 .16291 L
s
0 .18761 m
.00375 .18761 L
s
0 .21231 m
.00375 .21231 L
s
0 .23701 m
.00375 .23701 L
s
0 .28641 m
.00375 .28641 L
s
0 .31111 m
.00375 .31111 L
s
0 .33581 m
.00375 .33581 L
s
0 .36051 m
.00375 .36051 L
s
0 .40991 m
.00375 .40991 L
s
0 .43461 m
.00375 .43461 L
s
0 .45931 m
.00375 .45931 L
s
0 .48401 m
.00375 .48401 L
s
0 .53341 m
.00375 .53341 L
s
0 .55811 m
.00375 .55811 L
s
0 .58281 m
.00375 .58281 L
s
0 .60751 m
.00375 .60751 L
s
.25 Mabswid
0 0 m
0 .61803 L
s
.02381 .61178 m
.02381 .61803 L
s
.18254 .61178 m
.18254 .61803 L
s
.34127 .61178 m
.34127 .61803 L
s
.5 .61178 m
.5 .61803 L
s
.65873 .61178 m
.65873 .61803 L
s
.81746 .61178 m
.81746 .61803 L
s
.97619 .61178 m
.97619 .61803 L
s
.125 Mabswid
.05556 .61428 m
.05556 .61803 L
s
.0873 .61428 m
.0873 .61803 L
s
.11905 .61428 m
.11905 .61803 L
s
.15079 .61428 m
.15079 .61803 L
s
.21429 .61428 m
.21429 .61803 L
s
.24603 .61428 m
.24603 .61803 L
s
.27778 .61428 m
.27778 .61803 L
s
.30952 .61428 m
.30952 .61803 L
s
.37302 .61428 m
.37302 .61803 L
s
.40476 .61428 m
.40476 .61803 L
s
.43651 .61428 m
.43651 .61803 L
s
.46825 .61428 m
.46825 .61803 L
s
.53175 .61428 m
.53175 .61803 L
s
.56349 .61428 m
.56349 .61803 L
s
.59524 .61428 m
.59524 .61803 L
s
.62698 .61428 m
.62698 .61803 L
s
.69048 .61428 m
.69048 .61803 L
s
.72222 .61428 m
.72222 .61803 L
s
.75397 .61428 m
.75397 .61803 L
s
.78571 .61428 m
.78571 .61803 L
s
.84921 .61428 m
.84921 .61803 L
s
.88095 .61428 m
.88095 .61803 L
s
.9127 .61428 m
.9127 .61803 L
s
.94444 .61428 m
.94444 .61803 L
s
.25 Mabswid
0 .61803 m
1 .61803 L
s
.99375 .01472 m
1 .01472 L
s
.99375 .13821 m
1 .13821 L
s
.99375 .26171 m
1 .26171 L
s
.99375 .38521 m
1 .38521 L
s
.99375 .50871 m
1 .50871 L
s
.125 Mabswid
.99625 .03941 m
1 .03941 L
s
.99625 .06411 m
1 .06411 L
s
.99625 .08881 m
1 .08881 L
s
.99625 .11351 m
1 .11351 L
s
.99625 .16291 m
1 .16291 L
s
.99625 .18761 m
1 .18761 L
s
.99625 .21231 m
1 .21231 L
s
.99625 .23701 m
1 .23701 L
s
.99625 .28641 m
1 .28641 L
s
.99625 .31111 m
1 .31111 L
s
.99625 .33581 m
1 .33581 L
s
.99625 .36051 m
1 .36051 L
s
.99625 .40991 m
1 .40991 L
s
.99625 .43461 m
1 .43461 L
s
.99625 .45931 m
1 .45931 L
s
.99625 .48401 m
1 .48401 L
s
.99625 .53341 m
1 .53341 L
s
.99625 .55811 m
1 .55811 L
s
.99625 .58281 m
1 .58281 L
s
.99625 .60751 m
1 .60751 L
s
.25 Mabswid
1 0 m
1 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
0 0 1 r
.5 Mabswid
.04182 .61803 m
.04262 .51574 L
.04327 .45201 L
.04396 .39533 L
.04519 .315 L
.04652 .2509 L
.04797 .19908 L
.04923 .16533 L
.05058 .13734 L
.05302 .10155 L
.05423 .08864 L
.05555 .07725 L
.05795 .06169 L
.06028 .05101 L
.06244 .04376 L
.06486 .03775 L
.06745 .03297 L
.06991 .0296 L
.07216 .02722 L
.07465 .02514 L
.07738 .02339 L
.08023 .02198 L
.08288 .02096 L
.0857 .02009 L
.08837 .01944 L
.09337 .01853 L
.09617 .01814 L
.09875 .01785 L
.10458 .01735 L
.10925 .01706 L
.11427 .01683 L
.11901 .01666 L
.12334 .01654 L
.12841 .01643 L
.13393 .01634 L
.14398 .01622 L
.14931 .01617 L
.15433 .01614 L
.16369 .01609 L
.16895 .01607 L
.17378 .01605 L
.18468 .01603 L
.19444 .01601 L
.20354 .016 L
.21353 .01599 L
.22422 .01598 L
.23442 .01597 L
.2455 .01597 L
.25596 .01596 L
.26563 .01596 L
Mistroke
.28434 .01596 L
.29498 .01596 L
.30495 .01596 L
.31481 .01595 L
.32517 .01595 L
.34369 .01595 L
.35326 .01595 L
.36347 .01595 L
.38185 .01595 L
.39212 .01595 L
.40324 .01595 L
.41285 .01595 L
.4234 .01595 L
.44332 .01595 L
.4542 .01595 L
.46437 .01595 L
.47481 .01595 L
.4847 .01595 L
.50325 .01595 L
.51289 .01595 L
.52313 .01595 L
.53188 .01595 L
.54155 .01595 L
.54645 .01595 L
.55162 .01595 L
.55604 .01595 L
.55854 .01595 L
.56087 .01595 L
.56217 .01595 L
.56358 .01595 L
.56492 .01595 L
.56615 .01595 L
.56726 .01595 L
.56848 .01595 L
.56975 .01595 L
.57095 .01595 L
.57161 .01595 L
.57234 .01595 L
.57366 .01595 L
.57494 .01595 L
.57614 .01595 L
.57884 .01595 L
.58172 .01595 L
.58708 .01595 L
.59201 .01595 L
.60314 .01595 L
.62332 .01595 L
.66283 .01595 L
.70082 .01595 L
.74126 .01595 L
Mistroke
.78019 .01595 L
.82157 .01595 L
.86144 .01595 L
.89979 .01595 L
.94059 .01595 L
.97619 .01595 L
Mfstroke
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{288, 177.938},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40004P0000/B000`400?l00000o`00003oo`3ooolQ
0?ooo`00603oool01P3ookH0IP00000000000000000j093Koah0oooo00X0oonf06H0000000000000
0000>P2@fol0oooo0?oo]P1V000003Z@0`3oool0103KT3X000000000000jT=/O0?ooo`060?nfIP00
000000000000000006H0]_oo7`3oool02P3o]VH00000000000000000001V0;Koo`3oool0oonf06H0
0000>Y030?ooo`040=^@>P000000000003Z@fb00oooo00@0fi0j00000000000006Jf803oool0103K
T3X0000000000000I[H20?ooo`030?oo]P1V000003Z@00<0oooo00@0fi0j000000000000>Y3K8@3o
ool0103KT3X000000000>P2@fol50?ooo`006P3oool00`3o]VH0>Y3K0?ooo`0Q0?ooo`030?nfIP0j
T=/0oooo00L0oooo00H0om^@03XjT03oool0oooo090j>P2@folO0?ooo`03090j000006H0]_oo0280
oooo00<0T3X00000IP2fool0203oool01P3ofi00>SZ@0?ooo`3oool0T3Xj093Koah0oooo00H0om^@
03XjT03oool0oonf06H0>P2@folN0?ooo`060?oKT00j>Y00oooo0?oo]P1V03X0T=_o1P3oool01P3o
fi00>SZ@0?ooo`3oool0T3Xj093Kob40oooo00<0okIV03Z@f`3oool01@3oool001X0oooo00<0okIV
03Z@f`3oool08@3oool00`3o]VH0>Y3K0?ooo`0;0?ooo`030;IV>P2@fol0oooo01l0oooo00<0okIV
0000001V]_l08P3oool00`3o]VH0000006Jfo`0;0?ooo`030;IV>P2@fol0oooo01l0oooo00<0]VH0
0000001V]_l08@3oool00`2fIP00000006Jfo`0;0?ooo`030;IV>P2@fol0oooo01d0oooo00H0oonf
06H00000000000000000>P2@fol50?ooo`006P3oool00`3o]VH0>Y3K0?ooo`0Q0?ooo`030?nfIP0j
T=/0oooo00P0oooo00@0]VH000000000000006Jf8P3oool00`3ookH0][Ko0?ooo`0R0?ooo`030?oo
]P2f]_l0oooo00L0oooo00@0]VH000000000000006Jf8P3oool00`3ookH0ISZ@0?ooo`0Q0?ooo`03
0?oo]P1V>Y00oooo00L0oooo00@0]VH000000000000006Jf803oool0102fIP00I[Ko0?nfIP0jT=/6
0?ooo`006@3oool00`2@>VH0][IV03Z@f`0Q0?ooo`03090jIP2f]VH0>Y3K00T0oooo00<0]VHj093K
o`3oool0803oool01P3ofi00>SZ@0?ooo`3ookH0IP1V0;Kooal0oooo00H0om^@03XjT03oool0oonf
06H0IP2fool70?ooo`030;IV>P2@fol0oooo0200oooo00H0oonf06H0>P2@fol0oonf06H0IP2foolN
0?ooo`060?oo]P1V03X0T=_o0?oo]P1V06H0]_oo1`3oool00`2fISX0T=_o0?ooo`0Q0?ooo`040?oo
]P1V03X0T91V03Z@f`H0oooo000I0?ooo`030?nfIP000000>Y3K0240oooo00<0okIV0000000jT=/0
2@3oool0102fIP00000000000000I[HP0?ooo`040=^@>P000000000003Z@fb40oooo00@0fi0j0000
00000000>Y3K203oool0102fIP00000000000000I[HP0?ooo`040?oKT00j0000000006Jfob00oooo
00@0om^@03X000000000I[Ko203oool0102fIP00000000000000I[HQ0?ooo`030?oKT00j0000>Y3K
00H0oooo003o0?ooob40oooo003o0?ooob40oooo003o0?ooob40oooo003o0?ooob40oooo003o0?oo
ob40oooo000E0?ooool000002`0000010?ooo`005@3oool00`000000oooo0?ooo`030?ooo`030000
003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00<0oooo0@0000010?ooo`003@3oool0103KT3X000000000000jT=/40?ooo`030000
003oool0oooo00<0oooo00<000000?ooo`3oool09`3oool00`000000oooo0?ooo`0W0?ooo`030000
003oool0oooo02P0oooo00<000000?ooo`3oool09`3oool00`000000oooo0?ooo`0W0?ooo`030000
003oool0oooo02L0oooo00<000000?ooo`3oool00`3oool100000040oooo000=0?ooo`05091VT03o
ool0oooo090jIP2fool00`3oool00`000000oooo0?ooo`3o0?ooo`L0oooo0@0000010?ooo`00303o
ool01P3ookH0ISZ@0?ooo`3oool0]VHj093Ko`<0oooo0P00000P0?ooon80003o103oool200000040
oooo000<0?ooo`060?oo]P1V>Y00oooo0?ooo`2fISX0T=_o0`3oool00`000000oooo0?ooo`0D0?oo
o`/0003oi`3oool100000040oooo000=0?ooo`05090j>P2@fol0oonf06H0IP2fool00`3oool00`00
0000oooo0?ooo`0A0?ooo`<0003olP3oool100000040oooo000=0?ooo`040?oKT00j0000000006Jf
o`@0oooo00<000000?ooo`3oool0403oool20000oo@0oooo0@0000010?ooo`005@3oool00`000000
oooo0?ooo`0?0?ooo`030000o`3oool0oooo0?@0oooo0@0000010?ooo`005@3oool00`000000oooo
0?ooo`0?0?ooo`030000o`3oool0oooo0?@0oooo0@0000010?ooo`005@3oool00`000000oooo0?oo
o`0>0?ooo`030000o`3oool0oooo0?D0oooo0@0000010?ooo`005@3oool2000000h0oooo00<0003o
0?ooo`3oool0m@3oool200000040oooo000E0?ooo`030000003oool0oooo00d0oooo00<0003o0?oo
o`3oool0mP3oool100000040oooo000E0?ooo`030000003oool0oooo00d0oooo00<0003o0?ooo`3o
ool0mP3oool100000040oooo000E0?ooo`030000003oool0oooo00d0oooo00<0003o0?ooo`3oool0
mP3oool100000040oooo000E0?ooo`030000003oool0oooo00d0oooo00<0003o0?ooo`3oool0mP3o
ool100000040oooo000E0?ooo`030000003oool0oooo00`0oooo00<0003o0?ooo`3oool0m`3oool1
00000040oooo000E0?ooo`8000003@3oool00`000?l0oooo0?ooo`3f0?ooo`8000000@3oool001D0
oooo00<000000?ooo`3oool0303oool00`000?l0oooo0?ooo`3g0?ooo`4000000@3oool001D0oooo
00<000000?ooo`3oool0303oool00`000?l0oooo0?ooo`3g0?ooo`4000000@3oool001D0oooo00<0
00000?ooo`3oool0303oool00`000?l0oooo0?ooo`3g0?ooo`4000000@3oool001D0oooo00<00000
0?ooo`3oool0303oool00`000?l0oooo0?ooo`3g0?ooo`4000000@3oool001D0oooo00<000000?oo
o`3oool0303oool00`000?l0oooo0?ooo`3g0?ooo`4000000@3oool001D0oooo00<000000?ooo`3o
ool02`3oool00`000?l0oooo0?ooo`3h0?ooo`4000000@3oool001D0oooo0P00000<0?ooo`030000
o`3oool0oooo0?L0oooo0P0000010?ooo`005@3oool00`000000oooo0?ooo`0;0?ooo`030000o`3o
ool0oooo0?P0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0;0?ooo`030000o`3oool0
oooo0?P0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0;0?ooo`030000o`3oool0oooo
0?P0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0;0?ooo`030000o`3oool0oooo0?P0
oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0;0?ooo`030000o`3oool0oooo0?P0oooo
0@0000010?ooo`005@3oool2000000`0oooo00<0003o0?ooo`3oool0m`3oool200000040oooo000E
0?ooo`030000003oool0oooo00/0oooo00<0003o0?ooo`3oool0n03oool100000040oooo000E0?oo
o`030000003oool0oooo00X0oooo00<0003o0?ooo`3oool0n@3oool100000040oooo000E0?ooo`03
0000003oool0oooo00X0oooo00<0003o0?ooo`3oool0n@3oool100000040oooo000E0?ooo`030000
003oool0oooo00X0oooo00<0003o0?ooo`3oool0n@3oool100000040oooo00001@3oool0fi0j0000
00000000>Y3K0080oooo00<0oonf06H00000>Y000P3oool01P3ookH0IP00000000000000000j093K
o`<0oooo00<000000?ooo`3oool02P3oool00`000?l0oooo0?ooo`3i0?ooo`4000000@3oool00006
0?ooo`2@IY00oooo0?ooo`2@>VH0]_oo203oool00`3o]VH0>Y3K0?ooo`040?ooo`030000003oool0
oooo00X0oooo00<0003o0?ooo`3oool0n@3oool100000040oooo00001P3ookH0ISZ@0?ooo`3oool0
]VHj093Ko`P0oooo00<0okIV03Z@f`3oool0103oool2000000/0oooo00<0003o0?ooo`3oool0n03o
ool200000040oooo00001P3ookH0ISZ@0?ooo`3oool0]VHj093Ko`P0oooo00<0okIV03Z@f`3oool0
103oool00`000000oooo0?ooo`0:0?ooo`030000o`3oool0oooo0?T0oooo0@0000010?ooo`0000H0
oooo090j>P2@fol0oonf06H0IP2fool70?ooo`03090jIP2f]VH0>Y3K00D0oooo00<000000?ooo`3o
ool02P3oool00`000?l0oooo0?ooo`3i0?ooo`4000000@3oool000050?ooo`3ofi00>P000000001V
]_l0203oool00`3o]VH0000003Z@f`050?ooo`030000003oool0oooo00X0oooo00<0003o0?ooo`3o
ool0n@3oool100000040oooo000E0?ooo`030000003oool0oooo00X0oooo00<0003o0?ooo`3oool0
n@3oool100000040oooo000E0?ooo`030000003oool0oooo00X0oooo00<0003o0?ooo`3oool0n@3o
ool100000040oooo000E0?ooo`8000002`3oool00`000?l0oooo0?ooo`3h0?ooo`8000000@3oool0
01D0oooo00<000000?ooo`3oool02P3oool00`000?l0oooo0?ooo`3i0?ooo`4000000@3oool001D0
oooo00<000000?ooo`3oool02P3oool00`000?l0oooo0?ooo`3i0?ooo`4000000@3oool001D0oooo
00<000000?ooo`3oool02P3oool00`000?l0oooo0?ooo`3i0?ooo`4000000@3oool001D0oooo00<0
00000?ooo`3oool02P3oool00`000?l0oooo0?ooo`3i0?ooo`4000000@3oool001D0oooo00<00000
0?ooo`3oool02P3oool00`000?l0oooo0?ooo`3i0?ooo`4000000@3oool001D0oooo00<000000?oo
o`3oool02P3oool00`000?l0oooo0?ooo`3i0?ooo`4000000@3oool001D0oooo0P00000;0?ooo`03
0000o`3oool0oooo0?P0oooo0P0000010?ooo`005@3oool00`000000oooo0?ooo`0:0?ooo`030000
o`3oool0oooo0?T0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0:0?ooo`030000o`3o
ool0oooo0?T0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0:0?ooo`030000o`3oool0
oooo0?T0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0:0?ooo`030000o`3oool0oooo
0?T0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0:0?ooo`030000o`3oool0oooo0?T0
oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0:0?ooo`030000o`3oool0oooo0?T0oooo
0@0000010?ooo`005@3oool2000000/0oooo00<0003o0?ooo`3oool0n03oool200000040oooo000E
0?ooo`030000003oool0oooo00X0oooo00<0003o0?ooo`3oool0n@3oool100000040oooo000E0?oo
o`030000003oool0oooo00X0oooo00<0003o0?ooo`3oool0n@3oool100000040oooo000E0?ooo`03
0000003oool0oooo00T0oooo00<0003o0?ooo`3oool0nP3oool100000040oooo000E0?ooo`030000
003oool0oooo00T0oooo00<0003o0?ooo`3oool0nP3oool100000040oooo000E0?ooo`030000003o
ool0oooo00T0oooo00<0003o0?ooo`3oool0nP3oool100000040oooo000E0?ooo`8000002P3oool0
0`000?l0oooo0?ooo`3i0?ooo`8000000@3oool001D0oooo00<000000?ooo`3oool02@3oool00`00
0?l0oooo0?ooo`3j0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool02@3oool00`000?l0
oooo0?ooo`3j0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool02@3oool00`000?l0oooo
0?ooo`3j0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool02@3oool00`000?l0oooo0?oo
o`3j0?ooo`4000000@3oool000050?ooo`3KT3X000000000000jT=/00P3oool00`3ookH0IP00000j
T0020?ooo`060?nfIP00000000000000000006H0]_oo0`3oool00`000000oooo0?ooo`090?ooo`03
0000o`3oool0oooo0?X0oooo0@0000010?ooo`0000H0oooo091VT03oool0oooo090jIP2fool70?oo
o`03090j000006H0]_oo00D0oooo00<000000?ooo`3oool02@3oool00`000?l0oooo0?ooo`3j0?oo
o`4000000@3oool000060?oo]P1V>Y00oooo0?ooo`2fISX0T=_o203oool00`3o]VH0000006Jfo`04
0?ooo`8000002P3oool00`000?l0oooo0?ooo`3i0?ooo`8000000@3oool000060?oo]P1V>Y00oooo
0?ooo`2fISX0T=_o2@3oool00`3ookH0][Ko0?ooo`030?ooo`030000003oool0oooo00T0oooo00<0
003o0?ooo`3oool0nP3oool100000040oooo00001P3oool0T3Xj093Ko`3ookH0IP1V0;Koo`H0oooo
00H0om^@03XjT03oool0oonf06H0IP2fool30?ooo`030000003oool0oooo00T0oooo00<0003o0?oo
o`3oool0nP3oool100000040oooo00001@3oool0om^@03X000000000I[Ko00P0oooo00@0fi0j0000
00000000>Y3K103oool00`000000oooo0?ooo`090?ooo`030000o`3oool0oooo0?X0oooo0@000001
0?ooo`005@3oool00`000000oooo0?ooo`090?ooo`030000o`3oool0oooo0?X0oooo0@0000010?oo
o`005@3oool00`000000oooo0?ooo`090?ooo`030000o`3oool0oooo0?X0oooo0@0000010?ooo`00
5@3oool2000000X0oooo00<0003o0?ooo`3oool0n@3oool200000040oooo000E0?ooo`030000003o
ool0oooo00T0oooo00<0003o0?ooo`3oool0nP3oool100000040oooo000E0?ooo`030000003oool0
oooo00T0oooo00<0003o0?ooo`3oool0nP3oool100000040oooo000E0?ooo`030000003oool0oooo
00T0oooo00<0003o0?ooo`3oool0nP3oool100000040oooo000E0?ooo`030000003oool0oooo00T0
oooo00<0003o0?ooo`3oool0nP3oool100000040oooo000E0?ooo`030000003oool0oooo00T0oooo
00<0003o0?ooo`3oool0nP3oool100000040oooo000E0?ooo`030000003oool0oooo00T0oooo00<0
003o0?ooo`3oool0nP3oool100000040oooo000E0?ooo`8000002P3oool00`000?l0oooo0?ooo`3i
0?ooo`8000000@3oool001D0oooo00<000000?ooo`3oool02@3oool00`000?l0oooo0?ooo`3j0?oo
o`4000000@3oool001D0oooo00<000000?ooo`3oool02@3oool00`000?l0oooo0?ooo`3j0?ooo`40
00000@3oool001D0oooo00<000000?ooo`3oool02@3oool00`000?l0oooo0?ooo`3j0?ooo`400000
0@3oool001D0oooo00<000000?ooo`3oool02@3oool00`000?l0oooo0?ooo`3j0?ooo`4000000@3o
ool001D0oooo00<000000?ooo`3oool02@3oool00`000?l0oooo0?ooo`3j0?ooo`4000000@3oool0
01D0oooo0P00000:0?ooo`030000o`3oool0oooo0?T0oooo0P0000010?ooo`005@3oool00`000000
oooo0?ooo`090?ooo`030000o`3oool0oooo0?X0oooo0@0000010?ooo`005@3oool00`000000oooo
0?ooo`090?ooo`030000o`3oool0oooo0?X0oooo0@0000010?ooo`005@3oool00`000000oooo0?oo
o`090?ooo`030000o`3oool0oooo0?X0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`09
0?ooo`030000o`3oool0oooo0?X0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`090?oo
o`030000o`3oool0oooo0?X0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`080?ooo`03
0000o`3oool0oooo0?/0oooo0@0000010?ooo`005@3oool2000000T0oooo00<0003o0?ooo`3oool0
nP3oool200000040oooo000E0?ooo`030000003oool0oooo00P0oooo00<0003o0?ooo`3oool0n`3o
ool100000040oooo000E0?ooo`030000003oool0oooo00P0oooo00<0003o0?ooo`3oool0n`3oool1
00000040oooo000E0?ooo`030000003oool0oooo00P0oooo00<0003o0?ooo`3oool0n`3oool10000
0040oooo00001@3oool0fi0j000000000000>Y3K0080oooo00<0oonf06H00000>Y000`3oool0103K
T3X0000000000000I[H40?ooo`030000003oool0oooo00P0oooo00<0003o0?ooo`3oool0n`3oool1
00000040oooo00001P3oool0T6J@0?ooo`3oool0T3YV0;Koo`H0oooo00H0om^@03XjT03oool0oonf
06H0>P2@fol30?ooo`030000003oool0oooo00P0oooo00<0003o0?ooo`3oool0n`3oool100000040
oooo00001P3ookH0ISZ@0?ooo`3oool0]VHj093Ko`P0oooo00<0]VH00000001V]_l0103oool20000
00T0oooo00<0003o0?ooo`3oool0nP3oool200000040oooo00001P3ookH0ISZ@0?ooo`3oool0]VHj
093Ko`T0oooo00<0oonf06HjT03oool00`3oool00`000000oooo0?ooo`080?ooo`030000o`3oool0
oooo0?/0oooo0@0000010?ooo`0000H0oooo090j>P2@fol0oonf06H0IP2fool60?ooo`060?oo]P1V
03X0T=_o0?oo]P1V06H0]_oo0`3oool00`000000oooo0?ooo`080?ooo`030000o`3oool0oooo0?/0
oooo0@0000010?ooo`0000D0oooo0?oKT00j0000000006Jfo`080?ooo`040?oKT00j0000000006Jf
o`@0oooo00<000000?ooo`3oool0203oool00`000?l0oooo0?ooo`3k0?ooo`4000000@3oool001D0
oooo00<000000?ooo`3oool0203oool00`000?l0oooo0?ooo`3k0?ooo`4000000@3oool001D0oooo
00<000000?ooo`3oool0203oool00`000?l0oooo0?ooo`3k0?ooo`4000000@3oool001D0oooo00<0
00000?ooo`3oool0203oool00`000?l0oooo0?ooo`3k0?ooo`4000000@3oool001D0oooo0P000009
0?ooo`030000o`3oool0oooo0?X0oooo0P0000010?ooo`005@3oool00`000000oooo0?ooo`080?oo
o`030000o`3oool0oooo0?/0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`080?ooo`03
0000o`3oool0oooo0?/0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`080?ooo`030000
o`3oool0oooo0?/0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`080?ooo`030000o`3o
ool0oooo0?/0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`080?ooo`030000o`3oool0
oooo0?/0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`080?ooo`030000o`3oool0oooo
0?/0oooo0@0000010?ooo`005@3oool2000000T0oooo00<0003o0?ooo`3oool0nP3oool200000040
oooo000E0?ooo`030000003oool0oooo00P0oooo00<0003o0?ooo`3oool0n`3oool100000040oooo
000E0?ooo`030000003oool0oooo00P0oooo00<0003o0?ooo`3oool0n`3oool100000040oooo000E
0?ooo`030000003oool0oooo00P0oooo00<0003o0?ooo`3oool0n`3oool100000040oooo000E0?oo
o`030000003oool0oooo00P0oooo00<0003o0?ooo`3oool0n`3oool100000040oooo000E0?ooo`03
0000003oool0oooo00P0oooo00<0003o0?ooo`3oool0n`3oool100000040oooo000E0?ooo`800000
2@3oool00`000?l0oooo0?ooo`3j0?ooo`8000000@3oool001D0oooo00<000000?ooo`3oool0203o
ool00`000?l0oooo0?ooo`3k0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0203oool0
0`000?l0oooo0?ooo`3k0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0203oool00`00
0?l0oooo0?ooo`3k0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0203oool00`000?l0
oooo0?ooo`3k0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0203oool00`000?l0oooo
0?ooo`3k0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0203oool00`000?l0oooo0?oo
o`3k0?ooo`4000000@3oool001D0oooo0P0000090?ooo`030000o`3oool0oooo0?X0oooo0P000001
0?ooo`005@3oool00`000000oooo0?ooo`080?ooo`030000o`3oool0oooo0?/0oooo0@0000010?oo
o`005@3oool00`000000oooo0?ooo`080?ooo`030000o`3oool0oooo0?/0oooo0@0000010?ooo`00
5@3oool00`000000oooo0?ooo`080?ooo`030000o`3oool0oooo0?/0oooo0@0000010?ooo`0000D0
oooo0=^@>P000000000003Z@f`020?ooo`030?oo]P1V000003Z@00@0oooo00@0fi0j0000000003X0
T=_o0`3oool00`000000oooo0?ooo`080?ooo`030000o`3oool0oooo0?/0oooo0@0000010?ooo`00
00H0oooo091VT03oool0oooo090jIP2fool90?ooo`030?nfIP0jT=/0oooo00<0oooo00<000000?oo
o`3oool0203oool00`000?l0oooo0?ooo`3k0?ooo`4000000@3oool000060?oo]P1V>Y00oooo0?oo
o`2fISX0T=_o1P3oool01P3ookH0IP00000000000000000j093Ko`<0oooo0P0000090?ooo`030000
o`3oool0oooo0?X0oooo0P0000010?ooo`0000H0oonf06HjT03oool0oooo0;IV>P2@fol70?ooo`04
0;IV001V]_l0okIV03Z@f`@0oooo00<000000?ooo`3oool0203oool00`000?l0oooo0?ooo`3k0?oo
o`4000000@3oool000060?ooo`2@>SX0T=_o0?oo]P1V06H0]_oo1`3oool0103ookH0IP0j092@IP0j
T=/40?ooo`030000003oool0oooo00P0oooo00<0003o0?ooo`3oool0n`3oool100000040oooo0000
1@3oool0om^@03X000000000I[Ko00T0oooo00<0om^@03X0000jT=/0103oool00`000000oooo0?oo
o`080?ooo`030000o`3oool0oooo0?/0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`08
0?ooo`030000o`3oool0oooo0?/0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`080?oo
o`030000o`3oool0oooo0?/0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`080?ooo`03
0000o`3oool0oooo0?/0oooo0@0000010?ooo`005@3oool2000000T0oooo00<0003o0?ooo`3oool0
nP3oool200000040oooo000E0?ooo`030000003oool0oooo00P0oooo00<0003o0?ooo`3oool0n`3o
ool100000040oooo000E0?ooo`030000003oool0oooo00P0oooo00<0003o0?ooo`3oool0n`3oool1
00000040oooo000E0?ooo`030000003oool0oooo00P0oooo00<0003o0?ooo`3oool0n`3oool10000
0040oooo000E0?ooo`030000003oool0oooo00P0oooo00<0003o0?ooo`3oool0n`3oool100000040
oooo000E0?ooo`030000003oool0oooo00P0oooo00<0003o0?ooo`3oool0n`3oool100000040oooo
000E0?ooo`8000002@3oool00`000?l0oooo0?ooo`3j0?ooo`8000000@3oool001D0oooo00<00000
0?ooo`3oool0203oool00`000?l0oooo0?ooo`3k0?ooo`4000000@3oool001D0oooo00<000000?oo
o`3oool0203oool00`000?l0oooo0?ooo`3k0?ooo`4000000@3oool001D0oooo00<000000?ooo`3o
ool0203oool00`000?l0oooo0?ooo`3k0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0
203oool00`000?l0oooo0?ooo`3k0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0203o
ool00`000?l0oooo0?ooo`3k0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0203oool0
0`000?l0oooo0?ooo`3k0?ooo`4000000@3oool001D0oooo0P0000090?ooo`030000o`3oool0oooo
0?X0oooo0P0000010?ooo`005@3oool00`000000oooo0?ooo`080?ooo`030000o`3oool0oooo0?/0
oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`080?ooo`030000o`3oool0oooo0?/0oooo
0@0000010?ooo`005@3oool00`000000oooo0?ooo`080?ooo`030000o`3oool0oooo0?/0oooo0@00
00010?ooo`005@3oool00`000000oooo0?ooo`080?ooo`030000o`3oool0oooo0?/0oooo0@000001
0?ooo`005@3oool00`000000oooo0?ooo`080?ooo`030000o`3oool0oooo0?/0oooo0@0000010?oo
o`005@3oool2000000T0oooo00<0003o0?ooo`3oool0nP3oool200000040oooo000E0?ooo`030000
003oool0oooo00P0oooo00<0003o0?ooo`3oool0n`3oool100000040oooo000E0?ooo`030000003o
ool0oooo00<0oooo00<000000?ooo`3oool00P3oool01@000?l0oooo0?ooo`3oool0000000L0oooo
00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`030000003oool0oooo00D0oooo
00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00H0oooo
00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00H0oooo
00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`030000003oool0oooo00D0oooo
00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo
00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00H0oooo
00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`030000003oool0oooo00D0oooo
00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`030000003oool0oooo00D0oooo
00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00H0oooo
00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`030?ooo`4000000@3oool001D0oooo2`00
00000`000?l000000000003l00000040oooo0000\
\>"],
  ImageRangeCache->{{{0, 287}, {176.938, 0}} -> {0.672094, -0.0502394, \
0.0118621, 0.0030492}}],

Cell[BoxData[
    TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
      False,
      Editable->False]], "Output"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
-0.333333 0.333333 0 0.206011 [
[.16667 -0.0125 -9 -9 ]
[.16667 -0.0125 9 0 ]
[.33333 -0.0125 -3 -9 ]
[.33333 -0.0125 3 0 ]
[.5 -0.0125 -9 -9 ]
[.5 -0.0125 9 0 ]
[.66667 -0.0125 -3 -9 ]
[.66667 -0.0125 3 0 ]
[.83333 -0.0125 -9 -9 ]
[.83333 -0.0125 9 0 ]
[1 -0.0125 -3 -9 ]
[1 -0.0125 3 0 ]
[ 0 0 -0.125 0 ]
[.5 -0.0125 -5 -21.875 ]
[.5 -0.0125 5 -9 ]
[-0.0125 .10301 -18 -4.5 ]
[-0.0125 .10301 0 4.5 ]
[-0.0125 .20601 -6 -4.5 ]
[-0.0125 .20601 0 4.5 ]
[-0.0125 .30902 -18 -4.5 ]
[-0.0125 .30902 0 4.5 ]
[-0.0125 .41202 -6 -4.5 ]
[-0.0125 .41202 0 4.5 ]
[-0.0125 .51503 -18 -4.5 ]
[-0.0125 .51503 0 4.5 ]
[-0.0125 .61803 -6 -4.5 ]
[-0.0125 .61803 0 4.5 ]
[ 0 0 -0.125 0 ]
[-0.01875 .30902 -30.875 -23.9688 ]
[-0.01875 .30902 -18 23.9688 ]
[ 0 .61803 .125 0 ]
[ 1 0 .125 0 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.16667 0 m
.16667 .00625 L
s
[(1.5)] .16667 -0.0125 0 1 Mshowa
.33333 0 m
.33333 .00625 L
s
[(2)] .33333 -0.0125 0 1 Mshowa
.5 0 m
.5 .00625 L
s
[(2.5)] .5 -0.0125 0 1 Mshowa
.66667 0 m
.66667 .00625 L
s
[(3)] .66667 -0.0125 0 1 Mshowa
.83333 0 m
.83333 .00625 L
s
[(3.5)] .83333 -0.0125 0 1 Mshowa
1 0 m
1 .00625 L
s
[(4)] 1 -0.0125 0 1 Mshowa
.125 Mabswid
.03333 0 m
.03333 .00375 L
s
.06667 0 m
.06667 .00375 L
s
.1 0 m
.1 .00375 L
s
.13333 0 m
.13333 .00375 L
s
.2 0 m
.2 .00375 L
s
.23333 0 m
.23333 .00375 L
s
.26667 0 m
.26667 .00375 L
s
.3 0 m
.3 .00375 L
s
.36667 0 m
.36667 .00375 L
s
.4 0 m
.4 .00375 L
s
.43333 0 m
.43333 .00375 L
s
.46667 0 m
.46667 .00375 L
s
.53333 0 m
.53333 .00375 L
s
.56667 0 m
.56667 .00375 L
s
.6 0 m
.6 .00375 L
s
.63333 0 m
.63333 .00375 L
s
.7 0 m
.7 .00375 L
s
.73333 0 m
.73333 .00375 L
s
.76667 0 m
.76667 .00375 L
s
.8 0 m
.8 .00375 L
s
.86667 0 m
.86667 .00375 L
s
.9 0 m
.9 .00375 L
s
.93333 0 m
.93333 .00375 L
s
.96667 0 m
.96667 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
gsave
.5 -0.0125 -66 -25.875 Mabsadd m
1 1 Mabs scale
currentpoint translate
0 20.875 translate 1 -1 scale
63.000 13.000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 13.000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(t) show
69.000 13.000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
0 .10301 m
.00625 .10301 L
s
[(0.5)] -0.0125 .10301 1 0 Mshowa
0 .20601 m
.00625 .20601 L
s
[(1)] -0.0125 .20601 1 0 Mshowa
0 .30902 m
.00625 .30902 L
s
[(1.5)] -0.0125 .30902 1 0 Mshowa
0 .41202 m
.00625 .41202 L
s
[(2)] -0.0125 .41202 1 0 Mshowa
0 .51503 m
.00625 .51503 L
s
[(2.5)] -0.0125 .51503 1 0 Mshowa
0 .61803 m
.00625 .61803 L
s
[(3)] -0.0125 .61803 1 0 Mshowa
.125 Mabswid
0 .0206 m
.00375 .0206 L
s
0 .0412 m
.00375 .0412 L
s
0 .0618 m
.00375 .0618 L
s
0 .0824 m
.00375 .0824 L
s
0 .12361 m
.00375 .12361 L
s
0 .14421 m
.00375 .14421 L
s
0 .16481 m
.00375 .16481 L
s
0 .18541 m
.00375 .18541 L
s
0 .22661 m
.00375 .22661 L
s
0 .24721 m
.00375 .24721 L
s
0 .26781 m
.00375 .26781 L
s
0 .28842 m
.00375 .28842 L
s
0 .32962 m
.00375 .32962 L
s
0 .35022 m
.00375 .35022 L
s
0 .37082 m
.00375 .37082 L
s
0 .39142 m
.00375 .39142 L
s
0 .43262 m
.00375 .43262 L
s
0 .45322 m
.00375 .45322 L
s
0 .47383 m
.00375 .47383 L
s
0 .49443 m
.00375 .49443 L
s
0 .53563 m
.00375 .53563 L
s
0 .55623 m
.00375 .55623 L
s
0 .57683 m
.00375 .57683 L
s
0 .59743 m
.00375 .59743 L
s
.25 Mabswid
0 0 m
0 .61803 L
s
gsave
-0.01875 .30902 -109.406 -10.4375 Mabsadd m
1 1 Mabs scale
currentpoint translate
84.9688 10.4375 translate
90 rotate
-84.9688 -10.4375 translate
0 20.875 translate 1 -1 scale
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding WindowsANSIEncoding def
        currentdict
    end

    newfontname exch definefont pop
} def
63.000 13.000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
%%BeginResource: font Courier-MISO
%%BeginFont: Courier-MISO
/Courier /Courier-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 13.000 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(dS) show
75.000 14.563 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 7.125 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(H) show
79.813 13.000 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
85.813 13.000 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(dS) show
97.813 14.563 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 7.125 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(IH) show
106.938 13.000 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
0 .61178 m
0 .61803 L
s
.16667 .61178 m
.16667 .61803 L
s
.33333 .61178 m
.33333 .61803 L
s
.5 .61178 m
.5 .61803 L
s
.66667 .61178 m
.66667 .61803 L
s
.83333 .61178 m
.83333 .61803 L
s
.125 Mabswid
.03333 .61428 m
.03333 .61803 L
s
.06667 .61428 m
.06667 .61803 L
s
.1 .61428 m
.1 .61803 L
s
.13333 .61428 m
.13333 .61803 L
s
.2 .61428 m
.2 .61803 L
s
.23333 .61428 m
.23333 .61803 L
s
.26667 .61428 m
.26667 .61803 L
s
.3 .61428 m
.3 .61803 L
s
.36667 .61428 m
.36667 .61803 L
s
.4 .61428 m
.4 .61803 L
s
.43333 .61428 m
.43333 .61803 L
s
.46667 .61428 m
.46667 .61803 L
s
.53333 .61428 m
.53333 .61803 L
s
.56667 .61428 m
.56667 .61803 L
s
.6 .61428 m
.6 .61803 L
s
.63333 .61428 m
.63333 .61803 L
s
.7 .61428 m
.7 .61803 L
s
.73333 .61428 m
.73333 .61803 L
s
.76667 .61428 m
.76667 .61803 L
s
.8 .61428 m
.8 .61803 L
s
.86667 .61428 m
.86667 .61803 L
s
.9 .61428 m
.9 .61803 L
s
.93333 .61428 m
.93333 .61803 L
s
.96667 .61428 m
.96667 .61803 L
s
.25 Mabswid
0 .61803 m
1 .61803 L
s
.99375 0 m
1 0 L
s
.99375 .10301 m
1 .10301 L
s
.99375 .20601 m
1 .20601 L
s
.99375 .30902 m
1 .30902 L
s
.99375 .41202 m
1 .41202 L
s
.99375 .51503 m
1 .51503 L
s
.125 Mabswid
.99625 .0206 m
1 .0206 L
s
.99625 .0412 m
1 .0412 L
s
.99625 .0618 m
1 .0618 L
s
.99625 .0824 m
1 .0824 L
s
.99625 .12361 m
1 .12361 L
s
.99625 .14421 m
1 .14421 L
s
.99625 .16481 m
1 .16481 L
s
.99625 .18541 m
1 .18541 L
s
.99625 .22661 m
1 .22661 L
s
.99625 .24721 m
1 .24721 L
s
.99625 .26781 m
1 .26781 L
s
.99625 .28842 m
1 .28842 L
s
.99625 .32962 m
1 .32962 L
s
.99625 .35022 m
1 .35022 L
s
.99625 .37082 m
1 .37082 L
s
.99625 .39142 m
1 .39142 L
s
.99625 .43262 m
1 .43262 L
s
.99625 .45322 m
1 .45322 L
s
.99625 .47383 m
1 .47383 L
s
.99625 .49443 m
1 .49443 L
s
.99625 .53563 m
1 .53563 L
s
.99625 .55623 m
1 .55623 L
s
.99625 .57683 m
1 .57683 L
s
.99625 .59743 m
1 .59743 L
s
.25 Mabswid
1 0 m
1 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
1 0 0 r
.5 Mabswid
.02617 .61803 m
.02668 .5694 L
.0279 .47791 L
.02932 .39351 L
.03067 .33042 L
.03186 .28494 L
.03317 .24425 L
.03544 .18958 L
.03811 .14443 L
.04057 .11464 L
.0431 .09213 L
.04583 .07423 L
.0484 .0616 L
.05076 .05264 L
.05338 .04486 L
.05625 .03828 L
.05924 .03299 L
.06202 .02914 L
.06499 .02588 L
.06779 .02341 L
.07304 .01997 L
.07598 .01853 L
.07869 .01743 L
.08481 .01553 L
.08972 .01445 L
.09499 .01357 L
.09996 .01294 L
.10451 .01249 L
.10983 .01208 L
.11563 .01173 L
.1211 .01147 L
.12618 .01128 L
.13153 .01112 L
.13731 .01098 L
.1424 .01088 L
.14777 .01079 L
.15796 .01067 L
.16732 .01058 L
.1773 .01052 L
.18798 .01047 L
.19807 .01043 L
.20725 .01041 L
.21768 .01038 L
.22733 .01037 L
.23791 .01035 L
.24914 .01034 L
.25901 .01034 L
.26963 .01033 L
.28883 .01032 L
.29891 .01032 L
Mistroke
.30992 .01031 L
.32154 .01031 L
.33209 .01031 L
.35272 .01031 L
.36405 .01031 L
.37473 .0103 L
.38496 .0103 L
.39579 .0103 L
.41517 .0103 L
.42511 .0103 L
.43577 .0103 L
.45501 .0103 L
.46567 .0103 L
.47729 .0103 L
.48732 .0103 L
.49841 .0103 L
.5091 .0103 L
.51914 .0103 L
.52975 .0103 L
.53572 .0103 L
.54119 .0103 L
.54616 .0103 L
.55147 .0103 L
.55648 .0103 L
.56104 .0103 L
.56382 .0103 L
.5664 .0103 L
.56774 .0103 L
.56922 .0103 L
.56996 .0103 L
.57076 .0103 L
.57152 .0103 L
.57221 .0103 L
.57355 .0103 L
.5748 .0103 L
.57616 .0103 L
.57693 .0103 L
.57762 .0103 L
.58027 .0103 L
.58276 .0103 L
.58766 .0103 L
.59303 .0103 L
.60386 .0103 L
.62326 .0103 L
.66573 .0103 L
.7066 .0103 L
.75005 .0103 L
.79191 .0103 L
.83218 .0103 L
.87502 .0103 L
Mistroke
.91627 .0103 L
.95593 .0103 L
.99817 .0103 L
1 .0103 L
Mfstroke
0 1 0 r
.02066 .61803 m
.02115 .56045 L
.02245 .44162 L
.02384 .34687 L
.02537 .27034 L
.02669 .22054 L
.02811 .17926 L
.03067 .12654 L
.03194 .10755 L
.03333 .09079 L
.03585 .06794 L
.0383 .05226 L
.04057 .04164 L
.0431 .03284 L
.04583 .02585 L
.0484 .02093 L
.05076 .01744 L
.05338 .01442 L
.05625 .01187 L
.05924 .00982 L
.06202 .00833 L
.06499 .00707 L
.06779 .00612 L
.07304 .00479 L
.07598 .00423 L
.07869 .00381 L
.08481 .00308 L
.08972 .00266 L
.09499 .00232 L
.09996 .00208 L
.10451 .0019 L
.10983 .00174 L
.11563 .00161 L
.12618 .00143 L
.13178 .00137 L
.13704 .00132 L
.14688 .00124 L
.1524 .00121 L
.15747 .00119 L
.16891 .00115 L
.17916 .00112 L
.18872 .0011 L
.19921 .00109 L
.21043 .00107 L
.22114 .00107 L
.23278 .00106 L
.24376 .00105 L
.25392 .00105 L
.27355 .00104 L
.28472 .00104 L
Mistroke
.2952 .00104 L
.30555 .00104 L
.31643 .00104 L
.33588 .00103 L
.34593 .00103 L
.35665 .00103 L
.37594 .00103 L
.38673 .00103 L
.3984 .00103 L
.40849 .00103 L
.41957 .00103 L
.44048 .00103 L
.45191 .00103 L
.46259 .00103 L
.47355 .00103 L
.48394 .00103 L
.50341 .00103 L
.51353 .00103 L
.52429 .00103 L
.53348 .00103 L
.54362 .00103 L
.54878 .00103 L
.5542 .00103 L
.55884 .00103 L
.56147 .00103 L
.56391 .00103 L
.56528 .00103 L
.56676 .00103 L
.56816 .00103 L
.56945 .00103 L
.57062 .00103 L
.5719 .00103 L
.57324 .00103 L
.57449 .00103 L
.57519 .00103 L
.57595 .00103 L
.57734 .00103 L
.57869 .00103 L
.57994 .00103 L
.58278 .00103 L
.5858 .00103 L
.59144 .00103 L
.59661 .00103 L
.6083 .00103 L
.62949 .00103 L
.67097 .00103 L
.71086 .00103 L
.75333 .00103 L
.7942 .00103 L
.83765 .00103 L
Mistroke
.87951 .00103 L
.91978 .00103 L
.96262 .00103 L
1 .00103 L
Mfstroke
0 0 1 r
.01198 .61803 m
.0132 .41827 L
.01434 .3007 L
.01566 .21108 L
.01641 .17504 L
.01711 .14822 L
.01839 .11117 L
.01975 .08358 L
.02043 .07295 L
.02115 .06349 L
.02245 .05009 L
.02384 .0394 L
.02537 .03075 L
.02669 .02513 L
.02811 .02046 L
.03067 .01448 L
.03194 .01233 L
.03333 .01043 L
.03585 .00784 L
.0383 .00605 L
.04057 .00485 L
.0431 .00384 L
.04583 .00305 L
.0484 .00248 L
.05076 .00209 L
.05338 .00174 L
.05625 .00145 L
.05924 .00121 L
.06202 .00104 L
.06499 .0009 L
.06779 .00079 L
.07304 .00064 L
.07598 .00057 L
.07869 .00052 L
.08481 .00044 L
.08972 .00039 L
.09499 .00035 L
.09996 .00032 L
.10451 .0003 L
.10983 .00029 L
.11563 .00027 L
.12618 .00025 L
.13178 .00024 L
.13704 .00024 L
.14688 .00023 L
.1524 .00023 L
.15747 .00022 L
.16891 .00022 L
.17916 .00022 L
.18872 .00021 L
Mistroke
.19921 .00021 L
.21043 .00021 L
.22114 .00021 L
.23278 .00021 L
.24376 .00021 L
.25392 .00021 L
.27355 .00021 L
.28472 .00021 L
.2952 .00021 L
.30555 .00021 L
.31643 .00021 L
.33588 .00021 L
.34593 .00021 L
.35665 .00021 L
.37594 .00021 L
.38673 .00021 L
.3984 .00021 L
.40849 .00021 L
.41957 .00021 L
.44048 .00021 L
.45191 .00021 L
.46259 .00021 L
.47355 .00021 L
.48394 .00021 L
.50341 .00021 L
.51353 .00021 L
.52429 .00021 L
.53348 .00021 L
.54362 .00021 L
.54878 .00021 L
.5542 .00021 L
.55884 .00021 L
.56147 .00021 L
.56391 .00021 L
.56528 .00021 L
.56676 .00021 L
.56816 .00021 L
.56945 .00021 L
.57062 .00021 L
.5719 .00021 L
.57324 .00021 L
.57449 .00021 L
.57519 .00021 L
.57595 .00021 L
.57734 .00021 L
.57869 .00021 L
.57994 .00021 L
.58278 .00021 L
.5858 .00021 L
.59144 .00021 L
Mistroke
.59661 .00021 L
.6083 .00021 L
.62949 .00021 L
.67097 .00021 L
.71086 .00021 L
.75333 .00021 L
.7942 .00021 L
.83765 .00021 L
.87951 .00021 L
.91978 .00021 L
.96262 .00021 L
1 .00021 L
Mfstroke
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{288, 177.938},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40004P0000/B000`400?l00000o`00003oo`3ooolQ
0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00W@3oool0103o]VH000000000
0000I[Io0?ooo`00W@3oool01@3KT3X0>Y3K0?ooo`2fIP00>Y3K07h0oooo002M0?ooo`030=^@>P0j
T=/0oooo0800oooo002L0?ooo`060=^@>P00000000000000000006H0]_ooOP3oool009d0oooo00<0
fi0j03Z@f`3oool0P03oool00?l0oooo8@3oool00?l0oooo8@3oool00?l0oooo8@3oool00?l0oooo
8@3oool004L0oooo00X0oonf06H00000000000000000>P2@fol0oooo0?oo]P1V000003Z@0`3oool0
103KT3X000000000000jT=/L0?ooo`060?nfIP00000000000000000006H0]_oo703oool02P3o]VH0
0000000000000000001V0;Koo`3oool0oonf06H00000>Y030?ooo`040=^@>P000000000003Z@fah0
oooo00@0fi0j00000000000006Jf7P3oool0103KT3X0000000000000I[H20?ooo`030?oo]P1V0000
03Z@00<0oooo00@0fi0j000000000000>Y3K7`3oool0103KT3X000000000>P2@fol60?ooo`00B@3o
ool00`3o]VH0>Y3K0?ooo`070?ooo`060?oKT00j>Y00oooo0?ooo`2@>SX0T=_o703oool00`2@>P00
001V0;Koo`0O0?ooo`03090j000006H0]_oo00P0oooo00H0om^@03XjT03oool0oooo090j>P2@folL
0?ooo`060?oKT00j>Y00oooo0?oo]P1V03X0T=_o703oool01P3ofi00>SZ@0?ooo`3ookH0IP0j093K
o`H0oooo00H0om^@03XjT03oool0oooo090j>P2@folO0?ooo`030?nfIP0jT=/0oooo00H0oooo0019
0?ooo`030?nfIP0jT=/0oooo00/0oooo00<0]VHj093Ko`3oool0703oool00`3o]VH0000006Jfo`0O
0?ooo`030?nfIP000000I[Ko00/0oooo00<0]VHj093Ko`3oool07@3oool00`2fIP00000006Jfo`0O
0?ooo`030;IV00000000I[Ko00/0oooo00<0]VHj093Ko`3oool06`3oool01P3ookH0IP0000000000
0000000j093Ko`H0oooo00190?ooo`030?nfIP0jT=/0oooo00P0oooo00@0]VH000000000000006Jf
7`3oool00`3ookH0][Ko0?ooo`0O0?ooo`030?oo]P2f]_l0oooo00L0oooo00@0]VH0000000000000
06Jf803oool00`3ookH0ISZ@0?ooo`0O0?ooo`030?oo]P1V>Y00oooo00L0oooo00@0]VH000000000
000006Jf7P3oool0102fIP00I[Ko0?nfIP0jT=/70?ooo`00B03oool00`2@>VH0][IV03Z@f`090?oo
o`030;IV>P2@fol0oooo01d0oooo00H0om^@03XjT03oool0oonf06H0IP2foolL0?ooo`060?oKT00j
>Y00oooo0?oo]P1V06H0]_oo1`3oool00`2fISX0T=_o0?ooo`0N0?ooo`060?oo]P1V03X0T=_o0?oo
]P1V06H0]_oo703oool01P3ookH0IP0j093Ko`3ookH0IP1V0;Koo`L0oooo00<0]VHj093Ko`3oool0
7`3oool0103ookH0IP0j092@IP0jT=/70?ooo`00B03oool00`3o]VH0000003Z@f`090?ooo`040;IV
000000000000001V]Qd0oooo00@0fi0j000000000000>Y3K7P3oool0103KT3X000000000000jT=/8
0?ooo`040;IV000000000000001V]Qh0oooo00@0om^@03X000000000I[Ko7P3oool0103ofi00>P00
0000001V]_l80?ooo`040;IV000000000000001V]Ql0oooo00<0om^@03X0000jT=/01`3oool00?l0
oooo8@3oool00?l0oooo8@3oool00?l0oooo8@3oool00?l0oooo8@3oool00?l0oooo8@3oool002P0
oooo6000003H0000o`P0oooo000X0?ooo`030000003oool0oooo00D0oooo00<000000?ooo`000?l0
3@000?oH003o00P0oooo000X0?ooo`030000003oool0oooo00D0oooo0P000?l50?ooo`<00?l05P3o
ool00`000000oooo0?ooo`0T0?ooo`030000003oool0oooo02D0oooo00<000000?ooo`3oool09@3o
ool00`000000oooo0?ooo`0U0?ooo`030000003oool0oooo02D0oooo00<000000?ooo`3oool01P3o
ool002P0oooo00<000000?ooo`3oool0103oool20000o`@0oooo0P00o`0:0?ooomL0o`00203oool0
02P0oooo00<000000?ooo`3oool0103oool00`000?l0oooo0?ooo`030?ooo`03003o003oool0oooo
00@0oooo1@3o003F0?ooo`030000003oool0oooo00H0oooo000X0?ooo`800000103oool00`000?l0
oooo0?ooo`020?ooo`800?l0103oool30?l00=X0oooo0P0000080?ooo`00:03oool00`000000oooo
0?ooo`030?ooo`030000o`3oool0oooo0080oooo00<00?l00?ooo`3oool00P3oool00`3o0000oooo
0?ooo`3L0?ooo`030000003oool0oooo00H0oooo000X0?ooo`030000003oool0oooo00<0oooo00<0
003o0?ooo`3oool00P3oool01@00o`00oooo0?ooo`3oool0o`000=l0oooo00<000000?ooo`3oool0
1P3oool002P0oooo00<000000?ooo`3oool00`3oool01@000?l0oooo0?ooo`3oool00?l000<0oooo
00<0o`000?ooo`3oool0gP3oool00`000000oooo0?ooo`060?ooo`00:03oool00`000000oooo0?oo
o`020?ooo`050000o`3oool0oooo0?ooo`00o`000`3oool00`3o0000oooo0?ooo`3O0?ooo`030000
003oool0oooo00H0oooo000X0?ooo`8000000`3oool01@000?l0oooo0?ooo`3oool00?l000<0oooo
00<0o`000?ooo`3oool0gP3oool2000000P0oooo000X0?ooo`030000003oool0oooo0080oooo00D0
003o0?ooo`3oool0oooo003o00030?ooo`030?l0003oool0oooo0=l0oooo00<000000?ooo`3oool0
1P3oool002P0oooo00<000000?ooo`3oool00P3oool01@000?l0oooo0?ooo`3oool00?l00080oooo
00<0o`000?ooo`3oool0h03oool00`000000oooo0?ooo`060?ooo`00:03oool00`000000oooo0?oo
o`020?ooo`050000o`3oool0oooo0?ooo`00o`000P3oool00`3o0000oooo0?ooo`3P0?ooo`030000
003oool0oooo00H0oooo000X0?ooo`030000003oool0oooo0080oooo00L0003o0?ooo`3oool0oooo
003o003oool0o`000><0oooo00<000000?ooo`3oool01P3oool002P0oooo0P0000030?ooo`040000
o`3oool0oooo003o0080oooo00<0o`000?ooo`3oool0h03oool2000000P0oooo000X0?ooo`030000
003oool0oooo0080oooo00@0003o0?ooo`3oool00?l00P3oool00`3o0000oooo0?ooo`3Q0?ooo`03
0000003oool0oooo00H0oooo000X0?ooo`030000003oool0oooo0080oooo00@0003o0?ooo`3oool0
0?l00P3oool00`3o0000oooo0?ooo`3Q0?ooo`030000003oool0oooo00H0oooo000X0?ooo`030000
003oool0oooo0080oooo00@0003o0?ooo`3oool00?l00P3oool00`3o0000oooo0?ooo`3Q0?ooo`03
0000003oool0oooo00H0oooo000X0?ooo`030000003oool0oooo0080oooo00@0003o0?ooo`3oool0
0?l00P3oool00`3o0000oooo0?ooo`3Q0?ooo`030000003oool0oooo00H0oooo000X0?ooo`800000
0`3oool01P000?l0oooo0?ooo`00o`00oooo0?l00><0oooo0P0000080?ooo`00:03oool00`000000
oooo0?ooo`020?ooo`060000o`3oool0oooo003o003oool0o`00i03oool00`000000oooo0?ooo`06
0?ooo`00:03oool00`000000oooo0?ooo`020?ooo`060000o`3oool0oooo003o003oool0o`00i03o
ool00`000000oooo0?ooo`060?ooo`00503oool0103KT3X000000000000jT=/20?ooo`030?oo]P1V
000003Z@00<0oooo00@0fi0j000000000000>Y3K103oool00`000000oooo0?ooo`020?ooo`060000
o`3oool0oooo003o003oool0o`00i03oool00`000000oooo0?ooo`060?ooo`00503oool01@2@IY00
oooo0?ooo`2@>VH0]_oo00H0oooo00H0om^@03XjT03oool0oooo090j>P2@fol30?ooo`050000003o
ool0oooo0?ooo`000?l00P3oool01000o`00oooo0?ooo`3o003T0?ooo`030000003oool0oooo00H0
oooo000C0?ooo`060?oo]P1V>Y00oooo0?ooo`2fISX0T=_o2P3oool00`2fISX0T=_o0?ooo`020?oo
o`8000000P3oool01P000?l0oooo0?ooo`00o`00oooo0?l00><0oooo0`0000080?ooo`004`3oool0
1P3ookH0ISZ@0?ooo`3oool0]VHj093Ko`L0oooo00@0]VH000000000000006Jf103oool01@000000
oooo0?ooo`3oool0003o0080oooo00<00?l00?ooo`3o0000i@3oool00`000000oooo0?ooo`060?oo
o`00503oool01@2@>SX0T=_o0?oo]P1V06H0]_oo00L0oooo00<0]VHj093Ko`3oool01@3oool01@00
0000oooo0?ooo`3oool0003o0080oooo00<00?l00?ooo`3o0000i@3oool00`000000oooo0?ooo`06
0?ooo`00503oool0103ofi00>P000000001V]_l80?ooo`040;IV000000000000001V]P@0oooo00D0
00000?ooo`3oool0oooo0000o`020?ooo`03003o003oool0o`000>D0oooo00<000000?ooo`3oool0
1P3oool002P0oooo00D000000?ooo`3oool0oooo0000o`020?ooo`03003o003oool0o`000>D0oooo
00<000000?ooo`3oool01P3oool002P0oooo0P0000020?ooo`060000o`3oool0oooo003o003oool0
o`00i03oool2000000P0oooo000X0?ooo`050000003oool0oooo0?ooo`000?l00P3oool00`00o`00
oooo0?l0003U0?ooo`030000003oool0oooo00H0oooo000X0?ooo`050000003oool0oooo0?ooo`00
0?l00P3oool00`00o`00oooo0?l0003U0?ooo`030000003oool0oooo00H0oooo000X0?ooo`050000
003oool0oooo0?ooo`000?l00P3oool00`00o`00oooo0?l0003U0?ooo`030000003oool0oooo00H0
oooo000X0?ooo`050000003oool0oooo0?ooo`000?l00P3oool00`00o`00oooo0?l0003U0?ooo`03
0000003oool0oooo00H0oooo000X0?ooo`8000000P3oool01P000?l0oooo0?ooo`00o`00oooo0?l0
0>@0oooo0P0000080?ooo`00:03oool01@000000oooo0?ooo`3oool0003o0080oooo00<00?l00?oo
o`3o0000i@3oool00`000000oooo0?ooo`060?ooo`00:03oool01`000000oooo0?ooo`3oool0003o
0?ooo`00o`000P3oool00`3o0000oooo0?ooo`3S0?ooo`030000003oool0oooo00H0oooo000X0?oo
o`070000003oool0oooo0?ooo`000?l0oooo003o00020?ooo`030?l0003oool0oooo0><0oooo00<0
00000?ooo`3oool01P3oool002P0oooo00L000000?ooo`3oool0oooo0000o`3oool00?l00080oooo
00<0o`000?ooo`3oool0h`3oool00`000000oooo0?ooo`060?ooo`00:03oool200000080oooo00<0
003o0?ooo`00o`000P3oool00`3o0000oooo0?ooo`3R0?ooo`800000203oool002P0oooo00T00000
0?ooo`3oool0oooo0000o`3oool00?l00?ooo`3o0000iP3oool00`000000oooo0?ooo`060?ooo`00
:03oool02@000000oooo0?ooo`3oool0003o0?ooo`00o`00oooo0?l0003V0?ooo`030000003oool0
oooo00H0oooo000X0?ooo`090000003oool0oooo0?ooo`000?l0oooo003o003oool0o`000>H0oooo
00<000000?ooo`3oool01P3oool002P0oooo00T000000?ooo`3oool0oooo0000o`3oool00?l00?oo
o`3o0000iP3oool00`000000oooo0?ooo`060?ooo`00:03oool200000080oooo00D0003o0?ooo`00
o`00oooo0?l0003U0?ooo`800000203oool002P0oooo00T000000?ooo`3oool0oooo0000o`3oool0
0?l00?ooo`3o0000iP3oool00`000000oooo0?ooo`060?ooo`00:03oool02@000000oooo0?ooo`3o
ool0003o0?ooo`00o`00oooo0?l0003V0?ooo`030000003oool0oooo00H0oooo000O0?ooo`060?oo
]P1V000000000000000003X0T=_o0`3oool02@000000oooo0?ooo`3oool0003o0?ooo`00o`00oooo
0?l0003V0?ooo`030000003oool0oooo00H0oooo000Q0?ooo`030?nfIP0jT=/0oooo00@0oooo00T0
00000?ooo`3oool0oooo0000o`3oool00?l00?ooo`3o0000iP3oool00`000000oooo0?ooo`060?oo
o`008@3oool00`3o]VH0>Y3K0?ooo`040?ooo`8000000P3oool01@000?l0oooo003o003oool0o`00
0>@0oooo0`0000080?ooo`008@3oool00`3o]VH0>Y3K0?ooo`040?ooo`090000003oool0oooo0?oo
o`000?l0oooo003o003oool0o`000>H0oooo00<000000?ooo`3oool01P3oool00200oooo00<0T3YV
0;JfIP0jT=/01@3oool02@000000oooo0?ooo`3oool0003o0?ooo`00o`00oooo0?l0003V0?ooo`03
0000003oool0oooo00H0oooo000P0?ooo`030?nfIP000000>Y3K00D0oooo00T000000?ooo`3oool0
oooo0000o`3oool00?l00?ooo`3o0000iP3oool00`000000oooo0?ooo`060?ooo`002@3oool0103K
T3X000000000000jT=/K0?ooo`090000003oool0oooo0?ooo`000?l0oooo003o003oool0o`000>H0
oooo00<000000?ooo`3oool01P3oool000P0oooo00H0oonf06IV]P3oool0oooo0;IVIP2foolJ0?oo
o`8000000P3oool01@000?l0oooo003o003oool0o`000>D0oooo0P0000080?ooo`001P3oool0103o
okH0T93K0?ooo`2f][H20?ooo`030;Jf]P3oool0oooo01T0oooo00T000000?ooo`3oool0oooo0000
o`3oool00?l00?ooo`3o0000iP3oool00`000000oooo0?ooo`060?ooo`001P3oool00`3ookH0IP00
0000000300000003000jT03Kool0oooo01T0oooo00T000000?ooo`3oool0oooo0000o`3oool00?l0
0?ooo`3o0000iP3oool00`000000oooo0?ooo`060?ooo`00303oool00`3K][H0fooo0?ooo`0I0?oo
o`090000003oool0oooo0?ooo`000?l0oooo003o003oool0o`000>H0oooo00<000000?ooo`3oool0
1P3oool002P0oooo0P0000020?ooo`050000o`3oool00?l00?ooo`3o0000i@3oool2000000P0oooo
00070?ooo`070=^@>P000000>Y3K0?ooo`2fIP00001V0;Koo`0J0?ooo`090000003oool0oooo0?oo
o`000?l0oooo003o003oool0o`000>H0oooo00<000000?ooo`3oool01P3oool000H0oooo00P0oonf
092@f`3oool0]Y2@0=_oo`3oool0]Y2@0=_ooaX0oooo00T000000?ooo`3oool0oooo0000o`3oool0
0?l00?ooo`3o0000iP3oool00`000000oooo0?ooo`060?ooo`001P3oool0203oom/0T92f0?ooo`3o
]Y00T=_o0?ooo`3KT900]_oo6P3oool010000000oooo0?ooo`000?l20?ooo`03003o003oool0o`00
0>H0oooo00<000000?ooo`3oool01P3oool000H0oooo00L0oonf06H00000I[H0oooK090j00000000
>Y3K01/0oooo00@000000?ooo`3oool0003o0P3oool00`00o`00oooo0?l0003V0?ooo`030000003o
ool0oooo00H0oooo000X0?ooo`80000000H0oooo0000o`3oool0oooo003o003o003V0?ooo`800000
203oool000h0oooo00<0okJf0;Koo`3oool05`3oool010000000oooo0?ooo`000?l20?ooo`03003o
003o0000oooo0>H0oooo00<000000?ooo`3oool01P3oool000X0oooo00H0oonf06H0000000000000
0000IP2foolH0?ooo`040000003oool0oooo0000o`80oooo00<00?l00?l0003oool0iP3oool00`00
0000oooo0?ooo`060?ooo`002P3oool01P3oom/0fm_o0?oKf`3Kool0om_K0=_ooaP0oooo00@00000
0?ooo`3oool0003o0P3oool00`00o`00o`000?ooo`3V0?ooo`030000003oool0oooo00H0oooo000:
0?ooo`060?oo]P1V000003Xj03X0000006H0]_oo603oool010000000oooo0?ooo`000?l20?ooo`03
003o003o0000oooo0>H0oooo00<000000?ooo`3oool01P3oool002P0oooo0P0000001P3oool0003o
0?ooo`3oool00?l00?l00>H0oooo0P0000080?ooo`00:03oool010000000oooo0?ooo`000?l20?oo
o`03003o003o0000oooo0>H0oooo00<000000?ooo`3oool01P3oool000X0oooo00<0okJ@093Ko`3o
ool06`3oool010000000oooo0?ooo`000?l20?ooo`03003o003o0000oooo0>H0oooo00<000000?oo
o`3oool01P3oool000X0oooo00<0okJ@093Ko`3oool01P3oool02P3ookH0IP00000000000000000j
093Ko`3oool0oonf06H00000>Y030?ooo`040=^@>P000000000003Z@f`@0oooo00@000000?ooo`3o
ool0003o0P3oool00`00o`00o`000?ooo`3V0?ooo`030000003oool0oooo00H0oooo00080?ooo`06
0?oKT00j000000000000000006H0]_oo1`3oool00`3o]VH0>Y3K0?ooo`070?ooo`060?oKT00j>Y00
oooo0?ooo`2@>SX0T=_o0`3oool010000000oooo0?ooo`000?l20?ooo`03003o003o0000oooo0>H0
oooo00<000000?ooo`3oool01P3oool000X0oooo00<0okJ@093Ko`3oool0203oool00`3o]VH0>Y3K
0?ooo`0;0?ooo`030;IV>P2@fol0oooo0080oooo0P0000001P3oool0003o0?ooo`00o`00oooo0?l0
0>D0oooo0`0000080?ooo`002P3oool00`3o]Y00T=_o0?ooo`080?ooo`030?nfIP0jT=/0oooo00P0
oooo00@0]VH000000000000006Jf103oool020000000oooo0?ooo`000?l0oooo003o003oool0o`00
i`3oool00`000000oooo0?ooo`060?ooo`00503oool00`2@>VH0][IV03Z@f`090?ooo`030;IV>P2@
fol0oooo00D0oooo00P000000?ooo`3oool0003o0?ooo`00o`00oooo0?l00>L0oooo00<000000?oo
o`3oool01P3oool000T0oooo00@0fi0j000000000000>Y3K1`3oool00`3o]VH0000003Z@f`090?oo
o`040;IV000000000000001V]P@0oooo00P000000?ooo`3oool0003o0?ooo`00o`00oooo0?l00>L0
oooo00<000000?ooo`3oool01P3oool000P0oooo00H0oonf06IV]P3oool0oooo0;IVIP2foolJ0?oo
o`080000003oool0oooo0000o`3oool00?l00?ooo`3o003W0?ooo`030000003oool0oooo00H0oooo
00060?ooo`040?oo]P2@T=/0oooo0;Jf]P80oooo00<0][Jf0?ooo`3oool06@3oool2000000060?oo
o`000?l0oooo003o003oool0o`00iP3oool2000000P0oooo00060?ooo`030?oo]P1V0000000000<0
000000<003Z@0=_oo`3oool06@3oool020000000oooo0?ooo`000?l0oooo003o003oool0o`00i`3o
ool00`000000oooo0?ooo`060?ooo`00303oool00`3K][H0fooo0?ooo`0I0?ooo`080000003oool0
oooo0000o`3oool00?l00?ooo`3o003W0?ooo`030000003oool0oooo00H0oooo000X0?ooo`080000
003oool0oooo0000o`3oool00?l00?ooo`3o003W0?ooo`030000003oool0oooo00H0oooo00070?oo
o`070=^@>P000000>Y3K0?ooo`2fIP00001V0;Koo`0J0?ooo`080000003oool0oooo0000o`3oool0
0?l00?ooo`3o003W0?ooo`030000003oool0oooo00H0oooo00060?ooo`080?oo]P2@T=/0oooo0;J@
T03Kool0oooo0;J@T03KoolJ0?ooo`80000000H0oooo0000o`3oool00?l00?ooo`3o003V0?ooo`80
0000203oool000H0oooo00P0oooK092@]P3oool0okJ@093Ko`3oool0fi2@0;KooaX0oooo00P00000
0?ooo`3oool0003o0?ooo`00o`00oooo0?l00>L0oooo00<000000?ooo`3oool01P3oool000H0oooo
00L0oonf06H00000I[H0oooK090j00000000>Y3K01/0oooo00P000000?ooo`3oool0003o0?ooo`00
o`00oooo0?l00>L0oooo00<000000?ooo`3oool01P3oool002P0oooo00P000000?ooo`3oool0003o
0?ooo`00o`00oooo0?l00>L0oooo00<000000?ooo`3oool01P3oool002P0oooo00P000000?ooo`3o
ool0003o0?ooo`00o`00oooo0?l00>L0oooo00<000000?ooo`3oool01P3oool000X0oooo00H0oonf
0;Jfo`3oool0oooo0?nf]P2foolH0?ooo`80000000H0oooo0000o`3oool00?l00?ooo`3o003V0?oo
o`800000203oool000X0oooo00H0oonf06H00000000000000000IP2foolH0?ooo`080000003oool0
oooo0000o`3oool00?l00?ooo`3o003W0?ooo`030000003oool0oooo00H0oooo000X0?ooo`080000
003oool0oooo0000o`3oool00?l00?ooo`3o003W0?ooo`030000003oool0oooo00H0oooo000>0?oo
o`030?nf]P2fool0oooo01L0oooo00P000000?ooo`3oool0003o0?ooo`00o`00oooo0?l00>L0oooo
00<000000?ooo`3oool01P3oool000X0oooo00H0oonf06H00000000000000000IP2foolH0?ooo`08
0000003oool0oooo0000o`3oool00?l00?ooo`3o003W0?ooo`030000003oool0oooo00H0oooo000:
0?ooo`060?oof`3Kfol0om_K0=_oo`3ofm/0fooo603oool2000000060?ooo`000?l0oooo003o003o
ool0o`00iP3oool2000000P0oooo000:0?ooo`060?oo]P1V000003Xj03X0000006H0]_oo603oool0
20000000oooo0?ooo`000?l0oooo003o003oool0o`00i`3oool00`000000oooo0?ooo`060?ooo`00
:03oool020000000oooo0?ooo`000?l0oooo003o003oool0o`00i`3oool00`000000oooo0?ooo`06
0?ooo`007`3oool01P3o]VH00000000000000000001V0;Koo`<0oooo00P000000?ooo`3oool0003o
0?ooo`00o`00oooo0?l00>L0oooo00<000000?ooo`3oool01P3oool00200oooo00<0T3X00000IP2f
ool01@3oool020000000oooo0?ooo`000?l0oooo003o003oool0o`00i`3oool00`000000oooo0?oo
o`060?ooo`008@3oool00`3o]VH0000006Jfo`040?ooo`80000000H0oooo0000o`3oool00?l00?oo
o`3o003U0?ooo`<00000203oool00280oooo00<0oonf0;Jfo`3oool00`3oool020000000oooo0?oo
o`000?l0oooo003o003oool0o`00i`3oool00`000000oooo0?ooo`060?ooo`007`3oool01P3ofi00
>SZ@0?ooo`3ookH0IP1V0;Koo`<0oooo00P000000?ooo`3oool0003o0?ooo`00o`00oooo0?l00>L0
oooo00<000000?ooo`3oool01P3oool00200oooo00@0fi0j000000000000>Y3K103oool020000000
oooo0?ooo`000?l0oooo003o003oool0o`00i`3oool00`000000oooo0?ooo`060?ooo`00:03oool0
20000000oooo0?ooo`000?l0oooo003o003oool0o`00i`3oool00`000000oooo0?ooo`060?ooo`00
:03oool2000000060?ooo`000?l0oooo003o003oool0o`00iP3oool2000000P0oooo000X0?ooo`07
0000003oool0oooo0000o`3oool00?l00?l0003X0?ooo`030000003oool0oooo00H0oooo000X0?oo
o`070000003oool0oooo0000o`3oool00?l00?l0003X0?ooo`030000003oool0oooo00H0oooo000X
0?ooo`070000003oool0oooo0000o`3oool00?l00?l0003X0?ooo`030000003oool0oooo00H0oooo
000X0?ooo`070000003oool0oooo0000o`3oool00?l00?l0003X0?ooo`030000003oool0oooo00H0
oooo000X0?ooo`80000000D0oooo0000o`3oool00?l00?l0003W0?ooo`800000203oool002P0oooo
00L000000?ooo`3oool0003o0?ooo`00o`00o`000>P0oooo00<000000?ooo`3oool01P3oool002P0
oooo00L000000?ooo`3oool0003o0?ooo`00o`00o`000>P0oooo00<000000?ooo`3oool01P3oool0
02P0oooo00L000000?ooo`3oool0003o0?ooo`00o`00o`000>P0oooo00<000000?ooo`3oool01P3o
ool002P0oooo00L000000?ooo`3oool0003o0?ooo`00o`00o`000>P0oooo00<000000?ooo`3oool0
1P3oool002P0oooo0P0000001@3oool0003o0?ooo`00o`00o`000>L0oooo0P0000080?ooo`00:03o
ool01`000000oooo0?ooo`000?l0oooo003o003o0000j03oool00`000000oooo0?ooo`060?ooo`00
:03oool01`000000oooo0?ooo`000?l0oooo003o003o0000j03oool00`000000oooo0?ooo`060?oo
o`00:03oool01`000000oooo0?ooo`000?l0oooo003o003o0000j03oool00`000000oooo0?ooo`06
0?ooo`00:03oool2000000050?ooo`000?l0oooo003o003o0000i`3oool2000000P0oooo000X0?oo
o`070000003oool0oooo0000o`3oool00?l00?l0003X0?ooo`030000003oool0oooo00H0oooo000X
0?ooo`070000003oool0oooo0000o`3oool00?l00?l0003X0?ooo`030000003oool0oooo00H0oooo
000C0?ooo`0:0?nfIP00000000000000000006H0]_oo0?ooo`3ookH0IP00000jT0<0oooo00@0fi0j
000000000000>Y3K103oool01`000000oooo0?ooo`000?l0oooo003o003o0000j03oool00`000000
oooo0?ooo`060?ooo`00503oool00`2@>P00001V0;Koo`080?ooo`060?oKT00j>Y00oooo0?ooo`2@
>SX0T=_o0`3oool01`000000oooo0?ooo`000?l0oooo003o003o0000j03oool00`000000oooo0?oo
o`060?ooo`005@3oool00`3o]VH0000006Jfo`0;0?ooo`030;IV>P2@fol0oooo0080oooo0P000000
1@3oool0003o0?ooo`00o`00o`000>H0oooo0`0000080?ooo`005P3oool00`3ookH0][Ko0?ooo`07
0?ooo`040;IV000000000000001V]P@0oooo00L000000?ooo`3oool0003o0?ooo`00o`00o`000>P0
oooo00<000000?ooo`3oool01P3oool001<0oooo00H0om^@03XjT03oool0oonf06H0IP2fool70?oo
o`030;IV>P2@fol0oooo00D0oooo00L000000?ooo`3oool0003o0?ooo`00o`00o`000>P0oooo00<0
00000?ooo`3oool01P3oool001@0oooo00@0fi0j000000000000>Y3K203oool0102fIP0000000000
0000I[H40?ooo`070000003oool0oooo0000o`3oool00?l00?l0003X0?ooo`030000003oool0oooo
00H0oooo000X0?ooo`070000003oool0oooo0000o`3oool00?l00?l0003X0?ooo`030000003oool0
oooo00H0oooo000X0?ooo`80000000D0oooo0000o`3oool00?l00?l0003W0?ooo`800000203oool0
02P0oooo00L000000?ooo`3oool0003o0?ooo`00o`00o`000>P0oooo00<000000?ooo`3oool01P3o
ool002P0oooo00L000000?ooo`3oool0003o0?ooo`00o`00o`000>P0oooo00<000000?ooo`3oool0
1P3oool002P0oooo00L000000?ooo`3oool0003o0?ooo`00o`00o`000>P0oooo00<000000?ooo`3o
ool01P3oool002P0oooo00L000000?ooo`3oool0003o0?ooo`00o`00o`000>P0oooo00<000000?oo
o`3oool01P3oool002P0oooo0P0000001@3oool0003o0?ooo`00o`00o`000>L0oooo0P0000080?oo
o`00:03oool01`000000oooo0?ooo`000?l0oooo003o003o0000j03oool00`000000oooo0?ooo`06
0?ooo`00:03oool01`000000oooo0?ooo`000?l0oooo003o003o0000j03oool00`000000oooo0?oo
o`060?ooo`00:03oool01`000000oooo0?ooo`000?l0oooo003o003o0000j03oool00`000000oooo
0?ooo`060?ooo`00:03oool01`000000oooo0?ooo`000?l0oooo003o003o0000j03oool00`000000
oooo0?ooo`060?ooo`00:03oool2000000050?ooo`000?l0oooo003o003o0000i`3oool2000000P0
oooo000X0?ooo`070000003oool0oooo0000o`3oool00?l00?l0003X0?ooo`030000003oool0oooo
00H0oooo000X0?ooo`070000003oool0oooo0000o`3oool00?l00?l0003X0?ooo`030000003oool0
oooo00H0oooo000X0?ooo`070000003oool0oooo0000o`3oool00?l00?l0003X0?ooo`030000003o
ool0oooo00H0oooo000X0?ooo`070000003oool0oooo0000o`3oool00?l00?l0003X0?ooo`030000
003oool0oooo00H0oooo000X0?ooo`80000000D0oooo0000o`3oool00?l00?l0003W0?ooo`800000
203oool002P0oooo00L000000?ooo`3oool0003o0?ooo`00o`00o`000>P0oooo00<000000?ooo`3o
ool01P3oool002P0oooo00L000000?ooo`3oool0003o0?ooo`00o`00o`000>P0oooo00<000000?oo
o`3oool01P3oool00200oooo00@0fi0j00000000000006Jf103oool01`000000oooo0?ooo`000?l0
oooo003o003o0000j03oool00`000000oooo0?ooo`060?ooo`007`3oool01P3ofi00>SZ@0?ooo`3o
okH0IP0j093Ko`<0oooo00T000000?ooo`3oool0003o0?ooo`00o`00o`000?ooo`0000001`3oool0
0`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool0
0`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0103oool0
0`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool0
0`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool0
0`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool0
0`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool0
0`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool0
0`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool0
0`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool0
0`000000oooo0?ooo`050?ooo`030000003oool0oooo00H0oooo000Q0?ooo`030;IV00000000I[Ko
00@0oooo0`00000010000?l00000003o003o003Y000000P0oooo000R0?ooo`030?oo]P1V>Y00oooo
0?/0oooo000O0?ooo`060?oo]P1V03X0T=_o0?oo]P1V06H0]_oon`3oool00200oooo00@0om^@03X0
00000000I[Koo03oool00?l0oooo8@3oool00001\
\>"],
  ImageRangeCache->{{{0, 287}, {176.938, 0}} -> {0.493891, -0.505375, \
0.0125636, 0.0203284}}],

Cell[BoxData[
    TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
      False,
      Editable->False]], "Output"],

Cell[BoxData[
    \("D:\\UJJAL\\Arundhati\\Arundhati 1/S1.eps"\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
    \(a = \[ExponentialE]^\((A\ \((Log[
                  t])\)^\[Alpha])\)\), "\[IndentingNewLine]", 
    \(H = D[a, t]/a\), "\[IndentingNewLine]", 
    \(R = 1/\@\(H^2 + k\/a^2\)\), "\[IndentingNewLine]", 
    \(Rdot = \[PartialD]\_t\ R\), "\[IndentingNewLine]", 
    \(entropydot = 
      FullSimplify[
        R^2\/\(T\ G\)\ \((k\/a^2 - \[PartialD]\_t\ H)\)\ Rdot]\)}], "Input"],

Cell[BoxData[
    \(\[ExponentialE]\^\(A\ Log[t]\^\[Alpha]\)\)], "Output"],

Cell[BoxData[
    \(\(A\ \[Alpha]\ Log[t]\^\(\(-1\) + \[Alpha]\)\)\/t\)], "Output"],

Cell[BoxData[
    \(1\/\@\(\[ExponentialE]\^\(\(-2\)\ A\ Log[t]\^\[Alpha]\)\ k + \(A\^2\ \
\[Alpha]\^2\ Log[t]\^\(\(-2\) + 2\ \[Alpha]\)\)\/t\^2\)\)], "Output"],

Cell[BoxData[
    \(General::"spell1" \(\(:\)\(\ \)\) 
      "Possible spelling error: new symbol name \"\!\(Rdot\)\" is similar to \
existing symbol \"\!\(Root\)\"."\)], "Message"],

Cell[BoxData[
    \(\(-\(\(\(-\(\(2\ A\ \[ExponentialE]\^\(\(-2\)\ A\ Log[t]\^\[Alpha]\)\ k\
\ \[Alpha]\ Log[t]\^\(\(-1\) + \[Alpha]\)\)\/t\)\) + \(A\^2\ \[Alpha]\^2\ \((\
\(-2\) + 2\ \[Alpha])\)\ Log[t]\^\(\(-3\) + 2\ \[Alpha]\)\)\/t\^3 - \(2\ A\^2\
\ \[Alpha]\^2\ Log[t]\^\(\(-2\) + 2\ \[Alpha]\)\)\/t\^3\)\/\(2\ \((\
\[ExponentialE]\^\(\(-2\)\ A\ Log[t]\^\[Alpha]\)\ k + \(A\^2\ \[Alpha]\^2\ \
Log[t]\^\(\(-2\) + 2\ \[Alpha]\)\)\/t\^2)\)\^\(3/2\)\)\)\)\)], "Output"],

Cell[BoxData[
    \(\(A\ \[Alpha]\ Log[t]\^\(\(-1\) + \[Alpha]\)\ \((k\ t\^2\ Log[t]\^2 - A\
\ \[ExponentialE]\^\(2\ A\ Log[t]\^\[Alpha]\)\ \[Alpha]\ \((\(-1\) + \[Alpha] \
- Log[t])\)\ Log[t]\^\[Alpha])\)\^2\)\/\(G\ t\ T\ \@\(\[ExponentialE]\^\(\(-2\
\)\ A\ Log[t]\^\[Alpha]\)\ k + \(A\^2\ \[Alpha]\^2\ Log[t]\^\(2\ \((\(-1\) + \
\[Alpha])\)\)\)\/t\^2\)\ \((k\ t\^2\ Log[t]\^2 + A\^2\ \[ExponentialE]\^\(2\ \
A\ Log[t]\^\[Alpha]\)\ \[Alpha]\^2\ Log[t]\^\(2\ \[Alpha]\))\)\^2\)\)], \
"Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
    \(\[Alpha] = 2\), "\[IndentingNewLine]", 
    \(A = 5\), "\[IndentingNewLine]", 
    \(G = 1\), "\[IndentingNewLine]", 
    \(T = 1\), "\[IndentingNewLine]", 
    \(k = \(-1\)\), "\[IndentingNewLine]", 
    \(f21 = 
      Plot[entropydot*5 +  .2, {t, 1, 4}, Frame \[Rule] True, 
        PlotStyle \[Rule] {{RGBColor[1, 0, 0]}}]\), "\[IndentingNewLine]", 
    \(k = 1\), "\[IndentingNewLine]", 
    \(f22 = 
      Plot[entropydot*2 +  .1, {t, 1.1, 4}, Frame \[Rule] True, 
        PlotStyle \[Rule] {{RGBColor[0, 1, 0]}}]\), "\[IndentingNewLine]", 
    \(G = 1\), "\[IndentingNewLine]", 
    \(k = 0\), "\[IndentingNewLine]", 
    \(f23 = 
      Plot[entropydot/100 +  .1, {t, 1, 4}, Frame \[Rule] True, 
        PlotStyle \[Rule] {{RGBColor[0, 0, 1]}}]\), "\[IndentingNewLine]", 
    \(f2 = 
      Show[{f21, f22, f23}, PlotRange \[Rule] {{1, 4}, {0, 20}}, 
        FrameLabel \[Rule] {"\<t\>", \
\*"\"\<\!\(dS\_A\)+\!\(dS\_IA\)\>\""}]\), "\[IndentingNewLine]", 
    \(Export["\<D:\UJJAL\Arundhati\Arundhati 1/S2.eps\>", f2]\)}], "Input"],

Cell[BoxData[
    \(2\)], "Output"],

Cell[BoxData[
    \(5\)], "Output"],

Cell[BoxData[
    \(1\)], "Output"],

Cell[BoxData[
    \(1\)], "Output"],

Cell[BoxData[
    \(\(-1\)\)], "Output"],

Cell[BoxData[
    \(Plot::"plnr" \(\(:\)\(\ \)\) 
      "\!\(\(\(entropydot\\ 5\)\) + 0.2`\) is not a machine-size real number \
at \!\(t\) = \!\(1.000000125`\)."\)], "Message"],

Cell[BoxData[
    \(Plot::"plnr" \(\(:\)\(\ \)\) 
      "\!\(\(\(entropydot\\ 5\)\) + 0.2`\) is not a machine-size real number \
at \!\(t\) = \!\(1.0592445122890604`\)."\)], "Message"],

Cell[BoxData[
    \(Plot::"plnr" \(\(:\)\(\ \)\) 
      "\!\(\(\(entropydot\\ 5\)\) + 0.2`\) is not a machine-size real number \
at \!\(t\) = \!\(1.0890521243357636`\)."\)], "Message"],

Cell[BoxData[
    \(General::"stop" \(\(:\)\(\ \)\) 
      "Further output of \!\(Plot :: \"plnr\"\) will be suppressed during \
this calculation."\)], "Message"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
-0.342806 0.329749 0.0147151 0.00149458 [
[.15182 -0.0125 -9 -9 ]
[.15182 -0.0125 9 0 ]
[.31669 -0.0125 -3 -9 ]
[.31669 -0.0125 3 0 ]
[.48157 -0.0125 -9 -9 ]
[.48157 -0.0125 9 0 ]
[.64644 -0.0125 -3 -9 ]
[.64644 -0.0125 3 0 ]
[.81132 -0.0125 -9 -9 ]
[.81132 -0.0125 9 0 ]
[.97619 -0.0125 -3 -9 ]
[.97619 -0.0125 3 0 ]
[ 0 0 -0.125 0 ]
[-0.0125 .01472 -6 -4.5 ]
[-0.0125 .01472 0 4.5 ]
[-0.0125 .16417 -18 -4.5 ]
[-0.0125 .16417 0 4.5 ]
[-0.0125 .31363 -18 -4.5 ]
[-0.0125 .31363 0 4.5 ]
[-0.0125 .46309 -18 -4.5 ]
[-0.0125 .46309 0 4.5 ]
[-0.0125 .61255 -18 -4.5 ]
[-0.0125 .61255 0 4.5 ]
[ 0 0 -0.125 0 ]
[ 0 .61803 .125 0 ]
[ 1 0 .125 0 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.15182 0 m
.15182 .00625 L
s
[(1.5)] .15182 -0.0125 0 1 Mshowa
.31669 0 m
.31669 .00625 L
s
[(2)] .31669 -0.0125 0 1 Mshowa
.48157 0 m
.48157 .00625 L
s
[(2.5)] .48157 -0.0125 0 1 Mshowa
.64644 0 m
.64644 .00625 L
s
[(3)] .64644 -0.0125 0 1 Mshowa
.81132 0 m
.81132 .00625 L
s
[(3.5)] .81132 -0.0125 0 1 Mshowa
.97619 0 m
.97619 .00625 L
s
[(4)] .97619 -0.0125 0 1 Mshowa
.125 Mabswid
.18479 0 m
.18479 .00375 L
s
.21777 0 m
.21777 .00375 L
s
.25074 0 m
.25074 .00375 L
s
.28372 0 m
.28372 .00375 L
s
.34967 0 m
.34967 .00375 L
s
.38264 0 m
.38264 .00375 L
s
.41562 0 m
.41562 .00375 L
s
.44859 0 m
.44859 .00375 L
s
.51454 0 m
.51454 .00375 L
s
.54752 0 m
.54752 .00375 L
s
.58049 0 m
.58049 .00375 L
s
.61347 0 m
.61347 .00375 L
s
.67942 0 m
.67942 .00375 L
s
.71239 0 m
.71239 .00375 L
s
.74537 0 m
.74537 .00375 L
s
.77834 0 m
.77834 .00375 L
s
.84429 0 m
.84429 .00375 L
s
.87727 0 m
.87727 .00375 L
s
.91024 0 m
.91024 .00375 L
s
.94322 0 m
.94322 .00375 L
s
.11884 0 m
.11884 .00375 L
s
.08587 0 m
.08587 .00375 L
s
.05289 0 m
.05289 .00375 L
s
.01992 0 m
.01992 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
0 .01472 m
.00625 .01472 L
s
[(0)] -0.0125 .01472 1 0 Mshowa
0 .16417 m
.00625 .16417 L
s
[(100)] -0.0125 .16417 1 0 Mshowa
0 .31363 m
.00625 .31363 L
s
[(200)] -0.0125 .31363 1 0 Mshowa
0 .46309 m
.00625 .46309 L
s
[(300)] -0.0125 .46309 1 0 Mshowa
0 .61255 m
.00625 .61255 L
s
[(400)] -0.0125 .61255 1 0 Mshowa
.125 Mabswid
0 .04461 m
.00375 .04461 L
s
0 .0745 m
.00375 .0745 L
s
0 .10439 m
.00375 .10439 L
s
0 .13428 m
.00375 .13428 L
s
0 .19406 m
.00375 .19406 L
s
0 .22396 m
.00375 .22396 L
s
0 .25385 m
.00375 .25385 L
s
0 .28374 m
.00375 .28374 L
s
0 .34352 m
.00375 .34352 L
s
0 .37341 m
.00375 .37341 L
s
0 .40331 m
.00375 .40331 L
s
0 .4332 m
.00375 .4332 L
s
0 .49298 m
.00375 .49298 L
s
0 .52287 m
.00375 .52287 L
s
0 .55276 m
.00375 .55276 L
s
0 .58266 m
.00375 .58266 L
s
.25 Mabswid
0 0 m
0 .61803 L
s
.15182 .61178 m
.15182 .61803 L
s
.31669 .61178 m
.31669 .61803 L
s
.48157 .61178 m
.48157 .61803 L
s
.64644 .61178 m
.64644 .61803 L
s
.81132 .61178 m
.81132 .61803 L
s
.97619 .61178 m
.97619 .61803 L
s
.125 Mabswid
.18479 .61428 m
.18479 .61803 L
s
.21777 .61428 m
.21777 .61803 L
s
.25074 .61428 m
.25074 .61803 L
s
.28372 .61428 m
.28372 .61803 L
s
.34967 .61428 m
.34967 .61803 L
s
.38264 .61428 m
.38264 .61803 L
s
.41562 .61428 m
.41562 .61803 L
s
.44859 .61428 m
.44859 .61803 L
s
.51454 .61428 m
.51454 .61803 L
s
.54752 .61428 m
.54752 .61803 L
s
.58049 .61428 m
.58049 .61803 L
s
.61347 .61428 m
.61347 .61803 L
s
.67942 .61428 m
.67942 .61803 L
s
.71239 .61428 m
.71239 .61803 L
s
.74537 .61428 m
.74537 .61803 L
s
.77834 .61428 m
.77834 .61803 L
s
.84429 .61428 m
.84429 .61803 L
s
.87727 .61428 m
.87727 .61803 L
s
.91024 .61428 m
.91024 .61803 L
s
.94322 .61428 m
.94322 .61803 L
s
.11884 .61428 m
.11884 .61803 L
s
.08587 .61428 m
.08587 .61803 L
s
.05289 .61428 m
.05289 .61803 L
s
.01992 .61428 m
.01992 .61803 L
s
.25 Mabswid
0 .61803 m
1 .61803 L
s
.99375 .01472 m
1 .01472 L
s
.99375 .16417 m
1 .16417 L
s
.99375 .31363 m
1 .31363 L
s
.99375 .46309 m
1 .46309 L
s
.99375 .61255 m
1 .61255 L
s
.125 Mabswid
.99625 .04461 m
1 .04461 L
s
.99625 .0745 m
1 .0745 L
s
.99625 .10439 m
1 .10439 L
s
.99625 .13428 m
1 .13428 L
s
.99625 .19406 m
1 .19406 L
s
.99625 .22396 m
1 .22396 L
s
.99625 .25385 m
1 .25385 L
s
.99625 .28374 m
1 .28374 L
s
.99625 .34352 m
1 .34352 L
s
.99625 .37341 m
1 .37341 L
s
.99625 .40331 m
1 .40331 L
s
.99625 .4332 m
1 .4332 L
s
.99625 .49298 m
1 .49298 L
s
.99625 .52287 m
1 .52287 L
s
.99625 .55276 m
1 .55276 L
s
.99625 .58266 m
1 .58266 L
s
.25 Mabswid
1 0 m
1 .61803 L
s
.15182 0 m
.15182 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
1 0 0 r
.5 Mabswid
.0412 .61803 m
.04139 .59861 L
.04292 .48101 L
.04425 .40306 L
.04549 .34518 L
.04832 .25034 L
.04972 .21655 L
.05124 .18667 L
.054 .14568 L
.0567 .11722 L
.05919 .09768 L
.06187 .08169 L
.06484 .06837 L
.06793 .05789 L
.07084 .05034 L
.07572 .04108 L
.07848 .03718 L
.08105 .0342 L
.08625 .02955 L
.0918 .02605 L
.09698 .02368 L
.10187 .022 L
.10627 .02082 L
.11102 .0198 L
.11576 .019 L
.12086 .01832 L
.12644 .01772 L
.13167 .01728 L
.13753 .01688 L
.14309 .01658 L
.14857 .01634 L
.15353 .01616 L
.16351 .01588 L
.17414 .01566 L
.18399 .01552 L
.19325 .01541 L
.20342 .01533 L
.21415 .01526 L
.22331 .01521 L
.23335 .01518 L
.24378 .01514 L
.25366 .01512 L
.26503 .0151 L
.27539 .01508 L
.28545 .01507 L
.29612 .01506 L
.31526 .01505 L
.32502 .01504 L
.33553 .01504 L
.35453 .01503 L
Mistroke
.3645 .01503 L
.37538 .01502 L
.38688 .01502 L
.39731 .01502 L
.41772 .01502 L
.42893 .01502 L
.4395 .01502 L
.44962 .01502 L
.46033 .01502 L
.47951 .01501 L
.48934 .01501 L
.49988 .01501 L
.50983 .01501 L
.51892 .01501 L
.5239 .01501 L
.5292 .01501 L
.53372 .01501 L
.53872 .01501 L
.5415 .01501 L
.54406 .01501 L
.54687 .01501 L
.54828 .01501 L
.54908 .01501 L
.54983 .01501 L
.5512 .01501 L
.55244 .01501 L
.55378 .01501 L
.55454 .01501 L
.55524 .01501 L
.5564 .01501 L
.55768 .01501 L
.55902 .01501 L
.56027 .01501 L
.56295 .01501 L
.56543 .01501 L
.57106 .01501 L
.57603 .01501 L
.58132 .01501 L
.60056 .01501 L
.62282 .01501 L
.64378 .01501 L
.68384 .01501 L
.72645 .01502 L
.76749 .01502 L
.80695 .01502 L
.84896 .01502 L
.8894 .01502 L
.93238 .01502 L
.97379 .01502 L
.97619 .01502 L
Mistroke
Mfstroke
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{288, 177.938},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40004P0000/B000`400?l00000o`00003oo`3ooolQ
0?ooo`00=P3oool02P3ookH0IP00000000000000000j093Ko`3oool0oonf06H00000>Y030?ooo`04
0=^@>P000000000003Z@fb00oooo00H0okIV00000000000000000000IP2foolO0?ooo`0:0?nfIP00
000000000000000006H0]_oo0?ooo`3ookH0IP00000jT0<0oooo00@0fi0j000000000000>Y3K8@3o
ool0103KT3X0000000000000I[HQ0?ooo`040=^@>P0000000000001V]P80oooo00<0oonf06H00000
>Y000`3oool0103KT3X000000000000jT=/R0?ooo`040=^@>P000000000j093Ko`L0oooo000h0?oo
o`030?nfIP0jT=/0oooo00L0oooo00H0om^@03XjT03oool0oooo090j>P2@folP0?ooo`03090j0000
06H0]_oo0280oooo00<0T3X00000IP2fool0203oool01P3ofi00>SZ@0?ooo`3oool0T3Xj093Koal0
oooo00H0om^@03XjT03oool0oonf06H0>P2@folO0?ooo`060?oKT00j>Y00oooo0?oo]P1V03X0T=_o
1P3oool01P3ofi00>SZ@0?ooo`3oool0T3Xj093Kob80oooo00<0okIV03Z@f`3oool01`3oool003P0
oooo00<0okIV03Z@f`3oool02`3oool00`2fISX0T=_o0?ooo`0P0?ooo`030?nfIP000000I[Ko0280
oooo00<0okIV0000001V]_l02`3oool00`2fISX0T=_o0?ooo`0P0?ooo`030;IV00000000I[Ko0280
oooo00<0]VH00000001V]_l02`3oool00`2fISX0T=_o0?ooo`0N0?ooo`060?oo]P1V000000000000
000003X0T=_o1`3oool003P0oooo00<0okIV03Z@f`3oool0203oool0102fIP00000000000000I[HS
0?ooo`030?oo]P2f]_l0oooo0280oooo00<0oonf0;Jfo`3oool01`3oool0102fIP00000000000000
I[HS0?ooo`030?oo]P1V>Y00oooo0280oooo00<0oonf06HjT03oool01`3oool0102fIP0000000000
0000I[HQ0?ooo`040;IV001V]_l0okIV03Z@f`P0oooo000g0?ooo`03090jIP2f]VH0>Y3K00T0oooo
00<0]VHj093Ko`3oool08@3oool01P3ofi00>SZ@0?ooo`3ookH0IP1V0;Kooal0oooo00H0om^@03Xj
T03oool0oonf06H0IP2fool70?ooo`030;IV>P2@fol0oooo0240oooo00H0oonf06H0>P2@fol0oonf
06H0IP2foolO0?ooo`060?oo]P1V03X0T=_o0?oo]P1V06H0]_oo1`3oool00`2fISX0T=_o0?ooo`0R
0?ooo`040?oo]P1V03X0T91V03Z@f`P0oooo000g0?ooo`030?nfIP000000>Y3K00T0oooo00@0]VH0
00000000000006Jf8@3oool0103KT3X000000000000jT=/Q0?ooo`040=^@>P000000000003Z@f`P0
oooo00@0]VH000000000000006Jf8@3oool0103ofi00>P000000001V]_lQ0?ooo`040?oKT00j0000
000006Jfo`P0oooo00@0]VH000000000000006Jf8P3oool00`3ofi00>P0003Z@f`080?ooo`00o`3o
oolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`005`3o
oooo000000L000000`3oool001L0oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`06
0?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`06
0?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`05
0?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`05
0?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`05
0?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`06
0?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`06
0?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`06
0?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`06
0?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`05
0?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`01
0?ooo`003`3oool0103KT3X000000000000jT=/40?ooo`030000003oool0oooo02D0oooo00<00000
0?ooo`3oool0fP3oool00`000000oooo0?ooo`010?ooo`003`3oool01@2@IY00oooo0?ooo`2@>VH0
]_oo00<0oooo00<000000?ooo`3oool09@3oool00`000000oooo0?ooo`3J0?ooo`030000003oool0
oooo0040oooo000>0?ooo`060?oo]P1V>Y00oooo0?ooo`2fISX0T=_o0`3oool2000001l0oooog`3o
00040?ooo`8000000`3oool000h0oooo00H0oonf06HjT03oool0oooo0;IV>P2@fol30?ooo`030000
003oool0oooo01T0oooo1@3o00070?ooo`030000003oool0oooo0=X0oooo00<000000?ooo`3oool0
0@3oool000l0oooo00D0T3Xj093Ko`3ookH0IP1V0;Koo`030?ooo`030000003oool0oooo01H0oooo
0`3o000<0?ooo`030000003oool0oooo0=X0oooo00<000000?ooo`3oool00@3oool000l0oooo00@0
om^@03X000000000I[Ko103oool00`000000oooo0?ooo`0E0?ooo`030?l0003oool0oooo00d0oooo
00<000000?ooo`3oool0fP3oool00`000000oooo0?ooo`010?ooo`005`3oool00`000000oooo0?oo
o`0C0?ooo`80o`00403oool00`000000oooo0?ooo`3J0?ooo`030000003oool0oooo0040oooo000G
0?ooo`030000003oool0oooo0180oooo00<0o`000?ooo`3oool0403oool00`000000oooo0?ooo`3J
0?ooo`030000003oool0oooo0040oooo000G0?ooo`030000003oool0oooo0140oooo00<0o`000?oo
o`3oool04@3oool00`000000oooo0?ooo`3J0?ooo`030000003oool0oooo0040oooo000G0?ooo`80
00004P3oool00`3o0000oooo0?ooo`0A0?ooo`030000003oool0oooo0=T0oooo0P0000030?ooo`00
5`3oool00`000000oooo0?ooo`0@0?ooo`030?l0003oool0oooo0180oooo00<000000?ooo`3oool0
fP3oool00`000000oooo0?ooo`010?ooo`005`3oool00`000000oooo0?ooo`0?0?ooo`030?l0003o
ool0oooo01<0oooo00<000000?ooo`3oool0fP3oool00`000000oooo0?ooo`010?ooo`005`3oool0
0`000000oooo0?ooo`0?0?ooo`030?l0003oool0oooo01<0oooo00<000000?ooo`3oool0fP3oool0
0`000000oooo0?ooo`010?ooo`005`3oool00`000000oooo0?ooo`0?0?ooo`030?l0003oool0oooo
01<0oooo00<000000?ooo`3oool0fP3oool00`000000oooo0?ooo`010?ooo`005`3oool00`000000
oooo0?ooo`0?0?ooo`030?l0003oool0oooo01<0oooo00<000000?ooo`3oool0fP3oool00`000000
oooo0?ooo`010?ooo`005`3oool00`000000oooo0?ooo`0>0?ooo`030?l0003oool0oooo01@0oooo
00<000000?ooo`3oool0fP3oool00`000000oooo0?ooo`010?ooo`005`3oool00`000000oooo0?oo
o`0>0?ooo`030?l0003oool0oooo01@0oooo00<000000?ooo`3oool0fP3oool00`000000oooo0?oo
o`010?ooo`005`3oool2000000l0oooo00<0o`000?ooo`3oool0503oool00`000000oooo0?ooo`3I
0?ooo`8000000`3oool001L0oooo00<000000?ooo`3oool03@3oool00`3o0000oooo0?ooo`0E0?oo
o`030000003oool0oooo0=X0oooo00<000000?ooo`3oool00@3oool001L0oooo00<000000?ooo`3o
ool03@3oool00`3o0000oooo0?ooo`0E0?ooo`030000003oool0oooo0=X0oooo00<000000?ooo`3o
ool00@3oool001L0oooo00<000000?ooo`3oool03@3oool00`3o0000oooo0?ooo`0E0?ooo`030000
003oool0oooo0=X0oooo00<000000?ooo`3oool00@3oool001L0oooo00<000000?ooo`3oool0303o
ool00`3o0000oooo0?ooo`0F0?ooo`030000003oool0oooo0=X0oooo00<000000?ooo`3oool00@3o
ool001L0oooo00<000000?ooo`3oool0303oool00`3o0000oooo0?ooo`0F0?ooo`030000003oool0
oooo0=X0oooo00<000000?ooo`3oool00@3oool001L0oooo00<000000?ooo`3oool0303oool00`3o
0000oooo0?ooo`0F0?ooo`030000003oool0oooo0=X0oooo00<000000?ooo`3oool00@3oool001L0
oooo00<000000?ooo`3oool0303oool00`3o0000oooo0?ooo`0F0?ooo`030000003oool0oooo0=X0
oooo00<000000?ooo`3oool00@3oool001L0oooo0P00000=0?ooo`030?l0003oool0oooo01H0oooo
00<000000?ooo`3oool0f@3oool2000000<0oooo000G0?ooo`030000003oool0oooo00`0oooo00<0
o`000?ooo`3oool05P3oool00`000000oooo0?ooo`3J0?ooo`030000003oool0oooo0040oooo000G
0?ooo`030000003oool0oooo00`0oooo00<0o`000?ooo`3oool05P3oool00`000000oooo0?ooo`3J
0?ooo`030000003oool0oooo0040oooo000G0?ooo`030000003oool0oooo00`0oooo00<0o`000?oo
o`3oool05P3oool00`000000oooo0?ooo`3J0?ooo`030000003oool0oooo0040oooo000G0?ooo`03
0000003oool0oooo00`0oooo00<0o`000?ooo`3oool05P3oool00`000000oooo0?ooo`3J0?ooo`03
0000003oool0oooo0040oooo000G0?ooo`030000003oool0oooo00`0oooo00<0o`000?ooo`3oool0
5P3oool00`000000oooo0?ooo`3J0?ooo`030000003oool0oooo0040oooo000G0?ooo`030000003o
ool0oooo00`0oooo00<0o`000?ooo`3oool05P3oool00`000000oooo0?ooo`3J0?ooo`030000003o
ool0oooo0040oooo000G0?ooo`030000003oool0oooo00/0oooo00<0o`000?ooo`3oool05`3oool0
0`000000oooo0?ooo`3J0?ooo`030000003oool0oooo0040oooo000G0?ooo`800000303oool00`3o
0000oooo0?ooo`0G0?ooo`030000003oool0oooo0=T0oooo0P0000030?ooo`005`3oool00`000000
oooo0?ooo`0;0?ooo`030?l0003oool0oooo01L0oooo00<000000?ooo`3oool0fP3oool00`000000
oooo0?ooo`010?ooo`005`3oool00`000000oooo0?ooo`0;0?ooo`030?l0003oool0oooo01L0oooo
00<000000?ooo`3oool0fP3oool00`000000oooo0?ooo`010?ooo`005`3oool00`000000oooo0?oo
o`0;0?ooo`030?l0003oool0oooo01L0oooo00<000000?ooo`3oool0fP3oool00`000000oooo0?oo
o`010?ooo`005`3oool00`000000oooo0?ooo`0;0?ooo`030?l0003oool0oooo01L0oooo00<00000
0?ooo`3oool0fP3oool00`000000oooo0?ooo`010?ooo`005`3oool00`000000oooo0?ooo`0;0?oo
o`030?l0003oool0oooo01L0oooo00<000000?ooo`3oool0fP3oool00`000000oooo0?ooo`010?oo
o`000P3oool0203ookH0IP00000000000000000j093Ko`3oool0fi0j0P000000100jT=/0oooo0?oo
o`3KT3X20000000303Z@f`3oool0oooo0080oooo00<000000?ooo`3oool02`3oool00`3o0000oooo
0?ooo`0G0?ooo`030000003oool0oooo0=X0oooo00<000000?ooo`3oool00@3oool000@0oooo00<0
okIV03Z@f`3oool00P3oool01`2@IY00oooo0?ooo`2@>VH0]_oo0?ooo`2@IY000P3oool00`2@>VH0
]_oo0?ooo`020?ooo`030000003oool0oooo00/0oooo00<0o`000?ooo`3oool05`3oool00`000000
oooo0?ooo`3J0?ooo`030000003oool0oooo0040oooo00040?ooo`060?nfIP0jT=/0oooo0?ooo`3o
okH0ISZ@0P3oool0102fISX0T=_o0?oo]P1V>Y020?ooo`030;IV>P2@fol0oooo0080oooo0P00000<
0?ooo`030?l0003oool0oooo01L0oooo00<000000?ooo`3oool0f@3oool2000000<0oooo00040?oo
o`060?nfIP0jT=/0oooo0?ooo`3ookH0ISZ@0P3oool0102fISX0T=_o0?oo]P1V>Y020?ooo`030;IV
>P2@fol0oooo0080oooo00<000000?ooo`3oool02P3oool00`3o0000oooo0?ooo`0H0?ooo`030000
003oool0oooo0=X0oooo00<000000?ooo`3oool00@3oool000<0oooo00<0T3YV0;JfIP0jT=/00`3o
ool02`2@>SX0T=_o0?oo]P1V06H0]_oo0?ooo`2@>SX0T=_o0?oo]P1V06H0]_oo00<0oooo00<00000
0?ooo`3oool02P3oool00`3o0000oooo0?ooo`0H0?ooo`030000003oool0oooo0=X0oooo00<00000
0?ooo`3oool00@3oool000<0oooo00<0okIV0000000jT=/00`3oool0103ofi00>P000000001V]_l2
0?ooo`040?oKT00j0000000006Jfo`@0oooo00<000000?ooo`3oool02P3oool00`3o0000oooo0?oo
o`0H0?ooo`030000003oool0oooo0=X0oooo00<000000?ooo`3oool00@3oool001L0oooo00<00000
0?ooo`3oool02P3oool00`3o0000oooo0?ooo`0H0?ooo`030000003oool0oooo0=X0oooo00<00000
0?ooo`3oool00@3oool001L0oooo00<000000?ooo`3oool02P3oool00`3o0000oooo0?ooo`0H0?oo
o`030000003oool0oooo0=X0oooo00<000000?ooo`3oool00@3oool001L0oooo00<000000?ooo`3o
ool02P3oool00`3o0000oooo0?ooo`0H0?ooo`030000003oool0oooo0=X0oooo00<000000?ooo`3o
ool00@3oool001L0oooo00<000000?ooo`3oool02P3oool00`3o0000oooo0?ooo`0H0?ooo`030000
003oool0oooo0=X0oooo00<000000?ooo`3oool00@3oool001L0oooo0P00000;0?ooo`030?l0003o
ool0oooo01P0oooo00<000000?ooo`3oool0f@3oool2000000<0oooo000G0?ooo`030000003oool0
oooo00X0oooo00<0o`000?ooo`3oool0603oool00`000000oooo0?ooo`3J0?ooo`030000003oool0
oooo0040oooo000G0?ooo`030000003oool0oooo00X0oooo00<0o`000?ooo`3oool0603oool00`00
0000oooo0?ooo`3J0?ooo`030000003oool0oooo0040oooo000G0?ooo`030000003oool0oooo00X0
oooo00<0o`000?ooo`3oool0603oool00`000000oooo0?ooo`3J0?ooo`030000003oool0oooo0040
oooo000G0?ooo`030000003oool0oooo00X0oooo00<0o`000?ooo`3oool0603oool00`000000oooo
0?ooo`3J0?ooo`030000003oool0oooo0040oooo000G0?ooo`030000003oool0oooo00X0oooo00<0
o`000?ooo`3oool0603oool00`000000oooo0?ooo`3J0?ooo`030000003oool0oooo0040oooo000G
0?ooo`030000003oool0oooo00X0oooo00<0o`000?ooo`3oool0603oool00`000000oooo0?ooo`3J
0?ooo`030000003oool0oooo0040oooo000G0?ooo`8000002`3oool00`3o0000oooo0?ooo`0H0?oo
o`030000003oool0oooo0=T0oooo0P0000030?ooo`005`3oool00`000000oooo0?ooo`0:0?ooo`03
0?l0003oool0oooo01P0oooo00<000000?ooo`3oool0fP3oool00`000000oooo0?ooo`010?ooo`00
5`3oool00`000000oooo0?ooo`0:0?ooo`030?l0003oool0oooo01P0oooo00<000000?ooo`3oool0
fP3oool00`000000oooo0?ooo`010?ooo`005`3oool00`000000oooo0?ooo`090?ooo`030?l0003o
ool0oooo01T0oooo00<000000?ooo`3oool0fP3oool00`000000oooo0?ooo`010?ooo`005`3oool0
0`000000oooo0?ooo`090?ooo`030?l0003oool0oooo01T0oooo00<000000?ooo`3oool0fP3oool0
0`000000oooo0?ooo`010?ooo`005`3oool00`000000oooo0?ooo`090?ooo`030?l0003oool0oooo
01T0oooo00<000000?ooo`3oool0fP3oool00`000000oooo0?ooo`010?ooo`005`3oool00`000000
oooo0?ooo`090?ooo`030?l0003oool0oooo01T0oooo00<000000?ooo`3oool0fP3oool00`000000
oooo0?ooo`010?ooo`005`3oool00`000000oooo0?ooo`090?ooo`030?l0003oool0oooo01T0oooo
00<000000?ooo`3oool0fP3oool00`000000oooo0?ooo`010?ooo`005`3oool2000000X0oooo00<0
o`000?ooo`3oool06@3oool00`000000oooo0?ooo`3I0?ooo`8000000`3oool001L0oooo00<00000
0?ooo`3oool02@3oool00`3o0000oooo0?ooo`0I0?ooo`030000003oool0oooo0=X0oooo00<00000
0?ooo`3oool00@3oool001L0oooo00<000000?ooo`3oool02@3oool00`3o0000oooo0?ooo`0I0?oo
o`030000003oool0oooo0=X0oooo00<000000?ooo`3oool00@3oool001L0oooo00<000000?ooo`3o
ool02@3oool00`3o0000oooo0?ooo`0I0?ooo`030000003oool0oooo0=X0oooo00<000000?ooo`3o
ool00@3oool001L0oooo00<000000?ooo`3oool02@3oool00`3o0000oooo0?ooo`0I0?ooo`030000
003oool0oooo0=X0oooo00<000000?ooo`3oool00@3oool001L0oooo00<000000?ooo`3oool02@3o
ool00`3o0000oooo0?ooo`0I0?ooo`030000003oool0oooo0=X0oooo00<000000?ooo`3oool00@3o
ool001L0oooo00<000000?ooo`3oool02@3oool00`3o0000oooo0?ooo`0I0?ooo`030000003oool0
oooo0=X0oooo00<000000?ooo`3oool00@3oool001L0oooo00<000000?ooo`3oool02@3oool00`3o
0000oooo0?ooo`0I0?ooo`030000003oool0oooo0=X0oooo00<000000?ooo`3oool00@3oool001L0
oooo0P00000:0?ooo`030?l0003oool0oooo01T0oooo00<000000?ooo`3oool0f@3oool2000000<0
oooo000G0?ooo`030000003oool0oooo00T0oooo00<0o`000?ooo`3oool06@3oool00`000000oooo
0?ooo`3J0?ooo`030000003oool0oooo0040oooo000G0?ooo`030000003oool0oooo00T0oooo00<0
o`000?ooo`3oool06@3oool00`000000oooo0?ooo`3J0?ooo`030000003oool0oooo0040oooo000G
0?ooo`030000003oool0oooo00T0oooo00<0o`000?ooo`3oool06@3oool00`000000oooo0?ooo`3J
0?ooo`030000003oool0oooo0040oooo000G0?ooo`030000003oool0oooo00T0oooo00<0o`000?oo
o`3oool06@3oool00`000000oooo0?ooo`3J0?ooo`030000003oool0oooo0040oooo000G0?ooo`03
0000003oool0oooo00T0oooo00<0o`000?ooo`3oool06@3oool00`000000oooo0?ooo`3J0?ooo`03
0000003oool0oooo0040oooo00020?ooo`080?nfIP00000000000000000006H0]_oo0?ooo`3KT3X2
0000000403Z@f`3oool0oooo0=^@>P80000000<0>Y3K0?ooo`3oool00P3oool00`000000oooo0?oo
o`090?ooo`030?l0003oool0oooo01T0oooo00<000000?ooo`3oool0fP3oool00`000000oooo0?oo
o`010?ooo`000`3oool00`2@>P00001V0;Koo`030?ooo`07091VT03oool0oooo090jIP2fool0oooo
091VT0020?ooo`03090jIP2fool0oooo0080oooo00<000000?ooo`3oool02@3oool00`3o0000oooo
0?ooo`0I0?ooo`030000003oool0oooo0=X0oooo00<000000?ooo`3oool00@3oool000@0oooo00H0
okIV0000001V]_l0oooo0?oo]P1V>Y020?ooo`040;IV>P2@fol0oonf06HjT080oooo00<0]VHj093K
o`3oool00P3oool2000000X0oooo00<0o`000?ooo`3oool06@3oool00`000000oooo0?ooo`3I0?oo
o`8000000`3oool000D0oooo00D0oonf0;Jfo`3oool0oonf06HjT0020?ooo`040;IV>P2@fol0oonf
06HjT080oooo00<0]VHj093Ko`3oool00P3oool00`000000oooo0?ooo`090?ooo`030?l0003oool0
oooo01T0oooo00<000000?ooo`3oool0fP3oool00`000000oooo0?ooo`010?ooo`000P3oool04P3o
fi00>SZ@0?ooo`3ookH0IP1V0;Koo`3oool0T3Xj093Ko`3ookH0IP1V0;Koo`3oool0T3Xj093Ko`3o
okH0IP1V0;Koo`<0oooo00<000000?ooo`3oool02@3oool00`3o0000oooo0?ooo`0I0?ooo`030000
003oool0oooo0=X0oooo00<000000?ooo`3oool00@3oool000<0oooo00@0fi0j000000000000>Y3K
0P3oool0103ofi00>P000000001V]_l20?ooo`040?oKT00j0000000006Jfo`@0oooo00<000000?oo
o`3oool02@3oool00`3o0000oooo0?ooo`0I0?ooo`030000003oool0oooo0=X0oooo00<000000?oo
o`3oool00@3oool001L0oooo00<000000?ooo`3oool02@3oool00`3o0000oooo0?ooo`0I0?ooo`03
0000003oool0oooo0=X0oooo00<000000?ooo`3oool00@3oool001L0oooo00<000000?ooo`3oool0
2@3oool00`3o0000oooo0?ooo`0I0?ooo`030000003oool0oooo0=X0oooo00<000000?ooo`3oool0
0@3oool001L0oooo00<000000?ooo`3oool02@3oool00`3o0000oooo0?ooo`0I0?ooo`030000003o
ool0oooo0=X0oooo00<000000?ooo`3oool00@3oool001L0oooo00<000000?ooo`3oool02@3oool0
0`3o0000oooo0?ooo`0I0?ooo`030000003oool0oooo0=X0oooo00<000000?ooo`3oool00@3oool0
01L0oooo0P00000:0?ooo`030?l0003oool0oooo01T0oooo00<000000?ooo`3oool0f@3oool20000
00<0oooo000G0?ooo`030000003oool0oooo00T0oooo00<0o`000?ooo`3oool06@3oool00`000000
oooo0?ooo`3J0?ooo`030000003oool0oooo0040oooo000G0?ooo`030000003oool0oooo00T0oooo
00<0o`000?ooo`3oool06@3oool00`000000oooo0?ooo`3J0?ooo`030000003oool0oooo0040oooo
000G0?ooo`030000003oool0oooo00T0oooo00<0o`000?ooo`3oool06@3oool00`000000oooo0?oo
o`3J0?ooo`030000003oool0oooo0040oooo000G0?ooo`030000003oool0oooo00T0oooo00<0o`00
0?ooo`3oool06@3oool00`000000oooo0?ooo`3J0?ooo`030000003oool0oooo0040oooo000G0?oo
o`030000003oool0oooo00T0oooo00<0o`000?ooo`3oool06@3oool00`000000oooo0?ooo`3J0?oo
o`030000003oool0oooo0040oooo000G0?ooo`030000003oool0oooo00T0oooo00<0o`000?ooo`3o
ool06@3oool00`000000oooo0?ooo`3J0?ooo`030000003oool0oooo0040oooo000G0?ooo`800000
2P3oool00`3o0000oooo0?ooo`0I0?ooo`030000003oool0oooo0=T0oooo0P0000030?ooo`005`3o
ool00`000000oooo0?ooo`080?ooo`030?l0003oool0oooo01X0oooo00<000000?ooo`3oool0fP3o
ool00`000000oooo0?ooo`010?ooo`005`3oool00`000000oooo0?ooo`080?ooo`030?l0003oool0
oooo01X0oooo00<000000?ooo`3oool0fP3oool00`000000oooo0?ooo`010?ooo`005`3oool00`00
0000oooo0?ooo`080?ooo`030?l0003oool0oooo01X0oooo00<000000?ooo`3oool0fP3oool00`00
0000oooo0?ooo`010?ooo`005`3oool00`000000oooo0?ooo`080?ooo`030?l0003oool0oooo01X0
oooo00<000000?ooo`3oool0fP3oool00`000000oooo0?ooo`010?ooo`005`3oool00`000000oooo
0?ooo`080?ooo`030?l0003oool0oooo01X0oooo00<000000?ooo`3oool0fP3oool00`000000oooo
0?ooo`010?ooo`005`3oool00`000000oooo0?ooo`080?ooo`030?l0003oool0oooo01X0oooo00<0
00000?ooo`3oool0fP3oool00`000000oooo0?ooo`010?ooo`005`3oool00`000000oooo0?ooo`08
0?ooo`030?l0003oool0oooo01X0oooo00<000000?ooo`3oool0fP3oool00`000000oooo0?ooo`01
0?ooo`005`3oool2000000T0oooo00<0o`000?ooo`3oool06P3oool00`000000oooo0?ooo`3I0?oo
o`8000000`3oool001L0oooo00<000000?ooo`3oool0203oool00`3o0000oooo0?ooo`0J0?ooo`03
0000003oool0oooo0=X0oooo00<000000?ooo`3oool00@3oool001L0oooo00<000000?ooo`3oool0
203oool00`3o0000oooo0?ooo`0J0?ooo`030000003oool0oooo0=X0oooo00<000000?ooo`3oool0
0@3oool001L0oooo00<000000?ooo`3oool0203oool00`3o0000oooo0?ooo`0J0?ooo`030000003o
ool0oooo0=X0oooo00<000000?ooo`3oool00@3oool001L0oooo00<000000?ooo`3oool0203oool0
0`3o0000oooo0?ooo`0J0?ooo`030000003oool0oooo0=X0oooo00<000000?ooo`3oool00@3oool0
01L0oooo00<000000?ooo`3oool0203oool00`3o0000oooo0?ooo`0J0?ooo`030000003oool0oooo
0=X0oooo00<000000?ooo`3oool00@3oool001L0oooo00<000000?ooo`3oool0203oool00`3o0000
oooo0?ooo`0J0?ooo`030000003oool0oooo0=X0oooo00<000000?ooo`3oool00@3oool001L0oooo
00<000000?ooo`3oool0203oool00`3o0000oooo0?ooo`0J0?ooo`030000003oool0oooo0=X0oooo
00<000000?ooo`3oool00@3oool001L0oooo0P0000090?ooo`030?l0003oool0oooo01X0oooo00<0
00000?ooo`3oool0f@3oool2000000<0oooo000G0?ooo`030000003oool0oooo00P0oooo00<0o`00
0?ooo`3oool06P3oool00`000000oooo0?ooo`3J0?ooo`030000003oool0oooo0040oooo000G0?oo
o`030000003oool0oooo00P0oooo00<0o`000?ooo`3oool06P3oool00`000000oooo0?ooo`3J0?oo
o`030000003oool0oooo0040oooo000G0?ooo`030000003oool0oooo00P0oooo00<0o`000?ooo`3o
ool06P3oool00`000000oooo0?ooo`3J0?ooo`030000003oool0oooo0040oooo000G0?ooo`030000
003oool0oooo00P0oooo00<0o`000?ooo`3oool06P3oool00`000000oooo0?ooo`3J0?ooo`030000
003oool0oooo0040oooo000G0?ooo`030000003oool0oooo00P0oooo00<0o`000?ooo`3oool06P3o
ool00`000000oooo0?ooo`3J0?ooo`030000003oool0oooo0040oooo00030?ooo`040=^@>P000000
0000001V]P80oooo00@0fi0j000000000000>Y3K0P3oool0103KT3X000000000000jT=/40?ooo`03
0000003oool0oooo00P0oooo00<0o`000?ooo`3oool06P3oool00`000000oooo0?ooo`3J0?ooo`03
0000003oool0oooo0040oooo00020?ooo`080?oKT00j>Y00oooo0?oo]P1V03X0T=_o0?ooo`2@IY02
0?ooo`04090jIP2fool0oooo091VT080oooo00<0T3YV0;Koo`3oool00P3oool00`000000oooo0?oo
o`080?ooo`030?l0003oool0oooo01X0oooo00<000000?ooo`3oool0fP3oool00`000000oooo0?oo
o`010?ooo`00103oool01P2fIP00000006Jfo`3oool0oonf06HjT080oooo00@0]VHj093Ko`3ookH0
ISZ@0P3oool00`2fISX0T=_o0?ooo`020?ooo`8000002@3oool00`3o0000oooo0?ooo`0J0?ooo`03
0000003oool0oooo0=T0oooo0P0000030?ooo`001@3oool01@3ookH0ISZ@0?ooo`3ookH0ISZ@0080
oooo00@0]VHj093Ko`3ookH0ISZ@0P3oool00`2fISX0T=_o0?ooo`020?ooo`030000003oool0oooo
00P0oooo00<0o`000?ooo`3oool06P3oool00`000000oooo0?ooo`3J0?ooo`030000003oool0oooo
0040oooo00020?ooo`0B0?oo]P1V03X0T=_o0?oo]P1V06H0]_oo0?ooo`2@>SX0T=_o0?oo]P1V06H0
]_oo0?ooo`2@>SX0T=_o0?oo]P1V06H0]_oo0`3oool00`000000oooo0?ooo`080?ooo`030?l0003o
ool0oooo01X0oooo00<000000?ooo`3oool0fP3oool00`000000oooo0?ooo`010?ooo`000`3oool0
103ofi00>P000000001V]_l20?ooo`040?oKT00j0000000006Jfo`80oooo00@0om^@03X000000000
I[Ko103oool00`000000oooo0?ooo`080?ooo`030?l0003oool0oooo01X0oooo00<000000?ooo`3o
ool0fP3oool00`000000oooo0?ooo`010?ooo`005`3oool00`000000oooo0?ooo`080?ooo`030?l0
003oool0oooo01X0oooo00<000000?ooo`3oool0fP3oool00`000000oooo0?ooo`010?ooo`005`3o
ool00`000000oooo0?ooo`080?ooo`030?l0003oool0oooo01X0oooo00<000000?ooo`3oool0fP3o
ool00`000000oooo0?ooo`010?ooo`005`3oool00`000000oooo0?ooo`080?ooo`030?l0003oool0
oooo01X0oooo00<000000?ooo`3oool0fP3oool00`000000oooo0?ooo`010?ooo`005`3oool00`00
0000oooo0?ooo`080?ooo`030?l0003oool0oooo01X0oooo00<000000?ooo`3oool0fP3oool00`00
0000oooo0?ooo`010?ooo`005`3oool2000000T0oooo00<0o`000?ooo`3oool06P3oool00`000000
oooo0?ooo`3I0?ooo`8000000`3oool001L0oooo00<000000?ooo`3oool0203oool00`3o0000oooo
0?ooo`0J0?ooo`030000003oool0oooo0=X0oooo00<000000?ooo`3oool00@3oool001L0oooo00<0
00000?ooo`3oool0203oool00`3o0000oooo0?ooo`0J0?ooo`030000003oool0oooo0=X0oooo00<0
00000?ooo`3oool00@3oool001L0oooo00<000000?ooo`3oool0203oool00`3o0000oooo0?ooo`0J
0?ooo`030000003oool0oooo0=X0oooo00<000000?ooo`3oool00@3oool001L0oooo00<000000?oo
o`3oool0203oool00`3o0000oooo0?ooo`0J0?ooo`030000003oool0oooo0=X0oooo00<000000?oo
o`3oool00@3oool001L0oooo00<000000?ooo`3oool0203oool00`3o0000oooo0?ooo`0J0?ooo`03
0000003oool0oooo0=X0oooo00<000000?ooo`3oool00@3oool001L0oooo00<000000?ooo`3oool0
203oool00`3o0000oooo0?ooo`0J0?ooo`030000003oool0oooo0=X0oooo00<000000?ooo`3oool0
0@3oool001L0oooo00<000000?ooo`3oool0203oool00`3o0000oooo0?ooo`0J0?ooo`030000003o
ool0oooo0=X0oooo00<000000?ooo`3oool00@3oool001L0oooo0P0000090?ooo`030?l0003oool0
oooo01X0oooo00<000000?ooo`3oool0f@3oool2000000<0oooo000G0?ooo`030000003oool0oooo
00P0oooo00<0o`000?ooo`3oool06P3oool00`000000oooo0?ooo`3J0?ooo`030000003oool0oooo
0040oooo000G0?ooo`030000003oool0oooo00P0oooo00<0o`000?ooo`3oool06P3oool00`000000
oooo0?ooo`3J0?ooo`030000003oool0oooo0040oooo000G0?ooo`030000003oool0oooo00P0oooo
00<0o`000?ooo`3oool06P3oool00`000000oooo0?ooo`3J0?ooo`030000003oool0oooo0040oooo
000G0?ooo`030000003oool0oooo00P0oooo00<0o`000?ooo`3oool06P3oool00`000000oooo0?oo
o`3J0?ooo`030000003oool0oooo0040oooo000G0?ooo`030000003oool0oooo00P0oooo00<0o`00
0?ooo`3oool06P3oool00`000000oooo0?ooo`3J0?ooo`030000003oool0oooo0040oooo000G0?oo
o`030000003oool0oooo00P0oooo00<0o`000?ooo`3oool06P3oool00`000000oooo0?ooo`3J0?oo
o`030000003oool0oooo0040oooo000G0?ooo`8000002@3oool00`3o0000oooo0?ooo`0J0?ooo`03
0000003oool0oooo0=T0oooo0P0000030?ooo`005`3oool00`000000oooo0?ooo`080?ooo`030?l0
003oool0oooo01X0oooo00<000000?ooo`3oool0fP3oool00`000000oooo0?ooo`010?ooo`005`3o
ool00`000000oooo0?ooo`080?ooo`030?l0003oool0oooo01X0oooo00<000000?ooo`3oool0fP3o
ool00`000000oooo0?ooo`010?ooo`005`3oool00`000000oooo0?ooo`080?ooo`030?l0003oool0
oooo01X0oooo00<000000?ooo`3oool0fP3oool00`000000oooo0?ooo`010?ooo`005`3oool00`00
0000oooo0?ooo`080?ooo`030?l0003oool0oooo01X0oooo00<000000?ooo`3oool0fP3oool00`00
0000oooo0?ooo`010?ooo`005`3oool00`000000oooo0?ooo`080?ooo`030?l0003oool0oooo01X0
oooo00<000000?ooo`3oool0fP3oool00`000000oooo0?ooo`010?ooo`005`3oool00`000000oooo
0?ooo`080?ooo`030?l0003oool0oooo01X0oooo00<000000?ooo`3oool0fP3oool00`000000oooo
0?ooo`010?ooo`005`3oool00`000000oooo0?ooo`080?ooo`030?l0003oool0oooo01X0oooo00<0
00000?ooo`3oool0fP3oool00`000000oooo0?ooo`010?ooo`005`3oool2000000T0oooo00<0o`00
0?ooo`3oool06P3oool00`000000oooo0?ooo`3I0?ooo`8000000`3oool001L0oooo00<000000?oo
o`3oool0203oool00`3o0000oooo0?ooo`0J0?ooo`030000003oool0oooo0=X0oooo00<000000?oo
o`3oool00@3oool001L0oooo00<000000?ooo`3oool0203oool00`3o0000oooo0?ooo`0J0?ooo`03
0000003oool0oooo0=X0oooo00<000000?ooo`3oool00@3oool001L0oooo00<000000?ooo`3oool0
203oool00`3o0000oooo0?ooo`0J0?ooo`030000003oool0oooo0=X0oooo00<000000?ooo`3oool0
0@3oool001L0oooo00<000000?ooo`3oool0203oool00`3o0000oooo0?ooo`0J0?ooo`030000003o
ool0oooo0=X0oooo00<000000?ooo`3oool00@3oool001L0oooo00<000000?ooo`3oool0203oool0
0`3o0000oooo0?ooo`0J0?ooo`030000003oool0oooo0=X0oooo00<000000?ooo`3oool00@3oool0
00@0oooo00H0fi0j0000000003X0T=_o0?ooo`3KT3X20000000403Z@f`3oool0oooo0=^@>P800000
00<0>Y3K0?ooo`3oool00P3oool00`000000oooo0?ooo`080?ooo`030?l0003oool0oooo01X0oooo
00<000000?ooo`3oool0fP3oool00`000000oooo0?ooo`010?ooo`001@3oool01@3o]VH0>Y3K0?oo
o`3oool0T6J@0080oooo00@0T3YV0;Koo`3oool0T6J@0P3oool00`2@>VH0]_oo0?ooo`020?ooo`03
0000003oool0oooo00P0oooo00<0o`000?ooo`3oool06P3oool00`000000oooo0?ooo`3J0?ooo`03
0000003oool0oooo0040oooo00020?ooo`080?oo]P1V000000000000000003X0T=_o0?oo]P1V>Y02
0?ooo`040;IV>P2@fol0oonf06HjT080oooo00<0]VHj093Ko`3oool00P3oool2000000<0oooo00<0
00000?ooo`3oool00`3oool0103o0000oooo0?ooo`0000070?ooo`030000003oool0oooo00H0oooo
00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00H0oooo
00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`030000003oool0oooo00H0oooo
00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`030000003oool0oooo00H0oooo
00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`030000003oool0oooo00D0oooo
00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`060?ooo`030000003oool0oooo00D0oooo
00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00H0oooo
00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00H0oooo
00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00H0oooo
00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`030000003oool0oooo0080oooo
0P0000030?ooo`000`3oool01`2fIP00I[Ko0?nfIP0jT=/0oooo0?oo]P1V>Y000P3oool0102fISX0
T=_o0?oo]P1V>Y020?ooo`030;IV>P2@fol0oooo0080oooo2`0000000`3o000000000000003h0000
00<0oooo00030?ooo`040?oo]P1V03X0T91V03Z@f`80oooo00/0T3Xj093Ko`3ookH0IP1V0;Koo`3o
ool0T3Xj093Ko`3ookH0IP1V0;Koo`3o0?ooo`d0oooo00040?ooo`030?oKT00j0000>Y3K0080oooo
00@0om^@03X000000000I[Ko0P3oool0103ofi00>P000000001V]_oo0?ooo`h0oooo003o0?ooob40
oooo0000\
\>"],
  ImageRangeCache->{{{0, 287}, {176.938, 0}} -> {0.768974, -41.2411, \
0.011598, 2.55887}}],

Cell[BoxData[
    TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
      False,
      Editable->False]], "Output"],

Cell[BoxData[
    \(1\)], "Output"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
-0.337438 0.328407 0.0147151 0.271964 [
[.15517 -0.0125 -9 -9 ]
[.15517 -0.0125 9 0 ]
[.31938 -0.0125 -3 -9 ]
[.31938 -0.0125 3 0 ]
[.48358 -0.0125 -9 -9 ]
[.48358 -0.0125 9 0 ]
[.64778 -0.0125 -3 -9 ]
[.64778 -0.0125 3 0 ]
[.81199 -0.0125 -9 -9 ]
[.81199 -0.0125 9 0 ]
[.97619 -0.0125 -3 -9 ]
[.97619 -0.0125 3 0 ]
[ 0 0 -0.125 0 ]
[-0.0125 .01472 -6 -4.5 ]
[-0.0125 .01472 0 4.5 ]
[-0.0125 .1507 -18 -4.5 ]
[-0.0125 .1507 0 4.5 ]
[-0.0125 .28668 -6 -4.5 ]
[-0.0125 .28668 0 4.5 ]
[-0.0125 .42266 -18 -4.5 ]
[-0.0125 .42266 0 4.5 ]
[-0.0125 .55864 -6 -4.5 ]
[-0.0125 .55864 0 4.5 ]
[ 0 0 -0.125 0 ]
[ 0 .61803 .125 0 ]
[ 1 0 .125 0 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.15517 0 m
.15517 .00625 L
s
[(1.5)] .15517 -0.0125 0 1 Mshowa
.31938 0 m
.31938 .00625 L
s
[(2)] .31938 -0.0125 0 1 Mshowa
.48358 0 m
.48358 .00625 L
s
[(2.5)] .48358 -0.0125 0 1 Mshowa
.64778 0 m
.64778 .00625 L
s
[(3)] .64778 -0.0125 0 1 Mshowa
.81199 0 m
.81199 .00625 L
s
[(3.5)] .81199 -0.0125 0 1 Mshowa
.97619 0 m
.97619 .00625 L
s
[(4)] .97619 -0.0125 0 1 Mshowa
.125 Mabswid
.18801 0 m
.18801 .00375 L
s
.22085 0 m
.22085 .00375 L
s
.25369 0 m
.25369 .00375 L
s
.28654 0 m
.28654 .00375 L
s
.35222 0 m
.35222 .00375 L
s
.38506 0 m
.38506 .00375 L
s
.4179 0 m
.4179 .00375 L
s
.45074 0 m
.45074 .00375 L
s
.51642 0 m
.51642 .00375 L
s
.54926 0 m
.54926 .00375 L
s
.5821 0 m
.5821 .00375 L
s
.61494 0 m
.61494 .00375 L
s
.68062 0 m
.68062 .00375 L
s
.71346 0 m
.71346 .00375 L
s
.74631 0 m
.74631 .00375 L
s
.77915 0 m
.77915 .00375 L
s
.84483 0 m
.84483 .00375 L
s
.87767 0 m
.87767 .00375 L
s
.91051 0 m
.91051 .00375 L
s
.94335 0 m
.94335 .00375 L
s
.12233 0 m
.12233 .00375 L
s
.08949 0 m
.08949 .00375 L
s
.05665 0 m
.05665 .00375 L
s
.02381 0 m
.02381 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
0 .01472 m
.00625 .01472 L
s
[(0)] -0.0125 .01472 1 0 Mshowa
0 .1507 m
.00625 .1507 L
s
[(0.5)] -0.0125 .1507 1 0 Mshowa
0 .28668 m
.00625 .28668 L
s
[(1)] -0.0125 .28668 1 0 Mshowa
0 .42266 m
.00625 .42266 L
s
[(1.5)] -0.0125 .42266 1 0 Mshowa
0 .55864 m
.00625 .55864 L
s
[(2)] -0.0125 .55864 1 0 Mshowa
.125 Mabswid
0 .04191 m
.00375 .04191 L
s
0 .06911 m
.00375 .06911 L
s
0 .0963 m
.00375 .0963 L
s
0 .1235 m
.00375 .1235 L
s
0 .17789 m
.00375 .17789 L
s
0 .20509 m
.00375 .20509 L
s
0 .23229 m
.00375 .23229 L
s
0 .25948 m
.00375 .25948 L
s
0 .31387 m
.00375 .31387 L
s
0 .34107 m
.00375 .34107 L
s
0 .36827 m
.00375 .36827 L
s
0 .39546 m
.00375 .39546 L
s
0 .44986 m
.00375 .44986 L
s
0 .47705 m
.00375 .47705 L
s
0 .50425 m
.00375 .50425 L
s
0 .53145 m
.00375 .53145 L
s
0 .58584 m
.00375 .58584 L
s
0 .61303 m
.00375 .61303 L
s
.25 Mabswid
0 0 m
0 .61803 L
s
.15517 .61178 m
.15517 .61803 L
s
.31938 .61178 m
.31938 .61803 L
s
.48358 .61178 m
.48358 .61803 L
s
.64778 .61178 m
.64778 .61803 L
s
.81199 .61178 m
.81199 .61803 L
s
.97619 .61178 m
.97619 .61803 L
s
.125 Mabswid
.18801 .61428 m
.18801 .61803 L
s
.22085 .61428 m
.22085 .61803 L
s
.25369 .61428 m
.25369 .61803 L
s
.28654 .61428 m
.28654 .61803 L
s
.35222 .61428 m
.35222 .61803 L
s
.38506 .61428 m
.38506 .61803 L
s
.4179 .61428 m
.4179 .61803 L
s
.45074 .61428 m
.45074 .61803 L
s
.51642 .61428 m
.51642 .61803 L
s
.54926 .61428 m
.54926 .61803 L
s
.5821 .61428 m
.5821 .61803 L
s
.61494 .61428 m
.61494 .61803 L
s
.68062 .61428 m
.68062 .61803 L
s
.71346 .61428 m
.71346 .61803 L
s
.74631 .61428 m
.74631 .61803 L
s
.77915 .61428 m
.77915 .61803 L
s
.84483 .61428 m
.84483 .61803 L
s
.87767 .61428 m
.87767 .61803 L
s
.91051 .61428 m
.91051 .61803 L
s
.94335 .61428 m
.94335 .61803 L
s
.12233 .61428 m
.12233 .61803 L
s
.08949 .61428 m
.08949 .61803 L
s
.05665 .61428 m
.05665 .61803 L
s
.02381 .61428 m
.02381 .61803 L
s
.25 Mabswid
0 .61803 m
1 .61803 L
s
.99375 .01472 m
1 .01472 L
s
.99375 .1507 m
1 .1507 L
s
.99375 .28668 m
1 .28668 L
s
.99375 .42266 m
1 .42266 L
s
.99375 .55864 m
1 .55864 L
s
.125 Mabswid
.99625 .04191 m
1 .04191 L
s
.99625 .06911 m
1 .06911 L
s
.99625 .0963 m
1 .0963 L
s
.99625 .1235 m
1 .1235 L
s
.99625 .17789 m
1 .17789 L
s
.99625 .20509 m
1 .20509 L
s
.99625 .23229 m
1 .23229 L
s
.99625 .25948 m
1 .25948 L
s
.99625 .31387 m
1 .31387 L
s
.99625 .34107 m
1 .34107 L
s
.99625 .36827 m
1 .36827 L
s
.99625 .39546 m
1 .39546 L
s
.99625 .44986 m
1 .44986 L
s
.99625 .47705 m
1 .47705 L
s
.99625 .50425 m
1 .50425 L
s
.99625 .53145 m
1 .53145 L
s
.99625 .58584 m
1 .58584 L
s
.99625 .61303 m
1 .61303 L
s
.25 Mabswid
1 0 m
1 .61803 L
s
.15517 0 m
.15517 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
0 1 0 r
.5 Mabswid
.07684 .61803 m
.0789 .57263 L
.08435 .47854 L
.0941 .35543 L
.09957 .30457 L
.10458 .26647 L
.11442 .20916 L
.12357 .17095 L
.1336 .14033 L
.14429 .11668 L
.15457 .09999 L
.1657 .08661 L
.17621 .07713 L
.18587 .0704 L
.2047 .06106 L
.21538 .05732 L
.22536 .05454 L
.23581 .05221 L
.24571 .05042 L
.26427 .0479 L
.27392 .04692 L
.28418 .04605 L
.3026 .04486 L
.32207 .04397 L
.34035 .04338 L
.36053 .04292 L
.37903 .04261 L
.39796 .04239 L
.40868 .04229 L
.41866 .04222 L
.42918 .04215 L
.43912 .0421 L
.4577 .04203 L
.46743 .042 L
.47772 .04198 L
.48736 .04196 L
.49617 .04195 L
.50561 .04193 L
.51574 .04192 L
.52024 .04192 L
.52514 .04192 L
.52943 .04192 L
.53406 .04191 L
.53683 .04191 L
.53939 .04191 L
.54178 .04191 L
.5444 .04191 L
.54676 .04191 L
.54896 .04191 L
.55018 .04191 L
Mistroke
.55128 .04191 L
.55256 .04191 L
.55377 .04191 L
.55498 .04191 L
.55566 .04191 L
.55631 .04191 L
.5576 .04191 L
.55833 .04191 L
.559 .04191 L
.56135 .04191 L
.56253 .04191 L
.56383 .04191 L
.56949 .04191 L
.57475 .04191 L
.58531 .04192 L
.59525 .04192 L
.61385 .04193 L
.65237 .04195 L
.69334 .04198 L
.7328 .042 L
.77074 .04203 L
.81113 .04205 L
.85 .04207 L
.89133 .04209 L
.93115 .04211 L
.96944 .04213 L
.97619 .04213 L
Mfstroke
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{288, 177.938},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40004P0000/B000`400?l00000o`00003oo`3ooolQ
0?ooo`00=@3oool02P3ookH0IP00000000000000000j093Ko`3oool0oonf06H00000>Y030?ooo`04
0=^@>P000000000003Z@fb40oooo00H0okIV00000000000000000000IP2foolO0?ooo`0:0?nfIP00
000000000000000006H0]_oo0?ooo`3ookH0IP00000jT0<0oooo00@0fi0j000000000000>Y3K8P3o
ool0103KT3X0000000000000I[HQ0?ooo`040=^@>P0000000000001V]P80oooo00<0oonf06H00000
>Y000`3oool0103KT3X000000000000jT=/S0?ooo`040=^@>P000000000j093Ko`D0oooo000g0?oo
o`030?nfIP0jT=/0oooo00L0oooo00H0om^@03XjT03oool0oooo090j>P2@folQ0?ooo`03090j0000
06H0]_oo0280oooo00<0T3X00000IP2fool0203oool01P3ofi00>SZ@0?ooo`3oool0T3Xj093Kob00
oooo00H0om^@03XjT03oool0oonf06H0>P2@folO0?ooo`060?oKT00j>Y00oooo0?oo]P1V03X0T=_o
1P3oool01P3ofi00>SZ@0?ooo`3oool0T3Xj093Kob<0oooo00<0okIV03Z@f`3oool01@3oool003L0
oooo00<0okIV03Z@f`3oool02`3oool00`2fISX0T=_o0?ooo`0Q0?ooo`030?nfIP000000I[Ko0280
oooo00<0okIV0000001V]_l02`3oool00`2fISX0T=_o0?ooo`0Q0?ooo`030;IV00000000I[Ko0280
oooo00<0]VH00000001V]_l02`3oool00`2fISX0T=_o0?ooo`0O0?ooo`060?oo]P1V000000000000
000003X0T=_o1@3oool003L0oooo00<0okIV03Z@f`3oool0203oool0102fIP00000000000000I[HT
0?ooo`030?oo]P2f]_l0oooo0280oooo00<0oonf0;Jfo`3oool01`3oool0102fIP00000000000000
I[HT0?ooo`030?oo]P1V>Y00oooo0280oooo00<0oonf06HjT03oool01`3oool0102fIP0000000000
0000I[HR0?ooo`040;IV001V]_l0okIV03Z@f`H0oooo000f0?ooo`03090jIP2f]VH0>Y3K00T0oooo
00<0]VHj093Ko`3oool08P3oool01P3ofi00>SZ@0?ooo`3ookH0IP1V0;Kooal0oooo00H0om^@03Xj
T03oool0oonf06H0IP2fool70?ooo`030;IV>P2@fol0oooo0280oooo00H0oonf06H0>P2@fol0oonf
06H0IP2foolO0?ooo`060?oo]P1V03X0T=_o0?oo]P1V06H0]_oo1`3oool00`2fISX0T=_o0?ooo`0S
0?ooo`040?oo]P1V03X0T91V03Z@f`H0oooo000f0?ooo`030?nfIP000000>Y3K00T0oooo00@0]VH0
00000000000006Jf8P3oool0103KT3X000000000000jT=/Q0?ooo`040=^@>P000000000003Z@f`P0
oooo00@0]VH000000000000006Jf8P3oool0103ofi00>P000000001V]_lQ0?ooo`040?oKT00j0000
000006Jfo`P0oooo00@0]VH000000000000006Jf8`3oool00`3ofi00>P0003Z@f`060?ooo`00o`3o
oolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`005@3o
oooo000000/000000@3oool001D0oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`06
0?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`06
0?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`06
0?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`05
0?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`06
0?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`06
0?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`06
0?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`06
0?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`06
0?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`05
0?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool00`3oool100000040oooo000=0?oo
o`040=^@>P000000000003Z@f`@0oooo00<000000?ooo`3oool09P3oool00`000000oooo0?ooo`0Y
0?ooo`030000003oool0oooo02P0oooo00<000000?ooo`3oool0:@3oool00`000000oooo0?ooo`0X
0?ooo`030000003oool0oooo02T0oooo00<000000?ooo`3oool00`3oool100000040oooo000=0?oo
o`05091VT03oool0oooo090jIP2fool00`3oool00`000000oooo0?ooo`0V0?ooo`030000003oool0
oooo0=d0oooo0@0000010?ooo`00303oool01P3ookH0ISZ@0?ooo`3oool0]VHj093Ko`<0oooo0P00
000W0?ooo`030000003oool0oooo0=`0oooo0P0000010?ooo`00303oool01P3ookH0ISZ@0?ooo`3o
ool0]VHj093Ko`<0oooo00<000000?ooo`3oool09P3oool00`000000oooo0?ooo`3M0?ooo`400000
0@3oool000d0oooo00D0T3Xj093Ko`3ookH0IP1V0;Koo`030?ooo`030000003oool0oooo02H0oooo
00<000000?ooo`3oool0g@3oool100000040oooo000=0?ooo`040?oKT00j0000000006Jfo`@0oooo
00<000000?ooo`3oool09P3oool00`000000oooo0?ooo`3M0?ooo`4000000@3oool001D0oooo00<0
00000?ooo`3oool09P3oool00`000000oooo0?ooo`3M0?ooo`4000000@3oool001D0oooo00<00000
0?ooo`3oool09P3oool00`000000oooo0?ooo`3M0?ooo`4000000@3oool001D0oooo00<000000?oo
o`3oool09P3oool00`000000oooo0?ooo`3M0?ooo`4000000@3oool001D0oooo0P00000W0?ooo`03
0000003oool0oooo03L0ooooX@00o`040?ooo`8000000@3oool001D0oooo00<000000?ooo`3oool0
9P3oool00`000000oooo0?ooo`0O0?oooaP00?l0YP3oool100000040oooo000E0?ooo`030000003o
ool0oooo02H0oooo00<000000?ooo`3oool0603oool7003o0;h0oooo0@0000010?ooo`005@3oool0
0`000000oooo0?ooo`0V0?ooo`030000003oool0oooo0180oooo1P00o`350?ooo`4000000@3oool0
01D0oooo00<000000?ooo`3oool09P3oool00`000000oooo0?ooo`0<0?ooo`H00?l0b`3oool10000
0040oooo000E0?ooo`030000003oool0oooo02H0oooo00<000000?ooo`3oool02P3oool2003o0=40
oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0V0?ooo`030000003oool0oooo00P0oooo
0P00o`3C0?ooo`4000000@3oool001D0oooo0P00000W0?ooo`030000003oool0oooo00H0oooo0P00
o`3D0?ooo`8000000@3oool001D0oooo00<000000?ooo`3oool09P3oool00`000000oooo0?ooo`05
0?ooo`03003o003oool0oooo0=D0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0V0?oo
o`030000003oool0oooo00@0oooo00<00?l00?ooo`3oool0eP3oool100000040oooo000E0?ooo`03
0000003oool0oooo02H0oooo00<000000?ooo`3oool00`3oool00`00o`00oooo0?ooo`3G0?ooo`40
00000@3oool001D0oooo00<000000?ooo`3oool09P3oool010000000oooo0?ooo`3oool2003o0=X0
oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0V0?ooo`040000003oool0oooo003o0=`0
oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0V0?ooo`030000003oool00?l00=d0oooo
0@0000010?ooo`005@3oool00`000000oooo0?ooo`0V0?ooo`0300000000o`00oooo0=d0oooo0@00
00010?ooo`005@3oool2000002L0oooo00<00000003o003oool0g03oool200000040oooo000E0?oo
o`030000003oool0oooo02H0oooo00<00?l00?ooo`3oool0g@3oool100000040oooo000E0?ooo`03
0000003oool0oooo02D0oooo00<00?l00000003oool0gP3oool100000040oooo000E0?ooo`030000
003oool0oooo02@0oooo00<00?l00?ooo`000000g`3oool100000040oooo000E0?ooo`030000003o
ool0oooo02@0oooo00<00?l00?ooo`000000g`3oool100000040oooo000E0?ooo`030000003oool0
oooo02<0oooo00@00?l00?ooo`3oool00000g`3oool100000040oooo000E0?ooo`030000003oool0
oooo0280oooo00D00?l00?ooo`3oool0oooo0000003O0?ooo`4000000@3oool001D0oooo0P00000S
0?ooo`05003o003oool0oooo0?ooo`000000gP3oool200000040oooo000E0?ooo`030000003oool0
oooo0240oooo00<00?l00?ooo`3oool00P3oool00`000000oooo0?ooo`3M0?ooo`4000000@3oool0
01D0oooo00<000000?ooo`3oool08@3oool00`00o`00oooo0?ooo`020?ooo`030000003oool0oooo
0=d0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0P0?ooo`03003o003oool0oooo00<0
oooo00<000000?ooo`3oool0g@3oool100000040oooo000E0?ooo`030000003oool0oooo0200oooo
00<00?l00?ooo`3oool00`3oool00`000000oooo0?ooo`3M0?ooo`4000000@3oool000050?ooo`3K
T3X000000000000jT=/00P3oool00`3ookH0IP00000jT0030?ooo`040=^@>P000000000003Z@f`@0
oooo00<000000?ooo`3oool0803oool00`00o`00oooo0?ooo`030?ooo`030000003oool0oooo0=d0
oooo0@0000010?ooo`0000H0oooo091VT03oool0oooo090jIP2fool60?ooo`060?oKT00j>Y00oooo
0?ooo`2@>SX0T=_o0`3oool00`000000oooo0?ooo`0P0?ooo`03003o003oool0oooo00<0oooo00<0
00000?ooo`3oool0g@3oool100000040oooo00001P3ookH0ISZ@0?ooo`3oool0]VHj093Ko`X0oooo
00<0]VHj093Ko`3oool00P3oool200000200oooo00<00?l00?ooo`3oool0103oool00`000000oooo
0?ooo`3L0?ooo`8000000@3oool000060?oo]P1V>Y00oooo0?ooo`2fISX0T=_o1`3oool0102fIP00
000000000000I[H40?ooo`030000003oool0oooo01l0oooo00<00?l00?ooo`3oool0103oool00`00
0000oooo0?ooo`3M0?ooo`4000000@3oool000060?ooo`2@>SX0T=_o0?oo]P1V06H0]_oo1`3oool0
0`2fISX0T=_o0?ooo`050?ooo`030000003oool0oooo01l0oooo00<00?l00?ooo`3oool0103oool0
0`000000oooo0?ooo`3M0?ooo`4000000@3oool000050?ooo`3ofi00>P000000001V]_l0203oool0
102fIP00000000000000I[H40?ooo`030000003oool0oooo01l0oooo00<00?l00?ooo`3oool0103o
ool00`000000oooo0?ooo`3M0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool07P3oool0
0`00o`00oooo0?ooo`050?ooo`030000003oool0oooo0=d0oooo0@0000010?ooo`005@3oool00`00
0000oooo0?ooo`0N0?ooo`03003o003oool0oooo00D0oooo00<000000?ooo`3oool0g@3oool10000
0040oooo000E0?ooo`030000003oool0oooo01h0oooo00<00?l00?ooo`3oool01@3oool00`000000
oooo0?ooo`3M0?ooo`4000000@3oool001D0oooo0P00000O0?ooo`03003o003oool0oooo00D0oooo
00<000000?ooo`3oool0g03oool200000040oooo000E0?ooo`030000003oool0oooo01d0oooo00<0
0?l00?ooo`3oool01P3oool00`000000oooo0?ooo`3M0?ooo`4000000@3oool001D0oooo00<00000
0?ooo`3oool07@3oool00`00o`00oooo0?ooo`060?ooo`030000003oool0oooo0=d0oooo0@000001
0?ooo`005@3oool00`000000oooo0?ooo`0M0?ooo`03003o003oool0oooo00H0oooo00<000000?oo
o`3oool0g@3oool100000040oooo000E0?ooo`030000003oool0oooo01`0oooo00<00?l00?ooo`3o
ool01`3oool00`000000oooo0?ooo`3M0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0
703oool00`00o`00oooo0?ooo`070?ooo`030000003oool0oooo0=d0oooo0@0000010?ooo`005@3o
ool00`000000oooo0?ooo`0L0?ooo`03003o003oool0oooo00L0oooo00<000000?ooo`3oool0g@3o
ool100000040oooo000E0?ooo`030000003oool0oooo01`0oooo00<00?l00?ooo`3oool01`3oool0
0`000000oooo0?ooo`3M0?ooo`4000000@3oool001D0oooo0P00000L0?ooo`03003o003oool0oooo
00P0oooo00<000000?ooo`3oool0g03oool200000040oooo000E0?ooo`030000003oool0oooo01/0
oooo00<00?l00?ooo`3oool0203oool00`000000oooo0?ooo`3M0?ooo`4000000@3oool001D0oooo
00<000000?ooo`3oool06`3oool00`00o`00oooo0?ooo`080?ooo`030000003oool0oooo0=d0oooo
0@0000010?ooo`005@3oool00`000000oooo0?ooo`0K0?ooo`03003o003oool0oooo00P0oooo00<0
00000?ooo`3oool0g@3oool100000040oooo000E0?ooo`030000003oool0oooo01/0oooo00<00?l0
0?ooo`3oool0203oool00`000000oooo0?ooo`3M0?ooo`4000000@3oool001D0oooo00<000000?oo
o`3oool06P3oool00`00o`00oooo0?ooo`090?ooo`030000003oool0oooo0=d0oooo0@0000010?oo
o`005@3oool00`000000oooo0?ooo`0J0?ooo`03003o003oool0oooo00T0oooo00<000000?ooo`3o
ool0g@3oool100000040oooo000E0?ooo`8000006`3oool00`00o`00oooo0?ooo`090?ooo`030000
003oool0oooo0=`0oooo0P0000010?ooo`005@3oool00`000000oooo0?ooo`0J0?ooo`03003o003o
ool0oooo00T0oooo00<000000?ooo`3oool0g@3oool100000040oooo000E0?ooo`030000003oool0
oooo01X0oooo00<00?l00?ooo`3oool02@3oool00`000000oooo0?ooo`3M0?ooo`4000000@3oool0
01D0oooo00<000000?ooo`3oool06P3oool00`00o`00oooo0?ooo`090?ooo`030000003oool0oooo
0=d0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0J0?ooo`03003o003oool0oooo00T0
oooo00<000000?ooo`3oool0g@3oool100000040oooo000E0?ooo`030000003oool0oooo01X0oooo
00<00?l00?ooo`3oool02@3oool00`000000oooo0?ooo`3M0?ooo`4000000@3oool001D0oooo00<0
00000?ooo`3oool06@3oool00`00o`00oooo0?ooo`0:0?ooo`030000003oool0oooo0=d0oooo0@00
00010?ooo`005@3oool2000001X0oooo00<00?l00?ooo`3oool02P3oool00`000000oooo0?ooo`3L
0?ooo`8000000@3oool001D0oooo00<000000?ooo`3oool06@3oool00`00o`00oooo0?ooo`0:0?oo
o`030000003oool0oooo0=d0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0I0?ooo`03
003o003oool0oooo00X0oooo00<000000?ooo`3oool0g@3oool100000040oooo000E0?ooo`030000
003oool0oooo01T0oooo00<00?l00?ooo`3oool02P3oool00`000000oooo0?ooo`3M0?ooo`400000
0@3oool001D0oooo00<000000?ooo`3oool06@3oool00`00o`00oooo0?ooo`0:0?ooo`030000003o
ool0oooo0=d0oooo0@0000010?ooo`00303oool01P3ookH0IP00000000000000000j093Ko`<0oooo
00<000000?ooo`3oool0603oool00`00o`00oooo0?ooo`0;0?ooo`030000003oool0oooo0=d0oooo
0@0000010?ooo`003P3oool00`3o]VH0>Y3K0?ooo`040?ooo`030000003oool0oooo01P0oooo00<0
0?l00?ooo`3oool02`3oool00`000000oooo0?ooo`3M0?ooo`4000000@3oool000h0oooo00<0okIV
03Z@f`3oool0103oool2000001T0oooo00<00?l00?ooo`3oool02`3oool00`000000oooo0?ooo`3L
0?ooo`8000000@3oool000h0oooo00<0okIV03Z@f`3oool0103oool00`000000oooo0?ooo`0H0?oo
o`03003o003oool0oooo00/0oooo00<000000?ooo`3oool0g@3oool100000040oooo000=0?ooo`03
090jIP2f]VH0>Y3K00D0oooo00<000000?ooo`3oool0603oool00`00o`00oooo0?ooo`0;0?ooo`03
0000003oool0oooo0=d0oooo0@0000010?ooo`003@3oool00`3o]VH0000003Z@f`050?ooo`030000
003oool0oooo01L0oooo00<00?l00?ooo`3oool0303oool00`000000oooo0?ooo`3M0?ooo`400000
0@3oool001D0oooo00<000000?ooo`3oool05`3oool00`00o`00oooo0?ooo`0<0?ooo`030000003o
ool0oooo0=d0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0G0?ooo`03003o003oool0
oooo00`0oooo00<000000?ooo`3oool0g@3oool100000040oooo000E0?ooo`030000003oool0oooo
01L0oooo00<00?l00?ooo`3oool0303oool00`000000oooo0?ooo`3M0?ooo`4000000@3oool001D0
oooo0P00000H0?ooo`03003o003oool0oooo00`0oooo00<000000?ooo`3oool0g03oool200000040
oooo000E0?ooo`030000003oool0oooo01L0oooo00<00?l00?ooo`3oool0303oool00`000000oooo
0?ooo`3M0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool05`3oool00`00o`00oooo0?oo
o`0<0?ooo`030000003oool0oooo0=d0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0G
0?ooo`03003o003oool0oooo00`0oooo00<000000?ooo`3oool0g@3oool100000040oooo000E0?oo
o`030000003oool0oooo01L0oooo00<00?l00?ooo`3oool0303oool00`000000oooo0?ooo`3M0?oo
o`4000000@3oool001D0oooo00<000000?ooo`3oool05P3oool00`00o`00oooo0?ooo`0=0?ooo`03
0000003oool0oooo0=d0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0F0?ooo`03003o
003oool0oooo00d0oooo00<000000?ooo`3oool0g@3oool100000040oooo000E0?ooo`030000003o
ool0oooo01H0oooo00<00?l00?ooo`3oool03@3oool00`000000oooo0?ooo`3M0?ooo`4000000@3o
ool001D0oooo0P00000G0?ooo`03003o003oool0oooo00d0oooo00<000000?ooo`3oool0g03oool2
00000040oooo000E0?ooo`030000003oool0oooo01H0oooo00<00?l00?ooo`3oool03@3oool00`00
0000oooo0?ooo`3M0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool05P3oool00`00o`00
oooo0?ooo`0=0?ooo`030000003oool0oooo0=d0oooo0@0000010?ooo`005@3oool00`000000oooo
0?ooo`0F0?ooo`03003o003oool0oooo00d0oooo00<000000?ooo`3oool0g@3oool100000040oooo
000E0?ooo`030000003oool0oooo01H0oooo00<00?l00?ooo`3oool03@3oool00`000000oooo0?oo
o`3M0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool05P3oool00`00o`00oooo0?ooo`0=
0?ooo`030000003oool0oooo0=d0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0F0?oo
o`03003o003oool0oooo00d0oooo00<000000?ooo`3oool0g@3oool100000040oooo000E0?ooo`80
00005`3oool00`00o`00oooo0?ooo`0=0?ooo`030000003oool0oooo0=`0oooo0P0000010?ooo`00
5@3oool00`000000oooo0?ooo`0F0?ooo`03003o003oool0oooo00d0oooo00<000000?ooo`3oool0
g@3oool100000040oooo000E0?ooo`030000003oool0oooo01H0oooo00<00?l00?ooo`3oool03@3o
ool00`000000oooo0?ooo`3M0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool05@3oool0
0`00o`00oooo0?ooo`0>0?ooo`030000003oool0oooo0=d0oooo0@0000010?ooo`005@3oool00`00
0000oooo0?ooo`0E0?ooo`03003o003oool0oooo00h0oooo00<000000?ooo`3oool0g@3oool10000
0040oooo000E0?ooo`030000003oool0oooo01D0oooo00<00?l00?ooo`3oool03P3oool00`000000
oooo0?ooo`3M0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool05@3oool00`00o`00oooo
0?ooo`0>0?ooo`030000003oool0oooo0=d0oooo0@0000010?ooo`005@3oool2000001H0oooo00<0
0?l00?ooo`3oool03P3oool00`000000oooo0?ooo`3L0?ooo`8000000@3oool001D0oooo00<00000
0?ooo`3oool05@3oool00`00o`00oooo0?ooo`0>0?ooo`030000003oool0oooo0=d0oooo0@000001
0?ooo`005@3oool00`000000oooo0?ooo`0E0?ooo`03003o003oool0oooo00h0oooo00<000000?oo
o`3oool0g@3oool100000040oooo000E0?ooo`030000003oool0oooo01D0oooo00<00?l00?ooo`3o
ool03P3oool00`000000oooo0?ooo`3M0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0
5@3oool00`00o`00oooo0?ooo`0>0?ooo`030000003oool0oooo0=d0oooo0@0000010?ooo`0000X0
oonf06H00000000000000000>P2@fol0oooo0?oo]P1V000003Z@0`3oool0103KT3X000000000000j
T=/40?ooo`030000003oool0oooo01D0oooo00<00?l00?ooo`3oool03P3oool00`000000oooo0?oo
o`3M0?ooo`4000000@3oool00080oooo00<0okIV03Z@f`3oool01`3oool01P3ofi00>SZ@0?ooo`3o
ool0T3Xj093Ko`<0oooo00<000000?ooo`3oool0503oool00`00o`00oooo0?ooo`0?0?ooo`030000
003oool0oooo0=d0oooo0@0000010?ooo`000P3oool00`3o]VH0>Y3K0?ooo`0;0?ooo`030;IV>P2@
fol0oooo0080oooo0P00000E0?ooo`03003o003oool0oooo00l0oooo00<000000?ooo`3oool0g03o
ool200000040oooo00020?ooo`030?nfIP0jT=/0oooo00P0oooo00@0]VH000000000000006Jf103o
ool00`000000oooo0?ooo`0D0?ooo`03003o003oool0oooo00l0oooo00<000000?ooo`3oool0g@3o
ool100000040oooo0000103oool0T3YV0;JfIP0jT=/90?ooo`030;IV>P2@fol0oooo00D0oooo00<0
00000?ooo`3oool0503oool00`00o`00oooo0?ooo`0?0?ooo`030000003oool0oooo0=d0oooo0@00
00010?ooo`0000@0oooo0?nfIP000000>Y3K2@3oool0102fIP00000000000000I[H40?ooo`030000
003oool0oooo01@0oooo00<00?l00?ooo`3oool03`3oool00`000000oooo0?ooo`3M0?ooo`400000
0@3oool001D0oooo00<000000?ooo`3oool0503oool00`00o`00oooo0?ooo`0?0?ooo`030000003o
ool0oooo0=d0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0D0?ooo`03003o003oool0
oooo00l0oooo00<000000?ooo`3oool0g@3oool100000040oooo000E0?ooo`030000003oool0oooo
01@0oooo00<00?l00?ooo`3oool03`3oool00`000000oooo0?ooo`3M0?ooo`4000000@3oool001D0
oooo00<000000?ooo`3oool0503oool00`00o`00oooo0?ooo`0?0?ooo`030000003oool0oooo0=d0
oooo0@0000010?ooo`005@3oool2000001D0oooo00<00?l00?ooo`3oool03`3oool00`000000oooo
0?ooo`3L0?ooo`8000000@3oool001D0oooo00<000000?ooo`3oool0503oool00`00o`00oooo0?oo
o`0?0?ooo`030000003oool0oooo0=d0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0C
0?ooo`03003o003oool0oooo0100oooo00<000000?ooo`3oool0g@3oool100000040oooo000E0?oo
o`030000003oool0oooo01<0oooo00<00?l00?ooo`3oool0403oool00`000000oooo0?ooo`3M0?oo
o`4000000@3oool001D0oooo00<000000?ooo`3oool04`3oool00`00o`00oooo0?ooo`0@0?ooo`03
0000003oool0oooo0=d0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0C0?ooo`03003o
003oool0oooo0100oooo00<000000?ooo`3oool0g@3oool100000040oooo000E0?ooo`030000003o
ool0oooo01<0oooo00<00?l00?ooo`3oool0403oool00`000000oooo0?ooo`3M0?ooo`4000000@3o
ool001D0oooo0P00000D0?ooo`03003o003oool0oooo0100oooo00<000000?ooo`3oool0g03oool2
00000040oooo000E0?ooo`030000003oool0oooo01<0oooo00<00?l00?ooo`3oool0403oool00`00
0000oooo0?ooo`3M0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool04`3oool00`00o`00
oooo0?ooo`0@0?ooo`030000003oool0oooo0=d0oooo0@0000010?ooo`005@3oool00`000000oooo
0?ooo`0C0?ooo`03003o003oool0oooo0100oooo00<000000?ooo`3oool0g@3oool100000040oooo
000E0?ooo`030000003oool0oooo01<0oooo00<00?l00?ooo`3oool0403oool00`000000oooo0?oo
o`3M0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool04`3oool00`00o`00oooo0?ooo`0@
0?ooo`030000003oool0oooo0=d0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0C0?oo
o`03003o003oool0oooo0100oooo00<000000?ooo`3oool0g@3oool100000040oooo000E0?ooo`80
0000503oool00`00o`00oooo0?ooo`0@0?ooo`030000003oool0oooo0=`0oooo0P0000010?ooo`00
5@3oool00`000000oooo0?ooo`0C0?ooo`03003o003oool0oooo0100oooo00<000000?ooo`3oool0
g@3oool100000040oooo000E0?ooo`030000003oool0oooo01<0oooo00<00?l00?ooo`3oool0403o
ool00`000000oooo0?ooo`3M0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool04`3oool0
0`00o`00oooo0?ooo`0@0?ooo`030000003oool0oooo0=d0oooo0@0000010?ooo`005@3oool00`00
0000oooo0?ooo`0C0?ooo`03003o003oool0oooo0100oooo00<000000?ooo`3oool0g@3oool10000
0040oooo000E0?ooo`030000003oool0oooo01<0oooo00<00?l00?ooo`3oool0403oool00`000000
oooo0?ooo`3M0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool04P3oool00`00o`00oooo
0?ooo`0A0?ooo`030000003oool0oooo0=d0oooo0@0000010?ooo`005@3oool2000001<0oooo00<0
0?l00?ooo`3oool04@3oool00`000000oooo0?ooo`3L0?ooo`8000000@3oool001D0oooo00<00000
0?ooo`3oool04P3oool00`00o`00oooo0?ooo`0A0?ooo`030000003oool0oooo0=d0oooo0@000001
0?ooo`005@3oool00`000000oooo0?ooo`0B0?ooo`03003o003oool0oooo0140oooo00<000000?oo
o`3oool0g@3oool100000040oooo000E0?ooo`030000003oool0oooo0180oooo00<00?l00?ooo`3o
ool04@3oool00`000000oooo0?ooo`3M0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0
4P3oool00`00o`00oooo0?ooo`0A0?ooo`030000003oool0oooo0=d0oooo0@0000010?ooo`00303o
ool01P3o]VH00000000000000000001V0;Koo`<0oooo00<000000?ooo`3oool04P3oool00`00o`00
oooo0?ooo`0A0?ooo`030000003oool0oooo0=d0oooo0@0000010?ooo`003@3oool00`2@>P00001V
0;Koo`050?ooo`030000003oool0oooo0180oooo00<00?l00?ooo`3oool04@3oool00`000000oooo
0?ooo`3M0?ooo`4000000@3oool000h0oooo00<0okIV0000001V]_l0103oool2000001<0oooo00<0
0?l00?ooo`3oool04@3oool00`000000oooo0?ooo`3L0?ooo`8000000@3oool000l0oooo00<0oonf
0;Jfo`3oool00`3oool00`000000oooo0?ooo`0B0?ooo`03003o003oool0oooo0140oooo00<00000
0?ooo`3oool0g@3oool100000040oooo000<0?ooo`060?oKT00j>Y00oooo0?oo]P1V06H0]_oo0`3o
ool00`000000oooo0?ooo`0B0?ooo`03003o003oool0oooo0140oooo00<000000?ooo`3oool0g@3o
ool100000040oooo000=0?ooo`040=^@>P000000000003Z@f`@0oooo00<000000?ooo`3oool04P3o
ool00`00o`00oooo0?ooo`0A0?ooo`030000003oool0oooo0=d0oooo0@0000010?ooo`005@3oool0
0`000000oooo0?ooo`0B0?ooo`03003o003oool0oooo0140oooo00<000000?ooo`3oool0g@3oool1
00000040oooo000E0?ooo`030000003oool0oooo0180oooo00<00?l00?ooo`3oool04@3oool00`00
0000oooo0?ooo`3M0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool04P3oool00`00o`00
oooo0?ooo`0A0?ooo`030000003oool0oooo0=d0oooo0@0000010?ooo`005@3oool00`000000oooo
0?ooo`0B0?ooo`03003o003oool0oooo0140oooo00<000000?ooo`3oool0g@3oool100000040oooo
000E0?ooo`8000004`3oool00`00o`00oooo0?ooo`0A0?ooo`030000003oool0oooo0=`0oooo0P00
00010?ooo`005@3oool00`000000oooo0?ooo`0B0?ooo`03003o003oool0oooo0140oooo00<00000
0?ooo`3oool0g@3oool100000040oooo000E0?ooo`030000003oool0oooo0140oooo00<00?l00?oo
o`3oool04P3oool00`000000oooo0?ooo`3M0?ooo`4000000@3oool001D0oooo00<000000?ooo`3o
ool04@3oool00`00o`00oooo0?ooo`0B0?ooo`030000003oool0oooo0=d0oooo0@0000010?ooo`00
5@3oool00`000000oooo0?ooo`0A0?ooo`03003o003oool0oooo0180oooo00<000000?ooo`3oool0
g@3oool100000040oooo000E0?ooo`030000003oool0oooo0140oooo00<00?l00?ooo`3oool04P3o
ool00`000000oooo0?ooo`3M0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool04@3oool0
0`00o`00oooo0?ooo`0B0?ooo`030000003oool0oooo0=d0oooo0@0000010?ooo`005@3oool20000
00@0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`020?ooo`05003o003oool0oooo
0?ooo`0000001`3oool00`000000oooo0?ooo`060?ooo`030000003oool0oooo00H0oooo00<00000
0?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`030000003oool0oooo00H0oooo00<00000
0?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00H0oooo00<00000
0?ooo`3oool01P3oool00`000000oooo0?ooo`060?ooo`030000003oool0oooo00D0oooo00<00000
0?ooo`3oool01P3oool00`000000oooo0?ooo`060?ooo`030000003oool0oooo00D0oooo00<00000
0?ooo`3oool01P3oool00`000000oooo0?ooo`060?ooo`030000003oool0oooo00H0oooo00<00000
0?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`030000003oool0oooo00H0oooo00<00000
0?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`030000003oool0oooo00H0oooo00<00000
0?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00H0oooo00<00000
0?ooo`3oool00P3oool200000040oooo000E0?oooa@0000000<00?l0000000000000l`0000010?oo
o`00\
\>"],
  ImageRangeCache->{{{0, 287}, {176.938, 0}} -> {0.783022, -0.228137, \
0.0114666, 0.0138464}}],

Cell[BoxData[
    TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
      False,
      Editable->False]], "Output"],

Cell[BoxData[
    \(1\)], "Output"],

Cell[BoxData[
    \(0\)], "Output"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
-0.293651 0.31746 0.0147151 0.0612355 [
[.02381 -0.0125 -3 -9 ]
[.02381 -0.0125 3 0 ]
[.18254 -0.0125 -9 -9 ]
[.18254 -0.0125 9 0 ]
[.34127 -0.0125 -3 -9 ]
[.34127 -0.0125 3 0 ]
[.5 -0.0125 -9 -9 ]
[.5 -0.0125 9 0 ]
[.65873 -0.0125 -3 -9 ]
[.65873 -0.0125 3 0 ]
[.81746 -0.0125 -9 -9 ]
[.81746 -0.0125 9 0 ]
[.97619 -0.0125 -3 -9 ]
[.97619 -0.0125 3 0 ]
[ 0 0 -0.125 0 ]
[-0.0125 .01472 -6 -4.5 ]
[-0.0125 .01472 0 4.5 ]
[-0.0125 .13719 -6 -4.5 ]
[-0.0125 .13719 0 4.5 ]
[-0.0125 .25966 -6 -4.5 ]
[-0.0125 .25966 0 4.5 ]
[-0.0125 .38213 -6 -4.5 ]
[-0.0125 .38213 0 4.5 ]
[-0.0125 .5046 -6 -4.5 ]
[-0.0125 .5046 0 4.5 ]
[ 0 0 -0.125 0 ]
[ 0 .61803 .125 0 ]
[ 1 0 .125 0 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.02381 0 m
.02381 .00625 L
s
[(1)] .02381 -0.0125 0 1 Mshowa
.18254 0 m
.18254 .00625 L
s
[(1.5)] .18254 -0.0125 0 1 Mshowa
.34127 0 m
.34127 .00625 L
s
[(2)] .34127 -0.0125 0 1 Mshowa
.5 0 m
.5 .00625 L
s
[(2.5)] .5 -0.0125 0 1 Mshowa
.65873 0 m
.65873 .00625 L
s
[(3)] .65873 -0.0125 0 1 Mshowa
.81746 0 m
.81746 .00625 L
s
[(3.5)] .81746 -0.0125 0 1 Mshowa
.97619 0 m
.97619 .00625 L
s
[(4)] .97619 -0.0125 0 1 Mshowa
.125 Mabswid
.05556 0 m
.05556 .00375 L
s
.0873 0 m
.0873 .00375 L
s
.11905 0 m
.11905 .00375 L
s
.15079 0 m
.15079 .00375 L
s
.21429 0 m
.21429 .00375 L
s
.24603 0 m
.24603 .00375 L
s
.27778 0 m
.27778 .00375 L
s
.30952 0 m
.30952 .00375 L
s
.37302 0 m
.37302 .00375 L
s
.40476 0 m
.40476 .00375 L
s
.43651 0 m
.43651 .00375 L
s
.46825 0 m
.46825 .00375 L
s
.53175 0 m
.53175 .00375 L
s
.56349 0 m
.56349 .00375 L
s
.59524 0 m
.59524 .00375 L
s
.62698 0 m
.62698 .00375 L
s
.69048 0 m
.69048 .00375 L
s
.72222 0 m
.72222 .00375 L
s
.75397 0 m
.75397 .00375 L
s
.78571 0 m
.78571 .00375 L
s
.84921 0 m
.84921 .00375 L
s
.88095 0 m
.88095 .00375 L
s
.9127 0 m
.9127 .00375 L
s
.94444 0 m
.94444 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
0 .01472 m
.00625 .01472 L
s
[(0)] -0.0125 .01472 1 0 Mshowa
0 .13719 m
.00625 .13719 L
s
[(2)] -0.0125 .13719 1 0 Mshowa
0 .25966 m
.00625 .25966 L
s
[(4)] -0.0125 .25966 1 0 Mshowa
0 .38213 m
.00625 .38213 L
s
[(6)] -0.0125 .38213 1 0 Mshowa
0 .5046 m
.00625 .5046 L
s
[(8)] -0.0125 .5046 1 0 Mshowa
.125 Mabswid
0 .04533 m
.00375 .04533 L
s
0 .07595 m
.00375 .07595 L
s
0 .10657 m
.00375 .10657 L
s
0 .1678 m
.00375 .1678 L
s
0 .19842 m
.00375 .19842 L
s
0 .22904 m
.00375 .22904 L
s
0 .29027 m
.00375 .29027 L
s
0 .32089 m
.00375 .32089 L
s
0 .35151 m
.00375 .35151 L
s
0 .41275 m
.00375 .41275 L
s
0 .44336 m
.00375 .44336 L
s
0 .47398 m
.00375 .47398 L
s
0 .53522 m
.00375 .53522 L
s
0 .56583 m
.00375 .56583 L
s
0 .59645 m
.00375 .59645 L
s
.25 Mabswid
0 0 m
0 .61803 L
s
.02381 .61178 m
.02381 .61803 L
s
.18254 .61178 m
.18254 .61803 L
s
.34127 .61178 m
.34127 .61803 L
s
.5 .61178 m
.5 .61803 L
s
.65873 .61178 m
.65873 .61803 L
s
.81746 .61178 m
.81746 .61803 L
s
.97619 .61178 m
.97619 .61803 L
s
.125 Mabswid
.05556 .61428 m
.05556 .61803 L
s
.0873 .61428 m
.0873 .61803 L
s
.11905 .61428 m
.11905 .61803 L
s
.15079 .61428 m
.15079 .61803 L
s
.21429 .61428 m
.21429 .61803 L
s
.24603 .61428 m
.24603 .61803 L
s
.27778 .61428 m
.27778 .61803 L
s
.30952 .61428 m
.30952 .61803 L
s
.37302 .61428 m
.37302 .61803 L
s
.40476 .61428 m
.40476 .61803 L
s
.43651 .61428 m
.43651 .61803 L
s
.46825 .61428 m
.46825 .61803 L
s
.53175 .61428 m
.53175 .61803 L
s
.56349 .61428 m
.56349 .61803 L
s
.59524 .61428 m
.59524 .61803 L
s
.62698 .61428 m
.62698 .61803 L
s
.69048 .61428 m
.69048 .61803 L
s
.72222 .61428 m
.72222 .61803 L
s
.75397 .61428 m
.75397 .61803 L
s
.78571 .61428 m
.78571 .61803 L
s
.84921 .61428 m
.84921 .61803 L
s
.88095 .61428 m
.88095 .61803 L
s
.9127 .61428 m
.9127 .61803 L
s
.94444 .61428 m
.94444 .61803 L
s
.25 Mabswid
0 .61803 m
1 .61803 L
s
.99375 .01472 m
1 .01472 L
s
.99375 .13719 m
1 .13719 L
s
.99375 .25966 m
1 .25966 L
s
.99375 .38213 m
1 .38213 L
s
.99375 .5046 m
1 .5046 L
s
.125 Mabswid
.99625 .04533 m
1 .04533 L
s
.99625 .07595 m
1 .07595 L
s
.99625 .10657 m
1 .10657 L
s
.99625 .1678 m
1 .1678 L
s
.99625 .19842 m
1 .19842 L
s
.99625 .22904 m
1 .22904 L
s
.99625 .29027 m
1 .29027 L
s
.99625 .32089 m
1 .32089 L
s
.99625 .35151 m
1 .35151 L
s
.99625 .41275 m
1 .41275 L
s
.99625 .44336 m
1 .44336 L
s
.99625 .47398 m
1 .47398 L
s
.99625 .53522 m
1 .53522 L
s
.99625 .56583 m
1 .56583 L
s
.99625 .59645 m
1 .59645 L
s
.25 Mabswid
1 0 m
1 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
0 0 1 r
.5 Mabswid
.04181 .61803 m
.04262 .51646 L
.04327 .45327 L
.04396 .39706 L
.04519 .3174 L
.04652 .25383 L
.04797 .20245 L
.04923 .16898 L
.05058 .14122 L
.05302 .10572 L
.05423 .09293 L
.05555 .08163 L
.05795 .0662 L
.06028 .0556 L
.06244 .04842 L
.06486 .04245 L
.06745 .03772 L
.06991 .03438 L
.07216 .03201 L
.07465 .02996 L
.07738 .02822 L
.08023 .02682 L
.08288 .02581 L
.0857 .02495 L
.08837 .0243 L
.09337 .02339 L
.09617 .02301 L
.09875 .02272 L
.10458 .02223 L
.10925 .02194 L
.11427 .02171 L
.11901 .02154 L
.12334 .02142 L
.12841 .02131 L
.13393 .02122 L
.14398 .0211 L
.14931 .02106 L
.15433 .02103 L
.16369 .02098 L
.16895 .02096 L
.17378 .02094 L
.18468 .02091 L
.19444 .0209 L
.20354 .02088 L
.21353 .02087 L
.22422 .02087 L
.23442 .02086 L
.2455 .02086 L
.25596 .02085 L
.26563 .02085 L
Mistroke
.28434 .02085 L
.29498 .02084 L
.30495 .02084 L
.31481 .02084 L
.32517 .02084 L
.34369 .02084 L
.35326 .02084 L
.36347 .02084 L
.38185 .02084 L
.39212 .02084 L
.40324 .02084 L
.41285 .02084 L
.4234 .02084 L
.44332 .02084 L
.4542 .02084 L
.46437 .02084 L
.47481 .02084 L
.4847 .02084 L
.50325 .02084 L
.51289 .02084 L
.52313 .02084 L
.53188 .02084 L
.54155 .02084 L
.54645 .02084 L
.55162 .02084 L
.55604 .02084 L
.55854 .02084 L
.56087 .02084 L
.56217 .02084 L
.56358 .02084 L
.56492 .02084 L
.56615 .02084 L
.56726 .02084 L
.56848 .02084 L
.56975 .02084 L
.57095 .02084 L
.57161 .02084 L
.57234 .02084 L
.57366 .02084 L
.57494 .02084 L
.57614 .02084 L
.57884 .02084 L
.58172 .02084 L
.58708 .02084 L
.59201 .02084 L
.60314 .02084 L
.62332 .02084 L
.66283 .02084 L
.70082 .02084 L
.74126 .02084 L
Mistroke
.78019 .02084 L
.82157 .02084 L
.86144 .02084 L
.89979 .02084 L
.94059 .02084 L
.97619 .02084 L
Mfstroke
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{288, 177.938},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40004P0000/B000`400?l00000o`00003oo`3ooolQ
0?ooo`004P3oool01P3ookH0IP00000000000000000j093Koah0oooo00X0oonf06H0000000000000
0000>P2@fol0oooo0?oo]P1V000003Z@0`3oool0103KT3X000000000000jT=/O0?ooo`060?nfIP00
000000000000000006H0]_oo7`3oool02P3o]VH00000000000000000001V0;Koo`3oool0oonf06H0
0000>Y030?ooo`040=^@>P000000000003Z@fb00oooo00@0fi0j00000000000006Jf803oool0103K
T3X0000000000000I[H20?ooo`030?oo]P1V000003Z@00<0oooo00@0fi0j000000000000>Y3K8@3o
ool0103KT3X000000000>P2@fol;0?ooo`00503oool00`3o]VH0>Y3K0?ooo`0Q0?ooo`030?nfIP0j
T=/0oooo00L0oooo00H0om^@03XjT03oool0oooo090j>P2@folO0?ooo`03090j000006H0]_oo0280
oooo00<0T3X00000IP2fool0203oool01P3ofi00>SZ@0?ooo`3oool0T3Xj093Koah0oooo00H0om^@
03XjT03oool0oonf06H0>P2@folN0?ooo`060?oKT00j>Y00oooo0?oo]P1V03X0T=_o1P3oool01P3o
fi00>SZ@0?ooo`3oool0T3Xj093Kob40oooo00<0okIV03Z@f`3oool02`3oool001@0oooo00<0okIV
03Z@f`3oool08@3oool00`3o]VH0>Y3K0?ooo`0;0?ooo`030;IV>P2@fol0oooo01l0oooo00<0okIV
0000001V]_l08P3oool00`3o]VH0000006Jfo`0;0?ooo`030;IV>P2@fol0oooo01l0oooo00<0]VH0
0000001V]_l08@3oool00`2fIP00000006Jfo`0;0?ooo`030;IV>P2@fol0oooo01d0oooo00H0oonf
06H00000000000000000>P2@fol;0?ooo`00503oool00`3o]VH0>Y3K0?ooo`0Q0?ooo`030?nfIP0j
T=/0oooo00P0oooo00@0]VH000000000000006Jf8P3oool00`3ookH0][Ko0?ooo`0R0?ooo`030?oo
]P2f]_l0oooo00L0oooo00@0]VH000000000000006Jf8P3oool00`3ookH0ISZ@0?ooo`0Q0?ooo`03
0?oo]P1V>Y00oooo00L0oooo00@0]VH000000000000006Jf803oool0102fIP00I[Ko0?nfIP0jT=/<
0?ooo`004`3oool00`2@>VH0][IV03Z@f`0Q0?ooo`03090jIP2f]VH0>Y3K00T0oooo00<0]VHj093K
o`3oool0803oool01P3ofi00>SZ@0?ooo`3ookH0IP1V0;Kooal0oooo00H0om^@03XjT03oool0oonf
06H0IP2fool70?ooo`030;IV>P2@fol0oooo0200oooo00H0oonf06H0>P2@fol0oonf06H0IP2foolN
0?ooo`060?oo]P1V03X0T=_o0?oo]P1V06H0]_oo1`3oool00`2fISX0T=_o0?ooo`0Q0?ooo`040?oo
]P1V03X0T91V03Z@f``0oooo000C0?ooo`030?nfIP000000>Y3K0240oooo00<0okIV0000000jT=/0
2@3oool0102fIP00000000000000I[HP0?ooo`040=^@>P000000000003Z@fb40oooo00@0fi0j0000
00000000>Y3K203oool0102fIP00000000000000I[HP0?ooo`040?oKT00j0000000006Jfob00oooo
00@0om^@03X000000000I[Ko203oool0102fIP00000000000000I[HQ0?ooo`030?oKT00j0000>Y3K
00`0oooo003o0?ooob40oooo003o0?ooob40oooo003o0?ooob40oooo003o0?ooob40oooo003o0?oo
ob40oooo000>0?ooool000003@0000060?ooo`003P3oool00`000000oooo0?ooo`040?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00@0oooo00<000000?ooo`3oool0103oool000H0oooo00@0fi0j000000000000>Y3K
103oool00`000000oooo0?ooo`040?ooo`030000003oool0oooo02L0oooo00<000000?ooo`3oool0
9`3oool00`000000oooo0?ooo`0X0?ooo`030000003oool0oooo02L0oooo00<000000?ooo`3oool0
9`3oool00`000000oooo0?ooo`0W0?ooo`030000003oool0oooo00@0oooo00<000000?ooo`3oool0
103oool000H0oooo00D0T6J@0?ooo`3oool0T3YV0;Koo`030?ooo`030000003oool0oooo0?l0oooo
2@3oool00`000000oooo0?ooo`040?ooo`001@3oool01P3ookH0ISZ@0?ooo`3oool0]VHj093Ko`<0
oooo0`00003o0?ooo`L0oooo0`0000060?ooo`001@3oool01P3ookH0ISZ@0?ooo`3oool0]VHj093K
o`<0oooo00<000000?ooo`3oool09@3ooooM0000o`H0oooo00<000000?ooo`3oool0103oool000H0
oooo00D0T3Xj093Ko`3ookH0IP1V0;Koo`030?ooo`030000003oool0oooo01D0oooo40000?oS0?oo
o`030000003oool0oooo00@0oooo00060?ooo`040?oKT00j0000000006Jfo`@0oooo00<000000?oo
o`3oool04P3oool30000oo<0oooo00<000000?ooo`3oool0103oool000h0oooo00<000000?ooo`3o
ool04@3oool00`000?l0oooo0?ooo`3d0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000
003oool0oooo0100oooo00<0003o0?ooo`3oool0m@3oool00`000000oooo0?ooo`040?ooo`003P3o
ool00`000000oooo0?ooo`0?0?ooo`030000o`3oool0oooo0?H0oooo00<000000?ooo`3oool0103o
ool000h0oooo00<000000?ooo`3oool03`3oool00`000?l0oooo0?ooo`3f0?ooo`030000003oool0
oooo00@0oooo000>0?ooo`8000003`3oool00`000?l0oooo0?ooo`3f0?ooo`8000001P3oool000h0
oooo00<000000?ooo`3oool03P3oool00`000?l0oooo0?ooo`3g0?ooo`030000003oool0oooo00@0
oooo000>0?ooo`030000003oool0oooo00d0oooo00<0003o0?ooo`3oool0n03oool00`000000oooo
0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`0=0?ooo`030000o`3oool0oooo0?P0oooo00<0
00000?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool03@3oool00`000?l0oooo0?ooo`3h
0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo00d0oooo00<0003o0?oo
o`3oool0n03oool00`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`0=0?ooo`03
0000o`3oool0oooo0?P0oooo00<000000?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool0
3@3oool00`000?l0oooo0?ooo`3h0?ooo`030000003oool0oooo00@0oooo000>0?ooo`8000003@3o
ool00`000?l0oooo0?ooo`3h0?ooo`8000001P3oool000h0oooo00<000000?ooo`3oool0303oool0
0`000?l0oooo0?ooo`3i0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo
00`0oooo00<0003o0?ooo`3oool0n@3oool00`000000oooo0?ooo`040?ooo`003P3oool00`000000
oooo0?ooo`0<0?ooo`030000o`3oool0oooo0?T0oooo00<000000?ooo`3oool0103oool000h0oooo
00<000000?ooo`3oool0303oool00`000?l0oooo0?ooo`3i0?ooo`030000003oool0oooo00@0oooo
000>0?ooo`030000003oool0oooo00`0oooo00<0003o0?ooo`3oool0n@3oool00`000000oooo0?oo
o`040?ooo`003P3oool00`000000oooo0?ooo`0<0?ooo`030000o`3oool0oooo0?T0oooo00<00000
0?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool0303oool00`000?l0oooo0?ooo`3i0?oo
o`030000003oool0oooo00@0oooo000>0?ooo`8000003@3oool00`000?l0oooo0?ooo`3h0?ooo`80
00001P3oool000h0oooo00<000000?ooo`3oool0303oool00`000?l0oooo0?ooo`3i0?ooo`030000
003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo00`0oooo00<0003o0?ooo`3oool0n@3o
ool00`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`0<0?ooo`030000o`3oool0
oooo0?T0oooo00<000000?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool0303oool00`00
0?l0oooo0?ooo`3i0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo00/0
oooo00<0003o0?ooo`3oool0nP3oool00`000000oooo0?ooo`040?ooo`001@3oool01P3o]VH00000
000000000000001V0;Koo`<0oooo00<000000?ooo`3oool02`3oool00`000?l0oooo0?ooo`3j0?oo
o`030000003oool0oooo00@0oooo00060?ooo`03090j000006H0]_oo00D0oooo00<000000?ooo`3o
ool02`3oool00`000?l0oooo0?ooo`3j0?ooo`030000003oool0oooo00@0oooo00070?ooo`030?nf
IP000000I[Ko00@0oooo0`00000;0?ooo`030000o`3oool0oooo0?P0oooo0`0000060?ooo`00203o
ool00`3ookH0][Ko0?ooo`030?ooo`030000003oool0oooo00/0oooo00<0003o0?ooo`3oool0nP3o
ool00`000000oooo0?ooo`040?ooo`001@3oool01P3ofi00>SZ@0?ooo`3ookH0IP1V0;Koo`<0oooo
00<000000?ooo`3oool02`3oool00`000?l0oooo0?ooo`3j0?ooo`030000003oool0oooo00@0oooo
00060?ooo`040=^@>P000000000003Z@f`@0oooo00<000000?ooo`3oool02`3oool00`000?l0oooo
0?ooo`3j0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo00/0oooo00<0
003o0?ooo`3oool0nP3oool00`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`0;
0?ooo`030000o`3oool0oooo0?X0oooo00<000000?ooo`3oool0103oool000h0oooo00<000000?oo
o`3oool02`3oool00`000?l0oooo0?ooo`3j0?ooo`030000003oool0oooo00@0oooo000>0?ooo`03
0000003oool0oooo00/0oooo00<0003o0?ooo`3oool0nP3oool00`000000oooo0?ooo`040?ooo`00
3P3oool00`000000oooo0?ooo`0;0?ooo`030000o`3oool0oooo0?X0oooo00<000000?ooo`3oool0
103oool000h0oooo0P00000<0?ooo`030000o`3oool0oooo0?T0oooo0P0000060?ooo`003P3oool0
0`000000oooo0?ooo`0;0?ooo`030000o`3oool0oooo0?X0oooo00<000000?ooo`3oool0103oool0
00h0oooo00<000000?ooo`3oool02`3oool00`000?l0oooo0?ooo`3j0?ooo`030000003oool0oooo
00@0oooo000>0?ooo`030000003oool0oooo00/0oooo00<0003o0?ooo`3oool0nP3oool00`000000
oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`0;0?ooo`030000o`3oool0oooo0?X0oooo
00<000000?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool02P3oool00`000?l0oooo0?oo
o`3k0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo00X0oooo00<0003o
0?ooo`3oool0n`3oool00`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`0:0?oo
o`030000o`3oool0oooo0?/0oooo00<000000?ooo`3oool0103oool000h0oooo0P00000;0?ooo`03
0000o`3oool0oooo0?X0oooo0P0000060?ooo`003P3oool00`000000oooo0?ooo`0:0?ooo`030000
o`3oool0oooo0?/0oooo00<000000?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool02P3o
ool00`000?l0oooo0?ooo`3k0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0
oooo00X0oooo00<0003o0?ooo`3oool0n`3oool00`000000oooo0?ooo`040?ooo`003P3oool00`00
0000oooo0?ooo`0:0?ooo`030000o`3oool0oooo0?/0oooo00<000000?ooo`3oool0103oool000h0
oooo00<000000?ooo`3oool02P3oool00`000?l0oooo0?ooo`3k0?ooo`030000003oool0oooo00@0
oooo000>0?ooo`030000003oool0oooo00X0oooo00<0003o0?ooo`3oool0n`3oool00`000000oooo
0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`0:0?ooo`030000o`3oool0oooo0?/0oooo00<0
00000?ooo`3oool0103oool000h0oooo0P00000;0?ooo`030000o`3oool0oooo0?X0oooo0P000006
0?ooo`003P3oool00`000000oooo0?ooo`0:0?ooo`030000o`3oool0oooo0?/0oooo00<000000?oo
o`3oool0103oool000h0oooo00<000000?ooo`3oool02P3oool00`000?l0oooo0?ooo`3k0?ooo`03
0000003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo00X0oooo00<0003o0?ooo`3oool0
n`3oool00`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`0:0?ooo`030000o`3o
ool0oooo0?/0oooo00<000000?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool02P3oool0
0`000?l0oooo0?ooo`3k0?ooo`030000003oool0oooo00@0oooo00070?ooo`040=^@>P000000000j
093Ko`<0oooo00<000000?ooo`3oool02P3oool00`000?l0oooo0?ooo`3k0?ooo`030000003oool0
oooo00@0oooo00080?ooo`030?nfIP0jT=/0oooo00<0oooo00<000000?ooo`3oool02P3oool00`00
0?l0oooo0?ooo`3k0?ooo`030000003oool0oooo00@0oooo00050?ooo`060?oo]P1V000000000000
000003X0T=_o0`3oool3000000X0oooo00<0003o0?ooo`3oool0n@3oool3000000H0oooo00060?oo
o`040;IV001V]_l0okIV03Z@f`@0oooo00<000000?ooo`3oool02P3oool00`000?l0oooo0?ooo`3k
0?ooo`030000003oool0oooo00@0oooo00060?ooo`040?oo]P1V03X0T91V03Z@f`@0oooo00<00000
0?ooo`3oool02P3oool00`000?l0oooo0?ooo`3k0?ooo`030000003oool0oooo00@0oooo00070?oo
o`030?oKT00j0000>Y3K00@0oooo00<000000?ooo`3oool02P3oool00`000?l0oooo0?ooo`3k0?oo
o`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo00X0oooo00<0003o0?ooo`3o
ool0n`3oool00`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`0:0?ooo`030000
o`3oool0oooo0?/0oooo00<000000?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool02P3o
ool00`000?l0oooo0?ooo`3k0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0
oooo00T0oooo00<0003o0?ooo`3oool0o03oool00`000000oooo0?ooo`040?ooo`003P3oool20000
00X0oooo00<0003o0?ooo`3oool0n`3oool2000000H0oooo000>0?ooo`030000003oool0oooo00T0
oooo00<0003o0?ooo`3oool0o03oool00`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo
0?ooo`090?ooo`030000o`3oool0oooo0?`0oooo00<000000?ooo`3oool0103oool000h0oooo00<0
00000?ooo`3oool02@3oool00`000?l0oooo0?ooo`3l0?ooo`030000003oool0oooo00@0oooo000>
0?ooo`030000003oool0oooo00T0oooo00<0003o0?ooo`3oool0o03oool00`000000oooo0?ooo`04
0?ooo`003P3oool00`000000oooo0?ooo`090?ooo`030000o`3oool0oooo0?`0oooo00<000000?oo
o`3oool0103oool000h0oooo00<000000?ooo`3oool02@3oool00`000?l0oooo0?ooo`3l0?ooo`03
0000003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo00T0oooo00<0003o0?ooo`3oool0
o03oool00`000000oooo0?ooo`040?ooo`003P3oool2000000X0oooo00<0003o0?ooo`3oool0n`3o
ool2000000H0oooo000>0?ooo`030000003oool0oooo00T0oooo00<0003o0?ooo`3oool0o03oool0
0`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`090?ooo`030000o`3oool0oooo
0?`0oooo00<000000?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool02@3oool00`000?l0
oooo0?ooo`3l0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo00T0oooo
00<0003o0?ooo`3oool0o03oool00`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?oo
o`090?ooo`030000o`3oool0oooo0?`0oooo00<000000?ooo`3oool0103oool000h0oooo00<00000
0?ooo`3oool02@3oool00`000?l0oooo0?ooo`3l0?ooo`030000003oool0oooo00@0oooo000>0?oo
o`030000003oool0oooo00T0oooo00<0003o0?ooo`3oool0o03oool00`000000oooo0?ooo`040?oo
o`003P3oool00`000000oooo0?ooo`090?ooo`030000o`3oool0oooo0?`0oooo00<000000?ooo`3o
ool0103oool000h0oooo0P00000:0?ooo`030000o`3oool0oooo0?/0oooo0P0000060?ooo`003P3o
ool00`000000oooo0?ooo`090?ooo`030000o`3oool0oooo0?`0oooo00<000000?ooo`3oool0103o
ool000h0oooo00<000000?ooo`3oool02@3oool00`000?l0oooo0?ooo`3l0?ooo`030000003oool0
oooo00@0oooo000>0?ooo`030000003oool0oooo00T0oooo00<0003o0?ooo`3oool0o03oool00`00
0000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`090?ooo`030000o`3oool0oooo0?`0
oooo00<000000?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool02@3oool00`000?l0oooo
0?ooo`3l0?ooo`030000003oool0oooo00@0oooo00060?ooo`050?oo]P1V000000000000>P2@fol0
0`3oool00`000000oooo0?ooo`090?ooo`030000o`3oool0oooo0?`0oooo00<000000?ooo`3oool0
103oool000H0oooo00D0]VH006Jfo`3oool0oonf0;Jfo`030?ooo`030000003oool0oooo00T0oooo
00<0003o0?ooo`3oool0o03oool00`000000oooo0?ooo`040?ooo`001@3oool01P3ookH0IP0003Z@
f`3oool0fi0j06Jfo`<0oooo0`0000090?ooo`030000o`3oool0oooo0?X0oooo0`0000060?ooo`00
1P3oool0102@>VH0>SX000000000>Y040?ooo`030000003oool0oooo00T0oooo00<0003o0?ooo`3o
ool0o03oool00`000000oooo0?ooo`040?ooo`001P3oool00`3o]VH003Z@0?ooo`050?ooo`030000
003oool0oooo00T0oooo00<0003o0?ooo`3oool0o03oool00`000000oooo0?ooo`040?ooo`001`3o
ool0103KT3X000000000001V]_l30?ooo`030000003oool0oooo00T0oooo00<0003o0?ooo`3oool0
o03oool00`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`090?ooo`030000o`3o
ool0oooo0?`0oooo00<000000?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool02@3oool0
0`000?l0oooo0?ooo`3l0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo
00T0oooo00<0003o0?ooo`3oool0o03oool00`000000oooo0?ooo`040?ooo`003P3oool00`000000
oooo0?ooo`090?ooo`030000o`3oool0oooo0?`0oooo00<000000?ooo`3oool0103oool000h0oooo
0P00000:0?ooo`030000o`3oool0oooo0?/0oooo0P0000060?ooo`003P3oool00`000000oooo0?oo
o`090?ooo`030000o`3oool0oooo0?`0oooo00<000000?ooo`3oool0103oool000h0oooo00<00000
0?ooo`3oool02@3oool00`000?l0oooo0?ooo`3l0?ooo`030000003oool0oooo00@0oooo000>0?oo
o`030000003oool0oooo00T0oooo00<0003o0?ooo`3oool0o03oool00`000000oooo0?ooo`040?oo
o`003P3oool00`000000oooo0?ooo`090?ooo`030000o`3oool0oooo0?`0oooo00<000000?ooo`3o
ool0103oool000h0oooo00<000000?ooo`3oool02@3oool00`000?l0oooo0?ooo`3l0?ooo`030000
003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo00T0oooo00<0003o0?ooo`3oool0o03o
ool00`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`090?ooo`030000o`3oool0
oooo0?`0oooo00<000000?ooo`3oool0103oool000h0oooo0P00000:0?ooo`030000o`3oool0oooo
0?/0oooo0P0000060?ooo`003P3oool00`000000oooo0?ooo`090?ooo`030000o`3oool0oooo0?`0
oooo00<000000?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool02@3oool00`000?l0oooo
0?ooo`3l0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo00T0oooo00<0
003o0?ooo`3oool0o03oool00`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`09
0?ooo`030000o`3oool0oooo0?`0oooo00<000000?ooo`3oool0103oool000h0oooo00<000000?oo
o`3oool02@3oool00`000?l0oooo0?ooo`3l0?ooo`030000003oool0oooo00@0oooo000>0?ooo`03
0000003oool0oooo00T0oooo00<0003o0?ooo`3oool0o03oool00`000000oooo0?ooo`040?ooo`00
3P3oool00`000000oooo0?ooo`090?ooo`030000o`3oool0oooo0?`0oooo00<000000?ooo`3oool0
103oool000h0oooo0P00000:0?ooo`030000o`3oool0oooo0?/0oooo0P0000060?ooo`003P3oool0
0`000000oooo0?ooo`090?ooo`030000o`3oool0oooo0?`0oooo00<000000?ooo`3oool0103oool0
00h0oooo00<000000?ooo`3oool02@3oool00`000?l0oooo0?ooo`3l0?ooo`030000003oool0oooo
00@0oooo000>0?ooo`030000003oool0oooo00T0oooo00<0003o0?ooo`3oool0o03oool00`000000
oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`090?ooo`030000o`3oool0oooo0?`0oooo
00<000000?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool02@3oool00`000?l0oooo0?oo
o`3l0?ooo`030000003oool0oooo00@0oooo00060?ooo`040;IV00000000000003Z@f`@0oooo00<0
00000?ooo`3oool02@3oool00`000?l0oooo0?ooo`3l0?ooo`030000003oool0oooo00@0oooo0005
0?ooo`050?oo]P1VI[H0oooo0?ooo`2@IY00103oool00`000000oooo0?ooo`090?ooo`030000o`3o
ool0oooo0?`0oooo00<000000?ooo`3oool0103oool000H0oooo00@0T6J@0?ooo`3ookH0IVJf103o
ool3000000T0oooo00<0003o0?ooo`3oool0nP3oool3000000H0oooo00060?ooo`040;IV00000000
000003Z@f`@0oooo00<000000?ooo`3oool02@3oool00`000?l0oooo0?ooo`3l0?ooo`030000003o
ool0oooo00@0oooo00050?ooo`050?oo]P1V>Y00oooo0?oo]P1V>Y00103oool00`000000oooo0?oo
o`090?ooo`030000o`3oool0oooo0?`0oooo00<000000?ooo`3oool0103oool000H0oooo00@0fi0j
000000000000I[Ko103oool00`000000oooo0?ooo`090?ooo`030000o`3oool0oooo0?`0oooo00<0
00000?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool02@3oool00`000?l0oooo0?ooo`3l
0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo00T0oooo00<0003o0?oo
o`3oool0o03oool00`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`090?ooo`03
0000o`3oool0oooo0?`0oooo00<000000?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool0
2@3oool00`000?l0oooo0?ooo`3l0?ooo`030000003oool0oooo00@0oooo000>0?ooo`8000002P3o
ool00`000?l0oooo0?ooo`3k0?ooo`8000001P3oool000h0oooo00<000000?ooo`3oool02@3oool0
0`000?l0oooo0?ooo`3l0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo
00T0oooo00<0003o0?ooo`3oool0o03oool00`000000oooo0?ooo`040?ooo`003P3oool00`000000
oooo0?ooo`090?ooo`030000o`3oool0oooo0?`0oooo00<000000?ooo`3oool0103oool000h0oooo
00<000000?ooo`3oool02@3oool00`000?l0oooo0?ooo`3l0?ooo`030000003oool0oooo00@0oooo
000>0?ooo`030000003oool0oooo00T0oooo00<0003o0?ooo`3oool0o03oool00`000000oooo0?oo
o`040?ooo`003P3oool00`000000oooo0?ooo`090?ooo`030000o`3oool0oooo0?`0oooo00<00000
0?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool02@3oool00`000?l0oooo0?ooo`3l0?oo
o`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo00T0oooo00<0003o0?ooo`3o
ool0o03oool00`000000oooo0?ooo`040?ooo`003P3oool2000000X0oooo00<0003o0?ooo`3oool0
n`3oool2000000H0oooo000>0?ooo`030000003oool0oooo00T0oooo00<0003o0?ooo`3oool0o03o
ool00`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`090?ooo`030000o`3oool0
oooo0?`0oooo00<000000?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool02@3oool00`00
0?l0oooo0?ooo`3l0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo00T0
oooo00<0003o0?ooo`3oool0o03oool00`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo
0?ooo`090?ooo`030000o`3oool0oooo0?`0oooo00<000000?ooo`3oool0103oool000h0oooo00<0
00000?ooo`3oool02@3oool00`000?l0oooo0?ooo`3l0?ooo`030000003oool0oooo00@0oooo000>
0?ooo`030000003oool0oooo00T0oooo00<0003o0?ooo`3oool0o03oool00`000000oooo0?ooo`04
0?ooo`003P3oool2000000X0oooo00<0003o0?ooo`3oool0n`3oool2000000H0oooo000>0?ooo`03
0000003oool0oooo00T0oooo00<0003o0?ooo`3oool0o03oool00`000000oooo0?ooo`040?ooo`00
3P3oool00`000000oooo0?ooo`090?ooo`030000o`3oool0oooo0?`0oooo00<000000?ooo`3oool0
103oool000h0oooo00<000000?ooo`3oool02@3oool00`000?l0oooo0?ooo`3l0?ooo`030000003o
ool0oooo00@0oooo000>0?ooo`030000003oool0oooo00@0oooo00<000000?ooo`3oool00P3oool0
10000?l0oooo0?ooo`0000080?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01P3o
ool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01@3o
ool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01@3o
ool00`000000oooo0?ooo`060?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01P3o
ool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01@3o
ool00`000000oooo0?ooo`060?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3o
ool00`000000oooo0?ooo`060?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01P3o
ool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01@3o
ool00`000000oooo0?ooo`060?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01P3o
ool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0103o
ool00`000000oooo0?ooo`040?ooo`003P3oool<000000030000o`00000000000?d000001P3oool0
0001\
\>"],
  ImageRangeCache->{{{0, 287}, {176.938, 0}} -> {0.748404, -0.99631, \
0.011827, 0.0613139}}],

Cell[BoxData[
    TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
      False,
      Editable->False]], "Output"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
-0.333333 0.333333 0 0.0309017 [
[.16667 -0.0125 -9 -9 ]
[.16667 -0.0125 9 0 ]
[.33333 -0.0125 -3 -9 ]
[.33333 -0.0125 3 0 ]
[.5 -0.0125 -9 -9 ]
[.5 -0.0125 9 0 ]
[.66667 -0.0125 -3 -9 ]
[.66667 -0.0125 3 0 ]
[.83333 -0.0125 -9 -9 ]
[.83333 -0.0125 9 0 ]
[1 -0.0125 -3 -9 ]
[1 -0.0125 3 0 ]
[ 0 0 -0.125 0 ]
[.5 -0.0125 -5 -21.875 ]
[.5 -0.0125 5 -9 ]
[-0.0125 .07725 -18 -4.5 ]
[-0.0125 .07725 0 4.5 ]
[-0.0125 .15451 -6 -4.5 ]
[-0.0125 .15451 0 4.5 ]
[-0.0125 .23176 -18 -4.5 ]
[-0.0125 .23176 0 4.5 ]
[-0.0125 .30902 -12 -4.5 ]
[-0.0125 .30902 0 4.5 ]
[-0.0125 .38627 -24 -4.5 ]
[-0.0125 .38627 0 4.5 ]
[-0.0125 .46353 -12 -4.5 ]
[-0.0125 .46353 0 4.5 ]
[-0.0125 .54078 -24 -4.5 ]
[-0.0125 .54078 0 4.5 ]
[-0.0125 .61803 -12 -4.5 ]
[-0.0125 .61803 0 4.5 ]
[ 0 0 -0.125 0 ]
[-0.01875 .30902 -36.875 -23.9688 ]
[-0.01875 .30902 -24 23.9688 ]
[ 0 .61803 .125 0 ]
[ 1 0 .125 0 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.16667 0 m
.16667 .00625 L
s
[(1.5)] .16667 -0.0125 0 1 Mshowa
.33333 0 m
.33333 .00625 L
s
[(2)] .33333 -0.0125 0 1 Mshowa
.5 0 m
.5 .00625 L
s
[(2.5)] .5 -0.0125 0 1 Mshowa
.66667 0 m
.66667 .00625 L
s
[(3)] .66667 -0.0125 0 1 Mshowa
.83333 0 m
.83333 .00625 L
s
[(3.5)] .83333 -0.0125 0 1 Mshowa
1 0 m
1 .00625 L
s
[(4)] 1 -0.0125 0 1 Mshowa
.125 Mabswid
.03333 0 m
.03333 .00375 L
s
.06667 0 m
.06667 .00375 L
s
.1 0 m
.1 .00375 L
s
.13333 0 m
.13333 .00375 L
s
.2 0 m
.2 .00375 L
s
.23333 0 m
.23333 .00375 L
s
.26667 0 m
.26667 .00375 L
s
.3 0 m
.3 .00375 L
s
.36667 0 m
.36667 .00375 L
s
.4 0 m
.4 .00375 L
s
.43333 0 m
.43333 .00375 L
s
.46667 0 m
.46667 .00375 L
s
.53333 0 m
.53333 .00375 L
s
.56667 0 m
.56667 .00375 L
s
.6 0 m
.6 .00375 L
s
.63333 0 m
.63333 .00375 L
s
.7 0 m
.7 .00375 L
s
.73333 0 m
.73333 .00375 L
s
.76667 0 m
.76667 .00375 L
s
.8 0 m
.8 .00375 L
s
.86667 0 m
.86667 .00375 L
s
.9 0 m
.9 .00375 L
s
.93333 0 m
.93333 .00375 L
s
.96667 0 m
.96667 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
gsave
.5 -0.0125 -66 -25.875 Mabsadd m
1 1 Mabs scale
currentpoint translate
0 20.875 translate 1 -1 scale
63.000 13.000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 13.000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(t) show
69.000 13.000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
0 .07725 m
.00625 .07725 L
s
[(2.5)] -0.0125 .07725 1 0 Mshowa
0 .15451 m
.00625 .15451 L
s
[(5)] -0.0125 .15451 1 0 Mshowa
0 .23176 m
.00625 .23176 L
s
[(7.5)] -0.0125 .23176 1 0 Mshowa
0 .30902 m
.00625 .30902 L
s
[(10)] -0.0125 .30902 1 0 Mshowa
0 .38627 m
.00625 .38627 L
s
[(12.5)] -0.0125 .38627 1 0 Mshowa
0 .46353 m
.00625 .46353 L
s
[(15)] -0.0125 .46353 1 0 Mshowa
0 .54078 m
.00625 .54078 L
s
[(17.5)] -0.0125 .54078 1 0 Mshowa
0 .61803 m
.00625 .61803 L
s
[(20)] -0.0125 .61803 1 0 Mshowa
.125 Mabswid
0 .01545 m
.00375 .01545 L
s
0 .0309 m
.00375 .0309 L
s
0 .04635 m
.00375 .04635 L
s
0 .0618 m
.00375 .0618 L
s
0 .09271 m
.00375 .09271 L
s
0 .10816 m
.00375 .10816 L
s
0 .12361 m
.00375 .12361 L
s
0 .13906 m
.00375 .13906 L
s
0 .16996 m
.00375 .16996 L
s
0 .18541 m
.00375 .18541 L
s
0 .20086 m
.00375 .20086 L
s
0 .21631 m
.00375 .21631 L
s
0 .24721 m
.00375 .24721 L
s
0 .26266 m
.00375 .26266 L
s
0 .27812 m
.00375 .27812 L
s
0 .29357 m
.00375 .29357 L
s
0 .32447 m
.00375 .32447 L
s
0 .33992 m
.00375 .33992 L
s
0 .35537 m
.00375 .35537 L
s
0 .37082 m
.00375 .37082 L
s
0 .40172 m
.00375 .40172 L
s
0 .41717 m
.00375 .41717 L
s
0 .43262 m
.00375 .43262 L
s
0 .44807 m
.00375 .44807 L
s
0 .47898 m
.00375 .47898 L
s
0 .49443 m
.00375 .49443 L
s
0 .50988 m
.00375 .50988 L
s
0 .52533 m
.00375 .52533 L
s
0 .55623 m
.00375 .55623 L
s
0 .57168 m
.00375 .57168 L
s
0 .58713 m
.00375 .58713 L
s
0 .60258 m
.00375 .60258 L
s
.25 Mabswid
0 0 m
0 .61803 L
s
gsave
-0.01875 .30902 -115.406 -10.4375 Mabsadd m
1 1 Mabs scale
currentpoint translate
84.9688 10.4375 translate
90 rotate
-84.9688 -10.4375 translate
0 20.875 translate 1 -1 scale
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding WindowsANSIEncoding def
        currentdict
    end

    newfontname exch definefont pop
} def
63.000 13.000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
%%BeginResource: font Courier-MISO
%%BeginFont: Courier-MISO
/Courier /Courier-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 13.000 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(dS) show
75.000 14.563 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 7.125 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(A) show
79.813 13.000 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
85.813 13.000 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(dS) show
97.813 14.563 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 7.125 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(IA) show
106.938 13.000 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
0 .61178 m
0 .61803 L
s
.16667 .61178 m
.16667 .61803 L
s
.33333 .61178 m
.33333 .61803 L
s
.5 .61178 m
.5 .61803 L
s
.66667 .61178 m
.66667 .61803 L
s
.83333 .61178 m
.83333 .61803 L
s
.125 Mabswid
.03333 .61428 m
.03333 .61803 L
s
.06667 .61428 m
.06667 .61803 L
s
.1 .61428 m
.1 .61803 L
s
.13333 .61428 m
.13333 .61803 L
s
.2 .61428 m
.2 .61803 L
s
.23333 .61428 m
.23333 .61803 L
s
.26667 .61428 m
.26667 .61803 L
s
.3 .61428 m
.3 .61803 L
s
.36667 .61428 m
.36667 .61803 L
s
.4 .61428 m
.4 .61803 L
s
.43333 .61428 m
.43333 .61803 L
s
.46667 .61428 m
.46667 .61803 L
s
.53333 .61428 m
.53333 .61803 L
s
.56667 .61428 m
.56667 .61803 L
s
.6 .61428 m
.6 .61803 L
s
.63333 .61428 m
.63333 .61803 L
s
.7 .61428 m
.7 .61803 L
s
.73333 .61428 m
.73333 .61803 L
s
.76667 .61428 m
.76667 .61803 L
s
.8 .61428 m
.8 .61803 L
s
.86667 .61428 m
.86667 .61803 L
s
.9 .61428 m
.9 .61803 L
s
.93333 .61428 m
.93333 .61803 L
s
.96667 .61428 m
.96667 .61803 L
s
.25 Mabswid
0 .61803 m
1 .61803 L
s
.99375 0 m
1 0 L
s
.99375 .07725 m
1 .07725 L
s
.99375 .15451 m
1 .15451 L
s
.99375 .23176 m
1 .23176 L
s
.99375 .30902 m
1 .30902 L
s
.99375 .38627 m
1 .38627 L
s
.99375 .46353 m
1 .46353 L
s
.99375 .54078 m
1 .54078 L
s
.125 Mabswid
.99625 .01545 m
1 .01545 L
s
.99625 .0309 m
1 .0309 L
s
.99625 .04635 m
1 .04635 L
s
.99625 .0618 m
1 .0618 L
s
.99625 .09271 m
1 .09271 L
s
.99625 .10816 m
1 .10816 L
s
.99625 .12361 m
1 .12361 L
s
.99625 .13906 m
1 .13906 L
s
.99625 .16996 m
1 .16996 L
s
.99625 .18541 m
1 .18541 L
s
.99625 .20086 m
1 .20086 L
s
.99625 .21631 m
1 .21631 L
s
.99625 .24721 m
1 .24721 L
s
.99625 .26266 m
1 .26266 L
s
.99625 .27812 m
1 .27812 L
s
.99625 .29357 m
1 .29357 L
s
.99625 .32447 m
1 .32447 L
s
.99625 .33992 m
1 .33992 L
s
.99625 .35537 m
1 .35537 L
s
.99625 .37082 m
1 .37082 L
s
.99625 .40172 m
1 .40172 L
s
.99625 .41717 m
1 .41717 L
s
.99625 .43262 m
1 .43262 L
s
.99625 .44807 m
1 .44807 L
s
.99625 .47898 m
1 .47898 L
s
.99625 .49443 m
1 .49443 L
s
.99625 .50988 m
1 .50988 L
s
.99625 .52533 m
1 .52533 L
s
.99625 .55623 m
1 .55623 L
s
.99625 .57168 m
1 .57168 L
s
.99625 .58713 m
1 .58713 L
s
.99625 .60258 m
1 .60258 L
s
.25 Mabswid
1 0 m
1 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
1 0 0 r
.5 Mabswid
.08786 .61803 m
.08974 .54507 L
.09253 .46451 L
.09513 .40276 L
.10039 .3068 L
.106 .23428 L
.11124 .18531 L
.11618 .15053 L
.12062 .12616 L
.12543 .1052 L
.13022 .08863 L
.13537 .07445 L
.14102 .06215 L
.1463 .053 L
.15222 .04481 L
.15785 .03858 L
.16338 .03359 L
.1684 .02984 L
.17849 .024 L
.18923 .01956 L
.19919 .01657 L
.20855 .01445 L
.21883 .01268 L
.22968 .01126 L
.23894 .01033 L
.24909 .00952 L
.25963 .00887 L
.26961 .00837 L
.28111 .00793 L
.29159 .0076 L
.30175 .00735 L
.31253 .00713 L
.33189 .00684 L
.34175 .00673 L
.35237 .00663 L
.37158 .00649 L
.38166 .00644 L
.39266 .00639 L
.40429 .00635 L
.41483 .00631 L
.43546 .00627 L
.44679 .00625 L
.45748 .00623 L
.46771 .00622 L
.47853 .00621 L
.49792 .0062 L
.50785 .00619 L
.51851 .00619 L
.52858 .00619 L
.53776 .00618 L
Mistroke
.54279 .00618 L
.54815 .00618 L
.55272 .00618 L
.55777 .00618 L
.56059 .00618 L
.56317 .00618 L
.56601 .00618 L
.56744 .00618 L
.56825 .00618 L
.569 .00618 L
.57039 .00618 L
.57165 .00618 L
.573 .00618 L
.57377 .00618 L
.57447 .00618 L
.57565 .00618 L
.57694 .00618 L
.57829 .00618 L
.57956 .00618 L
.58227 .00618 L
.58478 .00618 L
.59047 .00618 L
.59549 .00618 L
.60084 .00618 L
.62029 .00618 L
.64279 .00619 L
.66397 .00619 L
.70447 .0062 L
.74755 .00621 L
.78903 .00621 L
.82892 .00622 L
.87139 .00623 L
.91226 .00623 L
.95571 .00624 L
.99757 .00624 L
1 .00624 L
Mfstroke
0 1 0 r
.03453 .61803 m
.03805 .52694 L
.04244 .43142 L
.04767 .33966 L
.05242 .27388 L
.05709 .22271 L
.06215 .17903 L
.06749 .1433 L
.07255 .11703 L
.07768 .09604 L
.08334 .07798 L
.08925 .06339 L
.09479 .0527 L
.10468 .03871 L
.11023 .03293 L
.11532 .02861 L
.12531 .02209 L
.13459 .01775 L
.14477 .01427 L
.15562 .01159 L
.16606 .00969 L
.17735 .00817 L
.18801 .00709 L
.19783 .00633 L
.21693 .00527 L
.22778 .00484 L
.23791 .00453 L
.24851 .00426 L
.25856 .00406 L
.2774 .00377 L
.2872 .00366 L
.29761 .00356 L
.3163 .00343 L
.33606 .00332 L
.35462 .00326 L
.3751 .0032 L
.39389 .00317 L
.41309 .00314 L
.42398 .00313 L
.4341 .00313 L
.44479 .00312 L
.45487 .00311 L
.47374 .0031 L
.4836 .0031 L
.49405 .0031 L
.50384 .0031 L
.51278 .00309 L
.52236 .00309 L
.53265 .00309 L
.53721 .00309 L
Mistroke
.54218 .00309 L
.54653 .00309 L
.55123 .00309 L
.55405 .00309 L
.55664 .00309 L
.55907 .00309 L
.56173 .00309 L
.56413 .00309 L
.56636 .00309 L
.56759 .00309 L
.56872 .00309 L
.57002 .00309 L
.57124 .00309 L
.57247 .00309 L
.57316 .00309 L
.57382 .00309 L
.57513 .00309 L
.57587 .00309 L
.57655 .00309 L
.57894 .00309 L
.58014 .00309 L
.58145 .00309 L
.5872 .00309 L
.59254 .00309 L
.60325 .00309 L
.61335 .00309 L
.63223 .00309 L
.67132 .00309 L
.71291 .0031 L
.75296 .0031 L
.79146 .0031 L
.83246 .00311 L
.87192 .00311 L
.91387 .00311 L
.95428 .00311 L
.99315 .00311 L
1 .00312 L
Mfstroke
0 0 1 r
.01579 .61803 m
.01641 .52758 L
.01711 .44713 L
.01839 .33599 L
.01975 .2532 L
.02043 .22131 L
.02115 .19294 L
.02245 .15275 L
.02384 .12067 L
.02537 .09474 L
.02669 .07785 L
.02811 .06384 L
.03067 .04593 L
.03194 .03947 L
.03333 .03377 L
.03585 .02598 L
.0383 .02063 L
.04057 .01701 L
.0431 .014 L
.04583 .01161 L
.0484 .00992 L
.05076 .00873 L
.05338 .00769 L
.05625 .00681 L
.05924 .00611 L
.06202 .0056 L
.06499 .00516 L
.06779 .00484 L
.07304 .00438 L
.07598 .00419 L
.07869 .00404 L
.08481 .00379 L
.08972 .00365 L
.09499 .00353 L
.09996 .00345 L
.10451 .00339 L
.10983 .00333 L
.11563 .00328 L
.12618 .00322 L
.13178 .0032 L
.13704 .00318 L
.14688 .00316 L
.1524 .00315 L
.15747 .00314 L
.16891 .00313 L
.17916 .00312 L
.18872 .00311 L
.19921 .00311 L
.21043 .0031 L
.22114 .0031 L
Mistroke
.23278 .0031 L
.24376 .0031 L
.25392 .0031 L
.27355 .00309 L
.28472 .00309 L
.2952 .00309 L
.30555 .00309 L
.31643 .00309 L
.33588 .00309 L
.34593 .00309 L
.35665 .00309 L
.37594 .00309 L
.38673 .00309 L
.3984 .00309 L
.40849 .00309 L
.41957 .00309 L
.44048 .00309 L
.45191 .00309 L
.46259 .00309 L
.47355 .00309 L
.48394 .00309 L
.50341 .00309 L
.51353 .00309 L
.52429 .00309 L
.53348 .00309 L
.54362 .00309 L
.54878 .00309 L
.5542 .00309 L
.55884 .00309 L
.56147 .00309 L
.56391 .00309 L
.56528 .00309 L
.56676 .00309 L
.56816 .00309 L
.56945 .00309 L
.57062 .00309 L
.5719 .00309 L
.57324 .00309 L
.57449 .00309 L
.57519 .00309 L
.57595 .00309 L
.57734 .00309 L
.57869 .00309 L
.57994 .00309 L
.58278 .00309 L
.5858 .00309 L
.59144 .00309 L
.59661 .00309 L
.6083 .00309 L
.62949 .00309 L
Mistroke
.67097 .00309 L
.71086 .00309 L
.75333 .00309 L
.7942 .00309 L
.83765 .00309 L
.87951 .00309 L
.91978 .00309 L
.96262 .00309 L
1 .00309 L
Mfstroke
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{288, 177.938},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40004P0000/B000`400?l00000o`00003oo`3ooolQ
0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00X03oool0103o]VH000000000
0000I[Il0?ooo`00X03oool01@3KT3X0>Y3K0?ooo`2fIP00>Y3K07/0oooo002P0?ooo`030=^@>P0j
T=/0oooo07d0oooo002O0?ooo`060=^@>P00000000000000000006H0]_ooN`3oool00:00oooo00<0
fi0j03Z@f`3oool0O@3oool00?l0oooo8@3oool00?l0oooo8@3oool00?l0oooo8@3oool00?l0oooo
8@3oool004X0oooo00X0oonf06H00000000000000000>P2@fol0oooo0?oo]P1V000003Z@0`3oool0
103KT3X000000000000jT=/L0?ooo`060?nfIP00000000000000000006H0]_oo703oool02P3o]VH0
0000000000000000001V0;Koo`3oool0oonf06H00000>Y030?ooo`040=^@>P000000000003Z@fah0
oooo00@0fi0j00000000000006Jf7P3oool0103KT3X0000000000000I[H20?ooo`030?oo]P1V0000
03Z@00<0oooo00@0fi0j000000000000>Y3K7`3oool0103KT3X000000000>P2@fol30?ooo`00C03o
ool00`3o]VH0>Y3K0?ooo`070?ooo`060?oKT00j>Y00oooo0?ooo`2@>SX0T=_o703oool00`2@>P00
001V0;Koo`0O0?ooo`03090j000006H0]_oo00P0oooo00H0om^@03XjT03oool0oooo090j>P2@folL
0?ooo`060?oKT00j>Y00oooo0?oo]P1V03X0T=_o703oool01P3ofi00>SZ@0?ooo`3ookH0IP0j093K
o`H0oooo00H0om^@03XjT03oool0oooo090j>P2@folO0?ooo`030?nfIP0jT=/0oooo00<0oooo001<
0?ooo`030?nfIP0jT=/0oooo00/0oooo00<0]VHj093Ko`3oool0703oool00`3o]VH0000006Jfo`0O
0?ooo`030?nfIP000000I[Ko00/0oooo00<0]VHj093Ko`3oool07@3oool00`2fIP00000006Jfo`0O
0?ooo`030;IV00000000I[Ko00/0oooo00<0]VHj093Ko`3oool06`3oool01P3ookH0IP0000000000
0000000j093Ko`<0oooo001<0?ooo`030?nfIP0jT=/0oooo00P0oooo00@0]VH000000000000006Jf
7`3oool00`3ookH0][Ko0?ooo`0O0?ooo`030?oo]P2f]_l0oooo00L0oooo00@0]VH0000000000000
06Jf803oool00`3ookH0ISZ@0?ooo`0O0?ooo`030?oo]P1V>Y00oooo00L0oooo00@0]VH000000000
000006Jf7P3oool0102fIP00I[Ko0?nfIP0jT=/40?ooo`00B`3oool00`2@>VH0][IV03Z@f`090?oo
o`030;IV>P2@fol0oooo01d0oooo00H0om^@03XjT03oool0oonf06H0IP2foolL0?ooo`060?oKT00j
>Y00oooo0?oo]P1V06H0]_oo1`3oool00`2fISX0T=_o0?ooo`0N0?ooo`060?oo]P1V03X0T=_o0?oo
]P1V06H0]_oo703oool01P3ookH0IP0j093Ko`3ookH0IP1V0;Koo`L0oooo00<0]VHj093Ko`3oool0
7`3oool0103ookH0IP0j092@IP0jT=/40?ooo`00B`3oool00`3o]VH0000003Z@f`090?ooo`040;IV
000000000000001V]Qd0oooo00@0fi0j000000000000>Y3K7P3oool0103KT3X000000000000jT=/8
0?ooo`040;IV000000000000001V]Qh0oooo00@0om^@03X000000000I[Ko7P3oool0103ofi00>P00
0000001V]_l80?ooo`040;IV000000000000001V]Ql0oooo00<0om^@03X0000jT=/0103oool00?l0
oooo8@3oool00?l0oooo8@3oool00?l0oooo8@3oool00?l0oooo8@3oool00?l0oooo8@3oool002/0
ooool00000050?ooo`00:`3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo
00<000000000o`000?l0g@000?l50?ooo`00:`3oool00`000000oooo0?ooo`0:0?ooo`@0003o5`3o
ool00`0000000?l0003o000@003o00D0oooo/03o00050?ooo`00:`3oool00`000000oooo0?ooo`08
0?ooo`80003o5`3oool5003o00/0oooo303o002_0?ooo`030000003oool0oooo00<0oooo000[0?oo
o`8000001`3oool20000oaL0oooo0P00o`0;0?ooo`D0o`00^P3oool2000000D0oooo000[0?ooo`03
0000003oool0oooo00H0oooo00<0003o0?ooo`3oool0503oool2003o00X0oooo0`3o00300?ooo`03
0000003oool0oooo00<0oooo000[0?ooo`030000003oool0oooo00D0oooo00<0003o0?ooo`3oool0
4P3oool3003o00X0oooo0P3o00330?ooo`030000003oool0oooo00<0oooo000[0?ooo`030000003o
ool0oooo00D0oooo00<0003o0?ooo`3oool0403oool2003o00`0oooo00<0o`000?ooo`3oool0``3o
ool00`000000oooo0?ooo`030?ooo`00:`3oool2000000H0oooo00<0003o0?ooo`3oool03`3oool0
0`00o`00oooo0?ooo`0:0?ooo`80o`00a@3oool2000000D0oooo000[0?ooo`030000003oool0oooo
00@0oooo00<0003o0?ooo`3oool03`3oool00`00o`00oooo0?ooo`0:0?ooo`030?l0003oool0oooo
0<H0oooo00<000000?ooo`3oool00`3oool002/0oooo00<000000?ooo`3oool0103oool00`000?l0
oooo0?ooo`0?0?ooo`03003o003oool0oooo00T0oooo00<0o`000?ooo`3oool0a`3oool00`000000
oooo0?ooo`030?ooo`00:`3oool2000000D0oooo00<0003o0?ooo`3oool03P3oool00`00o`00oooo
0?ooo`090?ooo`030?l0003oool0oooo0<L0oooo0P0000050?ooo`00:`3oool00`000000oooo0?oo
o`040?ooo`030000o`3oool0oooo00d0oooo00<00?l00?ooo`3oool02@3oool00`3o0000oooo0?oo
o`390?ooo`030000003oool0oooo00<0oooo000[0?ooo`030000003oool0oooo00@0oooo00<0003o
0?ooo`3oool0303oool00`00o`00oooo0?ooo`0:0?ooo`030?l0003oool0oooo0<T0oooo00<00000
0?ooo`3oool00`3oool002/0oooo00<000000?ooo`3oool00`3oool00`000?l0oooo0?ooo`0=0?oo
o`03003o003oool0oooo00T0oooo00<0o`000?ooo`3oool0bP3oool00`000000oooo0?ooo`030?oo
o`00:`3oool2000000@0oooo00<0003o0?ooo`3oool0303oool00`00o`00oooo0?ooo`090?ooo`03
0?l0003oool0oooo0<X0oooo0P0000050?ooo`00:`3oool00`000000oooo0?ooo`030?ooo`030000
o`3oool0oooo00`0oooo00<00?l00?ooo`3oool02@3oool00`3o0000oooo0?ooo`3;0?ooo`030000
003oool0oooo00<0oooo000F0?ooo`0:0?nfIP00000000000000000006H0]_oo0?ooo`3ookH0IP00
000jT0<0oooo00@0fi0j000000000000>Y3K103oool00`000000oooo0?ooo`030?ooo`030000o`3o
ool0oooo00`0oooo00<00?l00?ooo`3oool0203oool00`3o0000oooo0?ooo`3<0?ooo`030000003o
ool0oooo00<0oooo000G0?ooo`03090j000006H0]_oo00P0oooo00H0om^@03XjT03oool0oooo090j
>P2@fol30?ooo`030000003oool0oooo00<0oooo00<0003o0?ooo`3oool02`3oool00`00o`00oooo
0?ooo`090?ooo`030?l0003oool0oooo0<`0oooo00<000000?ooo`3oool00`3oool001P0oooo00<0
okIV0000001V]_l02`3oool00`2fISX0T=_o0?ooo`020?ooo`800000103oool00`000?l0oooo0?oo
o`0;0?ooo`03003o003oool0oooo00T0oooo00<0o`000?ooo`3oool0bP3oool3000000D0oooo000I
0?ooo`030?oo]P2f]_l0oooo00L0oooo00@0]VH000000000000006Jf103oool00`000000oooo0?oo
o`030?ooo`030000o`3oool0oooo00X0oooo00<00?l00?ooo`3oool02@3oool00`3o0000oooo0?oo
o`3=0?ooo`030000003oool0oooo00<0oooo000F0?ooo`060?oKT00j>Y00oooo0?oo]P1V06H0]_oo
1`3oool00`2fISX0T=_o0?ooo`050?ooo`030000003oool0oooo00<0oooo00<0003o0?ooo`3oool0
2P3oool00`00o`00oooo0?ooo`090?ooo`030?l0003oool0oooo0<d0oooo00<000000?ooo`3oool0
0`3oool001L0oooo00@0fi0j000000000000>Y3K203oool0102fIP00000000000000I[H40?ooo`03
0000003oool0oooo00<0oooo00<0003o0?ooo`3oool02@3oool00`00o`00oooo0?ooo`0:0?ooo`03
0?l0003oool0oooo0<d0oooo00<000000?ooo`3oool00`3oool002/0oooo0P0000040?ooo`030000
o`3oool0oooo00T0oooo00<00?l00?ooo`3oool02P3oool00`3o0000oooo0?ooo`3<0?ooo`800000
1@3oool002/0oooo00<000000?ooo`3oool00`3oool00`000?l0oooo0?ooo`090?ooo`03003o003o
ool0oooo00T0oooo00<0o`000?ooo`3oool0cP3oool00`000000oooo0?ooo`030?ooo`00:`3oool0
0`000000oooo0?ooo`030?ooo`030000o`3oool0oooo00T0oooo00<00?l00?ooo`3oool02@3oool0
0`3o0000oooo0?ooo`3>0?ooo`030000003oool0oooo00<0oooo000[0?ooo`8000000`3oool00`00
0?l0oooo0?ooo`090?ooo`03003o003oool0oooo00X0oooo00<0o`000?ooo`3oool0c@3oool20000
00D0oooo000[0?ooo`030000003oool0oooo0080oooo00<0003o0?ooo`3oool02@3oool00`00o`00
oooo0?ooo`0:0?ooo`030?l0003oool0oooo0<h0oooo00<000000?ooo`3oool00`3oool002/0oooo
00<000000?ooo`3oool00P3oool00`000?l0oooo0?ooo`090?ooo`03003o003oool0oooo00X0oooo
00<0o`000?ooo`3oool0cP3oool00`000000oooo0?ooo`030?ooo`00:`3oool00`000000oooo0?oo
o`020?ooo`030000o`3oool0oooo00T0oooo00<00?l00?ooo`3oool02@3oool00`3o0000oooo0?oo
o`3?0?ooo`030000003oool0oooo00<0oooo000[0?ooo`8000000`3oool00`000?l0oooo0?ooo`09
0?ooo`03003o003oool0oooo00T0oooo00<0o`000?ooo`3oool0cP3oool2000000D0oooo000[0?oo
o`030000003oool0oooo0080oooo00<0003o0?ooo`3oool02@3oool00`00o`00oooo0?ooo`090?oo
o`030?l0003oool0oooo0<l0oooo00<000000?ooo`3oool00`3oool002/0oooo00<000000?ooo`3o
ool00P3oool00`000?l0oooo0?ooo`080?ooo`03003o003oool0oooo00X0oooo00<0o`000?ooo`3o
ool0c`3oool00`000000oooo0?ooo`030?ooo`00:`3oool00`000000oooo0?ooo`020?ooo`030000
o`3oool0oooo00P0oooo00<00?l00?ooo`3oool02P3oool00`3o0000oooo0?ooo`3?0?ooo`030000
003oool0oooo00<0oooo000[0?ooo`8000000`3oool00`000?l0oooo0?ooo`080?ooo`03003o003o
ool0oooo00T0oooo00<0o`000?ooo`3oool0c`3oool2000000D0oooo000S0?ooo`040=^@>P000000
000003Z@f`@0oooo00<000000?ooo`3oool00P3oool00`000?l0oooo0?ooo`080?ooo`03003o003o
ool0oooo00T0oooo00<0o`000?ooo`3oool0d03oool00`000000oooo0?ooo`030?ooo`008P3oool0
1P3ofi00>SZ@0?ooo`3oool0T3Xj093Ko`<0oooo00<000000?ooo`3oool00P3oool00`000?l0oooo
0?ooo`080?ooo`03003o003oool0oooo00T0oooo00<0o`000?ooo`3oool0d03oool00`000000oooo
0?ooo`030?ooo`009P3oool00`2fISX0T=_o0?ooo`020?ooo`8000000`3oool00`000?l0oooo0?oo
o`080?ooo`03003o003oool0oooo00T0oooo00<0o`000?ooo`3oool0cP3oool3000000D0oooo000S
0?ooo`040;IV000000000000001V]P@0oooo00<000000?ooo`3oool00P3oool00`000?l0oooo0?oo
o`080?ooo`03003o003oool0oooo00T0oooo00<0o`000?ooo`3oool0d03oool00`000000oooo0?oo
o`030?ooo`008`3oool00`2fISX0T=_o0?ooo`050?ooo`030000003oool0oooo0080oooo00<0003o
0?ooo`3oool01`3oool00`00o`00oooo0?ooo`090?ooo`030?l0003oool0oooo0=40oooo00<00000
0?ooo`3oool00`3oool002<0oooo00@0]VH000000000000006Jf103oool00`000000oooo0?ooo`02
0?ooo`030000o`3oool0oooo00L0oooo00<00?l00?ooo`3oool02@3oool00`3o0000oooo0?ooo`3A
0?ooo`030000003oool0oooo00<0oooo000[0?ooo`8000000`3oool00`000?l0oooo0?ooo`070?oo
o`03003o003oool0oooo00T0oooo00<0o`000?ooo`3oool0d03oool2000000D0oooo000[0?ooo`03
0000003oool0oooo0080oooo00<0003o0?ooo`3oool01`3oool00`00o`00oooo0?ooo`090?ooo`03
0?l0003oool0oooo0=40oooo00<000000?ooo`3oool00`3oool002/0oooo00<000000?ooo`3oool0
0P3oool00`000?l0oooo0?ooo`070?ooo`03003o003oool0oooo00P0oooo00<0o`000?ooo`3oool0
dP3oool00`000000oooo0?ooo`030?ooo`00:`3oool00`000000oooo0?ooo`020?ooo`030000o`3o
ool0oooo00L0oooo00<00?l00?ooo`3oool0203oool00`3o0000oooo0?ooo`3B0?ooo`030000003o
ool0oooo00<0oooo000[0?ooo`8000000`3oool00`000?l0oooo0?ooo`070?ooo`03003o003oool0
oooo00P0oooo00<0o`000?ooo`3oool0d@3oool2000000D0oooo000[0?ooo`030000003oool0oooo
0080oooo00<0003o0?ooo`3oool01P3oool00`00o`00oooo0?ooo`090?ooo`030?l0003oool0oooo
0=80oooo00<000000?ooo`3oool00`3oool002/0oooo00<000000?ooo`3oool00P3oool00`000?l0
oooo0?ooo`060?ooo`03003o003oool0oooo00T0oooo00<0o`000?ooo`3oool0dP3oool00`000000
oooo0?ooo`030?ooo`00:`3oool2000000<0oooo00<0003o0?ooo`3oool01P3oool00`00o`00oooo
0?ooo`090?ooo`030?l0003oool0oooo0=40oooo0P0000050?ooo`00:`3oool00`000000oooo0?oo
o`020?ooo`030000o`3oool0oooo00H0oooo00<00?l00?ooo`3oool02@3oool00`3o0000oooo0?oo
o`3B0?ooo`030000003oool0oooo00<0oooo000[0?ooo`030000003oool0oooo0080oooo00<0003o
0?ooo`3oool01P3oool00`00o`00oooo0?ooo`090?ooo`030?l0003oool0oooo0=80oooo00<00000
0?ooo`3oool00`3oool002/0oooo00<000000?ooo`3oool00P3oool00`000?l0oooo0?ooo`060?oo
o`03003o003oool0oooo00P0oooo00<0o`000?ooo`3oool0d`3oool00`000000oooo0?ooo`030?oo
o`00:`3oool2000000<0oooo00<0003o0?ooo`3oool01@3oool00`00o`00oooo0?ooo`090?ooo`03
0?l0003oool0oooo0=80oooo0P0000050?ooo`00:`3oool00`000000oooo0?ooo`020?ooo`030000
o`3oool0oooo00D0oooo00<00?l00?ooo`3oool02@3oool00`3o0000oooo0?ooo`3C0?ooo`030000
003oool0oooo00<0oooo00060?ooo`040=^@>P000000000003Z@f`h0oooo00<0fi0j06Jfo`3oool0
0P3oool00`3ookH0IP00000jT0030?ooo`040=^@>P000000000003Z@f`@0oooo00<000000?ooo`3o
ool00P3oool00`000?l0oooo0?ooo`050?ooo`03003o003oool0oooo00T0oooo00<0o`000?ooo`3o
ool0d`3oool00`000000oooo0?ooo`030?ooo`001@3oool01P3ookH0IVJf0?ooo`3oool0]VIV0;Ko
o`d0oooo00<0oonf06IV]P3oool01`3oool01P3ofi00>SZ@0?ooo`3oool0T3Xj093Ko`<0oooo00<0
00000?ooo`3oool00P3oool00`000?l0oooo0?ooo`050?ooo`03003o003oool0oooo00T0oooo00<0
o`000?ooo`3oool0d`3oool00`000000oooo0?ooo`030?ooo`000`3oool0103ookH0T93K0?ooo`2f
][H20?ooo`030;Jf]P3oool0oooo00d0oooo00<0]VIV0;Koo`3oool02P3oool00`2fISX0T=_o0?oo
o`020?ooo`8000000`3oool00`000?l0oooo0?ooo`050?ooo`03003o003oool0oooo00T0oooo00<0
o`000?ooo`3oool0d@3oool3000000D0oooo00030?ooo`030?oo]P1V0000000000<0000000<003Z@
0=_oo`3oool03@3oool00`3o]VH0>Y3K0?ooo`070?ooo`040;IV000000000000001V]P@0oooo00<0
00000?ooo`3oool00P3oool00`000?l0oooo0?ooo`050?ooo`03003o003oool0oooo00T0oooo00<0
o`000?ooo`3oool0d`3oool00`000000oooo0?ooo`030?ooo`002@3oool00`3K][H0fooo0?ooo`0:
0?ooo`050?oKT00jI[H0oooo0?oo]P1V>Y00203oool00`2fISX0T=_o0?ooo`050?ooo`030000003o
ool0oooo0080oooo00<0003o0?ooo`3oool01@3oool00`00o`00oooo0?ooo`090?ooo`030?l0003o
ool0oooo0=<0oooo00<000000?ooo`3oool00`3oool001H0oooo00H0om^@03X00000000000000000
IP2fool70?ooo`040;IV000000000000001V]P@0oooo0P0000030?ooo`030000o`3oool0oooo00D0
oooo00<00?l00?ooo`3oool02@3oool00`3o0000oooo0?ooo`3B0?ooo`8000001@3oool000@0oooo
00L0fi0j0000000jT=/0oooo0;IV000006H0]_oo0200oooo00<000000?ooo`3oool00P3oool00`00
0?l0oooo0?ooo`040?ooo`03003o003oool0oooo00X0oooo00<0o`000?ooo`3oool0d`3oool00`00
0000oooo0?ooo`030?ooo`000`3oool0203ookH0T93K0?ooo`2fT900fooo0?ooo`2fT900fooo803o
ool00`000000oooo0?ooo`020?ooo`030000o`3oool0oooo00@0oooo00<00?l00?ooo`3oool02P3o
ool00`3o0000oooo0?ooo`3C0?ooo`030000003oool0oooo00<0oooo00030?ooo`080?oof`2@T;H0
oooo0?nfT02@fol0oooo0=^@T02foolP0?ooo`030000003oool0oooo0080oooo00<0003o0?ooo`3o
ool0103oool00`00o`00oooo0?ooo`0:0?ooo`030?l0003oool0oooo0=<0oooo00<000000?ooo`3o
ool00`3oool000<0oooo00L0oonf06H00000I[H0oooK090j00000000>Y3K0240oooo0P0000030?oo
o`030000o`3oool0oooo00@0oooo00<00?l00?ooo`3oool02P3oool00`3o0000oooo0?ooo`3B0?oo
o`8000001@3oool002/0oooo00<000000?ooo`3oool00P3oool00`000?l0oooo0?ooo`040?ooo`03
003o003oool0oooo00X0oooo00<0o`000?ooo`3oool0d`3oool00`000000oooo0?ooo`030?ooo`00
2P3oool00`3o]VH0001V0;Koo`0N0?ooo`030000003oool0oooo0080oooo00<0003o0?ooo`3oool0
103oool00`00o`00oooo0?ooo`090?ooo`030?l0003oool0oooo0=@0oooo00<000000?ooo`3oool0
0`3oool000L0oooo00H0oonf0;Jf]P1V000006Jf0?oKf`3KoolN0?ooo`030000003oool0oooo0080
oooo00<0003o0?ooo`3oool0103oool00`00o`00oooo0?ooo`090?ooo`030?l0003oool0oooo0=@0
oooo00<000000?ooo`3oool00`3oool000P0oooo00<0]VH00000>P0jT;H0803oool2000000<0oooo
00<0003o0?ooo`3oool0103oool00`00o`00oooo0?ooo`090?ooo`030?l0003oool0oooo0=<0oooo
0P0000050?ooo`002@3oool0103oom/0fi1V0000IP2foolN0?ooo`030000003oool0oooo0080oooo
00<0003o0?ooo`3oool0103oool00`00o`00oooo0?ooo`090?ooo`030?l0003oool0oooo0=@0oooo
00<000000?ooo`3oool00`3oool002/0oooo00<000000?ooo`3oool00P3oool00`000?l0oooo0?oo
o`040?ooo`03003o003oool0oooo00T0oooo00<0o`000?ooo`3oool0e03oool00`000000oooo0?oo
o`030?ooo`00:`3oool00`000000oooo0?ooo`020?ooo`030000o`3oool0oooo00@0oooo00<00?l0
0?ooo`3oool02@3oool00`3o0000oooo0?ooo`3D0?ooo`030000003oool0oooo00<0oooo00070?oo
o`030?nfT02@fol0oooo0240oooo0P0000020?ooo`030000o`3oool0oooo00D0oooo00<00?l00?oo
o`3oool02@3oool00`3o0000oooo0?ooo`3C0?ooo`8000001@3oool000L0oooo00<0okJ@093Ko`3o
ool04P3oool0203ookH0IP00000000000000000j093Ko`3oool0fi0j0P0000000`0jT=/0oooo0?oo
o`020?ooo`050000003oool0oooo0?ooo`000?l01`3oool00`00o`00oooo0?ooo`090?ooo`030?l0
003oool0oooo0=@0oooo00<000000?ooo`3oool00`3oool000D0oooo00H0om^@03X0000000000000
0000IP2foolC0?ooo`030?nfIP0jT=/0oooo0080oooo00D0T6J@0?ooo`3oool0T3YV0;Koo`030?oo
o`050000003oool0oooo0?ooo`000?l01`3oool00`00o`00oooo0?ooo`090?ooo`030?l0003oool0
oooo0=@0oooo00<000000?ooo`3oool00`3oool000L0oooo00<0okJ@093Ko`3oool0503oool01P3o
]VH0>Y3K0?ooo`3oool0oonf06HjT080oooo00<0]VHj093Ko`3oool00P3oool200000080oooo00<0
003o0?ooo`3oool0103oool00`00o`00oooo0?ooo`0:0?ooo`030?l0003oool0oooo0=80oooo0`00
00050?ooo`001`3oool00`3o]Y00T=_o0?ooo`0D0?ooo`060?nfIP0jT=/0oooo0?ooo`3ookH0ISZ@
0P3oool00`2fISX0T=_o0?ooo`020?ooo`050000003oool0oooo0?ooo`000?l01P3oool00`00o`00
oooo0?ooo`0:0?ooo`030?l0003oool0oooo0=@0oooo00<000000?ooo`3oool00`3oool001d0oooo
00<0T3YV0;JfIP0jT=/00`3oool01@2@>SX0T=_o0?oo]P1V06H0]_oo00<0oooo00D000000?ooo`3o
ool0oooo0000o`060?ooo`03003o003oool0oooo00X0oooo00<0o`000?ooo`3oool0e03oool00`00
0000oooo0?ooo`030?ooo`001P3oool0103KT3X000000000000jT=/C0?ooo`030?nfIP000000>Y3K
00<0oooo00@0om^@03X000000000I[Ko103oool01@000000oooo0?ooo`3oool0003o00H0oooo00<0
0?l00?ooo`3oool02P3oool00`3o0000oooo0?ooo`3D0?ooo`030000003oool0oooo00<0oooo0005
0?ooo`060?oo]P1VI[H0oooo0?ooo`2fIVH0]_oo803oool200000080oooo00<0003o0?ooo`3oool0
103oool00`00o`00oooo0?ooo`0:0?ooo`030?l0003oool0oooo0=<0oooo0P0000050?ooo`000`3o
ool0103ookH0T93K0?ooo`2f][H20?ooo`030;Jf]P3oool0oooo01l0oooo00D000000?ooo`3oool0
oooo0000o`060?ooo`03003o003oool0oooo00X0oooo00<0o`000?ooo`3oool0e03oool00`000000
oooo0?ooo`030?ooo`000`3oool00`3ookH0IP000000000300000003000jT03Kool0oooo01l0oooo
00D000000?ooo`3oool0oooo0000o`060?ooo`03003o003oool0oooo00X0oooo00<0o`000?ooo`3o
ool0e03oool00`000000oooo0?ooo`030?ooo`002@3oool00`3K][H0fooo0?ooo`0O0?ooo`050000
003oool0oooo0?ooo`000?l01P3oool00`00o`00oooo0?ooo`0:0?ooo`030?l0003oool0oooo0=@0
oooo00<000000?ooo`3oool00`3oool002/0oooo0P0000020?ooo`030000o`3oool0oooo00@0oooo
00<00?l00?ooo`3oool02P3oool00`3o0000oooo0?ooo`3C0?ooo`8000001@3oool000@0oooo00L0
fi0j0000000jT=/0oooo0;IV000006H0]_oo0200oooo00D000000?ooo`3oool0oooo0000o`060?oo
o`03003o003oool0oooo00X0oooo00<0o`000?ooo`3oool0e03oool00`000000oooo0?ooo`030?oo
o`000`3oool0203ookH0T93K0?ooo`2fT900fooo0?ooo`2fT900fooo803oool01@000000oooo0?oo
o`3oool0003o00H0oooo00<00?l00?ooo`3oool02P3oool00`3o0000oooo0?ooo`3D0?ooo`030000
003oool0oooo00<0oooo00030?ooo`080?oof`2@T;H0oooo0?nfT02@fol0oooo0=^@T02foolP0?oo
o`8000000P3oool00`000?l0oooo0?ooo`040?ooo`03003o003oool0oooo00X0oooo00<0o`000?oo
o`3oool0d`3oool2000000D0oooo00030?ooo`070?oo]P1V000006Jf0?oof`2@>P00000003Z@f`0Q
0?ooo`050000003oool0oooo0?ooo`000?l01P3oool00`00o`00oooo0?ooo`090?ooo`030?l0003o
ool0oooo0=D0oooo00<000000?ooo`3oool00`3oool002/0oooo00D000000?ooo`3oool0oooo0000
o`060?ooo`03003o003oool0oooo00T0oooo00<0o`000?ooo`3oool0e@3oool00`000000oooo0?oo
o`030?ooo`00:`3oool01@000000oooo0?ooo`3oool0003o00H0oooo00<00?l00?ooo`3oool02@3o
ool00`3o0000oooo0?ooo`3E0?ooo`030000003oool0oooo00<0oooo00070?ooo`060?oo]P2f]_l0
oooo0?ooo`3o][H0]_oo7P3oool200000080oooo00<0003o0?ooo`3oool0103oool00`00o`00oooo
0?ooo`090?ooo`030?l0003oool0oooo0=@0oooo0P0000050?ooo`001`3oool01P3ookH0IP000000
00000000001V0;Kooah0oooo00D000000?ooo`3oool0oooo0000o`060?ooo`03003o003oool0oooo
00T0oooo00<0o`000?ooo`3oool0e@3oool00`000000oooo0?ooo`030?ooo`00403oool01`3ookH0
IP00000000000000000j093Ko`3o]VH00`0000001P0006H0]_oo0?ooo`3ookH0IP00000jT0<0oooo
00@0fi0j000000000000>Y3K103oool01@000000oooo0?ooo`3oool0003o00H0oooo00<00?l00?oo
o`3oool02@3oool00`3o0000oooo0?ooo`3E0?ooo`030000003oool0oooo00<0oooo000:0?ooo`03
0?nfIP0006H0]_oo00D0oooo00<0okIV03Z@f`3oool00P3oool00`2@>P00001V0;Koo`080?ooo`06
0?oKT00j>Y00oooo0?ooo`2@>SX0T=_o0`3oool01@000000oooo0?ooo`3oool0003o00H0oooo00<0
0?l00?ooo`3oool02@3oool00`3o0000oooo0?ooo`3E0?ooo`030000003oool0oooo00<0oooo0007
0?ooo`060?oo]P2f][H0IP00001V]P3ofm/0fooo1@3oool00`3o]VH0>Y3K0?ooo`030?ooo`030?nf
IP000000I[Ko00/0oooo00<0]VHj093Ko`3oool00P3oool200000080oooo00<0003o0?ooo`3oool0
0`3oool00`00o`00oooo0?ooo`0:0?ooo`030?l0003oool0oooo0=<0oooo0`0000050?ooo`00203o
ool00`2fIP00000j03Z@]P070?ooo`030?nfIP0jT=/0oooo00@0oooo00<0oonf0;Jfo`3oool01`3o
ool0102fIP00000000000000I[H40?ooo`050000003oool0oooo0?ooo`000?l01@3oool00`00o`00
oooo0?ooo`0:0?ooo`030?l0003oool0oooo0=D0oooo00<000000?ooo`3oool00`3oool000T0oooo
00@0oooK0=^@IP0006H0]_oo103oool00`2@>VH0][IV03Z@f`020?ooo`060?oKT00j>Y00oooo0?oo
]P1V06H0]_oo1`3oool00`2fISX0T=_o0?ooo`050?ooo`050000003oool0oooo0?ooo`000?l01@3o
ool00`00o`00oooo0?ooo`0:0?ooo`030?l0003oool0oooo0=D0oooo00<000000?ooo`3oool00`3o
ool00140oooo00<0okIV0000000jT=/00`3oool0103KT3X000000000000jT=/80?ooo`040;IV0000
00000000001V]P@0oooo0P0000020?ooo`030000o`3oool0oooo00<0oooo00<00?l00?ooo`3oool0
2P3oool00`3o0000oooo0?ooo`3D0?ooo`8000001@3oool002/0oooo00D000000?ooo`3oool0oooo
0000o`050?ooo`03003o003oool0oooo00X0oooo00<0o`000?ooo`3oool0e@3oool00`000000oooo
0?ooo`030?ooo`00:`3oool01@000000oooo0?ooo`3oool0003o00D0oooo00<00?l00?ooo`3oool0
2P3oool00`3o0000oooo0?ooo`3E0?ooo`030000003oool0oooo00<0oooo000[0?ooo`050000003o
ool0oooo0?ooo`000?l01@3oool00`00o`00oooo0?ooo`0:0?ooo`030?l0003oool0oooo0=D0oooo
00<000000?ooo`3oool00`3oool002/0oooo0P0000020?ooo`030000o`3oool0oooo00<0oooo00<0
0?l00?ooo`3oool02P3oool00`3o0000oooo0?ooo`3D0?ooo`8000001@3oool002/0oooo00D00000
0?ooo`3oool0oooo0000o`050?ooo`03003o003oool0oooo00X0oooo00<0o`000?ooo`3oool0e@3o
ool00`000000oooo0?ooo`030?ooo`00:`3oool01@000000oooo0?ooo`3oool0003o00D0oooo00<0
0?l00?ooo`3oool02P3oool00`3o0000oooo0?ooo`3E0?ooo`030000003oool0oooo00<0oooo000[
0?ooo`050000003oool0oooo0?ooo`000?l01@3oool00`00o`00oooo0?ooo`0:0?ooo`030?l0003o
ool0oooo0=D0oooo00<000000?ooo`3oool00`3oool002/0oooo0P0000020?ooo`030000o`3oool0
oooo00<0oooo00<00?l00?ooo`3oool02@3oool00`3o0000oooo0?ooo`3E0?ooo`8000001@3oool0
02/0oooo00D000000?ooo`3oool0oooo0000o`050?ooo`03003o003oool0oooo00T0oooo00<0o`00
0?ooo`3oool0eP3oool00`000000oooo0?ooo`030?ooo`00:`3oool01@000000oooo0?ooo`3oool0
003o00D0oooo00<00?l00?ooo`3oool02@3oool00`3o0000oooo0?ooo`3F0?ooo`030000003oool0
oooo00<0oooo000[0?ooo`8000000P3oool00`000?l0oooo0?ooo`030?ooo`03003o003oool0oooo
00T0oooo00<0o`000?ooo`3oool0e@3oool2000000D0oooo000[0?ooo`050000003oool0oooo0?oo
o`000?l01@3oool00`00o`00oooo0?ooo`090?ooo`030?l0003oool0oooo0=H0oooo00<000000?oo
o`3oool00`3oool001`0oooo00P0oonf06H00000000000000000>P2@fol0oooo0=^@>P80000000<0
>Y3K0?ooo`3oool00P3oool01@000000oooo0?ooo`3oool0003o00D0oooo00<00?l00?ooo`3oool0
2@3oool00`3o0000oooo0?ooo`3F0?ooo`030000003oool0oooo00<0oooo000N0?ooo`060?nfIP0j
T=/0oooo0?ooo`3ofi00>SZ@0P3oool00`2@>SX0T=_o0?ooo`020?ooo`050000003oool0oooo0?oo
o`000?l01@3oool00`00o`00oooo0?ooo`090?ooo`030?l0003oool0oooo0=H0oooo00<000000?oo
o`3oool00`3oool001h0oooo00<0okIV03Z@f`3oool01@3oool00`2fISX0T=_o0?ooo`020?ooo`80
00000P3oool00`000?l0oooo0?ooo`030?ooo`03003o003oool0oooo00T0oooo00<0o`000?ooo`3o
ool0e03oool3000000D0oooo000N0?ooo`030?nfIP0jT=/0oooo0080oooo00@0]VH0000000000000
06Jf103oool01@000000oooo0?ooo`3oool0003o00D0oooo00<00?l00?ooo`3oool02@3oool00`3o
0000oooo0?ooo`3F0?ooo`030000003oool0oooo00<0oooo000M0?ooo`03090jIP2f]VH0>Y3K00<0
oooo00<0]VHj093Ko`3oool01@3oool01@000000oooo0?ooo`3oool0003o00D0oooo00<00?l00?oo
o`3oool02@3oool00`3o0000oooo0?ooo`3F0?ooo`030000003oool0oooo00<0oooo000M0?ooo`03
0?nfIP000000>Y3K00<0oooo00@0]VH000000000000006Jf103oool01@000000oooo0?ooo`3oool0
003o00D0oooo00<00?l00?ooo`3oool02@3oool00`3o0000oooo0?ooo`3F0?ooo`030000003oool0
oooo00<0oooo000[0?ooo`8000000P3oool00`000?l0oooo0?ooo`020?ooo`03003o003oool0oooo
00X0oooo00<0o`000?ooo`3oool0e@3oool2000000D0oooo000[0?ooo`050000003oool0oooo0?oo
o`000?l0103oool00`00o`00oooo0?ooo`0:0?ooo`030?l0003oool0oooo0=H0oooo00<000000?oo
o`3oool00`3oool002/0oooo00D000000?ooo`3oool0oooo0000o`040?ooo`03003o003oool0oooo
00X0oooo00<0o`000?ooo`3oool0eP3oool00`000000oooo0?ooo`030?ooo`00:`3oool200000080
oooo00<0003o0?ooo`3oool00P3oool00`00o`00oooo0?ooo`0:0?ooo`030?l0003oool0oooo0=D0
oooo0P0000050?ooo`00:`3oool01@000000oooo0?ooo`3oool0003o00@0oooo00<00?l00?ooo`3o
ool02P3oool00`3o0000oooo0?ooo`3F0?ooo`030000003oool0oooo00<0oooo000[0?ooo`050000
003oool0oooo0?ooo`000?l0103oool00`00o`00oooo0?ooo`0:0?ooo`030?l0003oool0oooo0=H0
oooo00<000000?ooo`3oool00`3oool002/0oooo00D000000?ooo`3oool0oooo0000o`040?ooo`03
003o003oool0oooo00T0oooo00<0o`000?ooo`3oool0e`3oool00`000000oooo0?ooo`030?ooo`00
:`3oool200000080oooo00<0003o0?ooo`3oool00P3oool00`00o`00oooo0?ooo`090?ooo`030?l0
003oool0oooo0=H0oooo0P0000050?ooo`00:`3oool01@000000oooo0?ooo`3oool0003o00@0oooo
00<00?l00?ooo`3oool02@3oool00`3o0000oooo0?ooo`3G0?ooo`030000003oool0oooo00<0oooo
000[0?ooo`050000003oool0oooo0?ooo`000?l0103oool00`00o`00oooo0?ooo`090?ooo`030?l0
003oool0oooo0=L0oooo00<000000?ooo`3oool00`3oool002/0oooo00D000000?ooo`3oool0oooo
0000o`040?ooo`03003o003oool0oooo00T0oooo00<0o`000?ooo`3oool0e`3oool00`000000oooo
0?ooo`030?ooo`00:`3oool200000080oooo00<0003o0?ooo`3oool00P3oool00`00o`00oooo0?oo
o`090?ooo`030?l0003oool0oooo0=H0oooo0P0000050?ooo`00:`3oool01@000000oooo0?ooo`3o
ool0003o00@0oooo00<00?l00?ooo`3oool02@3oool00`3o0000oooo0?ooo`3G0?ooo`030000003o
ool0oooo00<0oooo000@0?ooo`060?oo]P1V000000000000000003X0T=_o0P3oool00`3KT3X0I[Ko
0?ooo`020?ooo`030?oo]P1V000003Z@00<0oooo00@0fi0j000000000000>Y3K103oool01@000000
oooo0?ooo`3oool0003o00@0oooo00<00?l00?ooo`3oool02@3oool00`3o0000oooo0?ooo`3G0?oo
o`030000003oool0oooo00<0oooo000B0?ooo`030?nfIP0jT=/0oooo00<0oooo00<0oonf06IV]P3o
ool01`3oool01P3ofi00>SZ@0?ooo`3oool0T3Xj093Ko`<0oooo00D000000?ooo`3oool0oooo0000
o`040?ooo`03003o003oool0oooo00T0oooo00<0o`000?ooo`3oool0e`3oool00`000000oooo0?oo
o`030?ooo`004P3oool00`3o]VH0>Y3K0?ooo`040?ooo`030;IVIP2fool0oooo00X0oooo00<0]VHj
093Ko`3oool00P3oool200000080oooo00<0003o0?ooo`3oool00P3oool00`00o`00oooo0?ooo`09
0?ooo`030?l0003oool0oooo0=D0oooo0`0000050?ooo`004P3oool00`3o]VH0>Y3K0?ooo`040?oo
o`030?nfIP0jT=/0oooo00L0oooo00@0]VH000000000000006Jf103oool01@000000oooo0?ooo`3o
ool0003o00@0oooo00<00?l00?ooo`3oool02@3oool00`3o0000oooo0?ooo`3G0?ooo`030000003o
ool0oooo00<0oooo000A0?ooo`03090jIP2f]VH0>Y3K0080oooo00D0om^@03YV]P3oool0oonf06Hj
T0080?ooo`030;IV>P2@fol0oooo00D0oooo00D000000?ooo`3oool0oooo0000o`040?ooo`03003o
003oool0oooo00T0oooo00<0o`000?ooo`3oool0e`3oool00`000000oooo0?ooo`030?ooo`004@3o
ool00`3o]VH0000003Z@f`020?ooo`060?oKT00j000000000000000006H0]_oo1`3oool0102fIP00
000000000000I[H40?ooo`8000000P3oool00`000?l0oooo0?ooo`020?ooo`03003o003oool0oooo
00T0oooo00<0o`000?ooo`3oool0eP3oool2000000D0oooo000[0?ooo`050000003oool0oooo0?oo
o`000?l0103oool00`00o`00oooo0?ooo`090?ooo`030?l0003oool0oooo0=L0oooo00<000000?oo
o`3oool00`3oool002/0oooo00D000000?ooo`3oool0oooo0000o`040?ooo`03003o003oool0oooo
00T0oooo00<0o`000?ooo`3oool0e`3oool00`000000oooo0?ooo`030?ooo`00:`3oool01@000000
oooo0?ooo`3oool0003o00@0oooo00<00?l00?ooo`3oool02@3oool00`3o0000oooo0?ooo`3G0?oo
o`030000003oool0oooo00<0oooo000[0?ooo`8000000P3oool01@000?l0oooo0?ooo`3oool00?l0
00`0oooo00<0o`000?ooo`3oool0eP3oool2000000D0oooo000[0?ooo`050000003oool0oooo0?oo
o`000?l00`3oool00`00o`00oooo0?ooo`0:0?ooo`030?l0003oool0oooo0=L0oooo00<000000?oo
o`3oool00`3oool002/0oooo00D000000?ooo`3oool0oooo0000o`030?ooo`03003o003oool0oooo
00X0oooo00<0o`000?ooo`3oool0e`3oool00`000000oooo0?ooo`030?ooo`00:`3oool01@000000
oooo0?ooo`3oool0003o00<0oooo00<00?l00?ooo`3oool02P3oool00`3o0000oooo0?ooo`3G0?oo
o`030000003oool0oooo00<0oooo000[0?ooo`8000000P3oool01@000?l0oooo0?ooo`3oool00?l0
00`0oooo00<0o`000?ooo`3oool0eP3oool2000000D0oooo000[0?ooo`050000003oool0oooo0?oo
o`000?l00`3oool00`00o`00oooo0?ooo`0:0?ooo`030?l0003oool0oooo0=L0oooo00<000000?oo
o`3oool00`3oool002/0oooo00D000000?ooo`3oool0oooo0000o`030?ooo`03003o003oool0oooo
00X0oooo00<0o`000?ooo`3oool0e`3oool00`000000oooo0?ooo`030?ooo`00:`3oool200000080
oooo00D0003o0?ooo`3oool0oooo003o000<0?ooo`030?l0003oool0oooo0=H0oooo0P0000050?oo
o`00:`3oool01@000000oooo0?ooo`3oool0003o00<0oooo00<00?l00?ooo`3oool02P3oool00`3o
0000oooo0?ooo`3G0?ooo`030000003oool0oooo00<0oooo000L0?ooo`080?nfIP00000000000000
000006H0]_oo0?ooo`3KT3X20000000303Z@f`3oool0oooo0080oooo00D000000?ooo`3oool0oooo
0000o`030?ooo`03003o003oool0oooo00X0oooo00<0o`000?ooo`3oool0e`3oool00`000000oooo
0?ooo`030?ooo`007@3oool00`2@>P00001V0;Koo`030?ooo`05091VT03oool0oooo090jIP2fool0
0`3oool01@000000oooo0?ooo`3oool0003o00<0oooo00<00?l00?ooo`3oool01@3oool00`000000
oooo0?ooo`020?ooo`040?l0003oool0oooo000000L0oooo00<000000?ooo`3oool01@3oool00`00
0000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0103oool00`00
0000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`00
0000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`00
0000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`00
0000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`00
0000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`00
0000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`00
0000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`00
0000oooo0?ooo`050?ooo`030000003oool0oooo00<0oooo000N0?ooo`060?nfIP000000I[Ko0?oo
o`3ookH0ISZ@0P3oool00`2fISX0T=_o0?ooo`020?ooo`@0000000D0003o0000000000000000003o
000<000000030?l00000000000000=P000001@3oool001l0oooo00D0oonf0;Jfo`3oool0oonf06Hj
T0020?ooo`030;IV>P2@fol0oooo0?L0oooo000L0?ooo`0<0?oKT00j>Y00oooo0?oo]P1V06H0]_oo
0?ooo`2@>SX0T=_o0?oo]P1V06H0]_oon03oool001d0oooo00@0fi0j000000000000>Y3K0P3oool0
103ofi00>P000000001V]_oi0?ooo`00o`3ooolQ0?ooo`00\
\>"],
  ImageRangeCache->{{{0, 287}, {176.938, 0}} -> {0.4562, -3.36916, 0.0125636, \
0.135522}}],

Cell[BoxData[
    TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
      False,
      Editable->False]], "Output"],

Cell[BoxData[
    \("D:\\UJJAL\\Arundhati\\Arundhati 1/S2.eps"\)], "Output"]
}, Open  ]],

Cell[BoxData[""], "Input"],

Cell[CellGroupData[{

Cell[BoxData[{
    \(a = \[ExponentialE]^\((A\ \((Log[
                  t])\)^\[Alpha])\)\), "\[IndentingNewLine]", 
    \(H = D[a, t]/a\), "\[IndentingNewLine]", 
    \(Rdot = H\ R + 1\), "\[IndentingNewLine]", 
    \(entropydot = 
      FullSimplify[
        R^2\/\(T\ G\)\ \((k\/a^2 - \[PartialD]\_t\ H)\)\ Rdot]\)}], "Input"],

Cell[BoxData[
    \(\[ExponentialE]\^\(A\ Log[t]\^\[Alpha]\)\)], "Output"],

Cell[BoxData[
    \(\(A\ \[Alpha]\ Log[t]\^\(\(-1\) + \[Alpha]\)\)\/t\)], "Output"],

Cell[BoxData[
    \(General::"spell1" \(\(:\)\(\ \)\) 
      "Possible spelling error: new symbol name \"\!\(Rdot\)\" is similar to \
existing symbol \"\!\(Root\)\"."\)], "Message"],

Cell[BoxData[
    \(1 + \(A\ R\ \[Alpha]\ Log[t]\^\(\(-1\) + \[Alpha]\)\)\/t\)], "Output"],

Cell[BoxData[
    \(\(R\^2\ \((1 + \(A\ R\ \[Alpha]\ Log[t]\^\(\(-1\) + \[Alpha]\)\)\/t)\)\ \
\((\[ExponentialE]\^\(\(-2\)\ A\ Log[t]\^\[Alpha]\)\ k + \(A\ \[Alpha]\ \
Log[t]\^\(\(-2\) + \[Alpha]\)\ \((1 - \[Alpha] + Log[t])\)\)\/t\^2)\)\)\/\(G\ \
T\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{\(\[Alpha] = 2\), "\[IndentingNewLine]", \(A = 
      5\), "\[IndentingNewLine]", \(G = 1\), "\[IndentingNewLine]", \(T = 
      1\), "\[IndentingNewLine]", 
    StyleBox[\(EQ1 = 
        NDSolve[{\ \(X'\)[t] == H\ X[t] + 1, X[ .0001] ==  .000001}, 
          X[t], {t, 0, 10}]\),
      FormatType->StandardForm], "\[IndentingNewLine]", \(Rdot = 
      H\ \((X[t] /. EQ1)\) + 1\), "\[IndentingNewLine]", \(entropydot = 
      FullSimplify[\((X[t]\^2 /. EQ1)\)\/\(T\ G\)\ \((k\/a^2 - \[PartialD]\_t\
\ H)\)\ Rdot]\)}], "Input"],

Cell[BoxData[
    \(2\)], "Output"],

Cell[BoxData[
    \(5\)], "Output"],

Cell[BoxData[
    \(1\)], "Output"],

Cell[BoxData[
    \(1\)], "Output"],

Cell[BoxData[
    \(NDSolve::"mxst" \(\(:\)\(\ \)\) 
      "Maximum number of \!\(1000\) steps reached at the point \!\(t\) == \
\!\(9.532187718956164`*^-6\)."\)], "Message"],

Cell[BoxData[
    RowBox[{"{", 
      RowBox[{"{", 
        RowBox[{\(X[t]\), "\[Rule]", 
          RowBox[{
            
            TagBox[\(InterpolatingFunction[{{9.532187718956164`*^-6, 10.`}}, 
                "<>"]\),
              False,
              Editable->False], "[", "t", "]"}]}], "}"}], "}"}]], "Output"],

Cell[BoxData[
    RowBox[{"{", 
      RowBox[{"1", "+", 
        FractionBox[
          RowBox[{"10", " ", \(Log[t]\), " ", 
            RowBox[{
              
              TagBox[\(InterpolatingFunction[{{9.532187718956164`*^-6, 
                      10.`}}, "<>"]\),
                False,
                Editable->False], "[", "t", "]"}]}], "t"]}], "}"}]], "Output"],

Cell[BoxData[
    RowBox[{"{", 
      RowBox[{"-", 
        FractionBox[
          
          RowBox[{\((10 - \[ExponentialE]\^\(\(-10\)\ Log[t]\^2\)\ k\ t\^2 - 
                10\ Log[t])\), " ", 
            SuperscriptBox[
              RowBox[{
                
                TagBox[\(InterpolatingFunction[{{9.532187718956164`*^-6, 
                        10.`}}, "<>"]\),
                  False,
                  Editable->False], "[", "t", "]"}], "2"], " ", 
            RowBox[{"(", 
              RowBox[{"t", "+", 
                RowBox[{"10", " ", \(Log[t]\), " ", 
                  RowBox[{
                    
                    TagBox[\(InterpolatingFunction[{{9.532187718956164`*^-6, 
                            10.`}}, "<>"]\),
                      False,
                      Editable->False], "[", "t", "]"}]}]}], 
              ")"}]}], \(t\^3\)]}], "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
    \(\[IndentingNewLine]k = \(-1\)\), "\[IndentingNewLine]", 
    \(f31 = 
      Plot[\(entropydot/10\^9\)/50, {t, 0, 4}, Frame \[Rule] True, 
        PlotStyle \[Rule] {{RGBColor[1, 0, 0]}}]\), "\[IndentingNewLine]", 
    \(k = 1\), "\[IndentingNewLine]", 
    \(f32 = 
      Plot[\(entropydot/10\^9\)/5.5 +  .005, {t, 0, 4}, Frame \[Rule] True, 
        PlotStyle \[Rule] {{RGBColor[0, 1, 0]}}]\), "\[IndentingNewLine]", 
    \(k = 0\), "\[IndentingNewLine]", 
    \(f33 = 
      Plot[entropydot/10\^8 +  .01, {t, 0, 4}, Frame \[Rule] True, 
        PlotStyle \[Rule] {{RGBColor[0, 0, 1]}}]\), "\[IndentingNewLine]", 
    \(f3 = 
      Show[{f31, f32, f33}, PlotRange \[Rule] {{1, 4}, {0, 2}}, 
        FrameLabel \[Rule] {"\<t\>", \
\*"\"\<\!\(dS\_P\)+\!\(dS\_IP\)\>\""}]\), "\[IndentingNewLine]", 
    \(Export["\<D:\UJJAL\Arundhati\Arundhati 1/S3.eps\>", f3]\)}], "Input"],

Cell[BoxData[
    \(\(-1\)\)], "Output"],

Cell[BoxData[
    \(Plot::"plnr" \(\(:\)\(\ \)\) 
      "\!\(entropydot\/\(10\^9\\ 50\)\) is not a machine-size real number at \
\!\(t\) = \!\(1.6666666666666665`*^-7\)."\)], "Message"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
0.0238095 0.238095 0.0147256 4.18227 [
[.02381 -0.0125 -3 -9 ]
[.02381 -0.0125 3 0 ]
[.2619 -0.0125 -3 -9 ]
[.2619 -0.0125 3 0 ]
[.5 -0.0125 -3 -9 ]
[.5 -0.0125 3 0 ]
[.7381 -0.0125 -3 -9 ]
[.7381 -0.0125 3 0 ]
[.97619 -0.0125 -3 -9 ]
[.97619 -0.0125 3 0 ]
[ 0 0 -0.125 0 ]
[-0.0125 .01473 -6 -4.5 ]
[-0.0125 .01473 0 4.5 ]
[-0.0125 .09837 -24 -4.5 ]
[-0.0125 .09837 0 4.5 ]
[-0.0125 .18202 -24 -4.5 ]
[-0.0125 .18202 0 4.5 ]
[-0.0125 .26566 -24 -4.5 ]
[-0.0125 .26566 0 4.5 ]
[-0.0125 .34931 -24 -4.5 ]
[-0.0125 .34931 0 4.5 ]
[-0.0125 .43295 -18 -4.5 ]
[-0.0125 .43295 0 4.5 ]
[-0.0125 .5166 -24 -4.5 ]
[-0.0125 .5166 0 4.5 ]
[-0.0125 .60024 -24 -4.5 ]
[-0.0125 .60024 0 4.5 ]
[ 0 0 -0.125 0 ]
[ 0 .61803 .125 0 ]
[ 1 0 .125 0 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.02381 0 m
.02381 .00625 L
s
[(0)] .02381 -0.0125 0 1 Mshowa
.2619 0 m
.2619 .00625 L
s
[(1)] .2619 -0.0125 0 1 Mshowa
.5 0 m
.5 .00625 L
s
[(2)] .5 -0.0125 0 1 Mshowa
.7381 0 m
.7381 .00625 L
s
[(3)] .7381 -0.0125 0 1 Mshowa
.97619 0 m
.97619 .00625 L
s
[(4)] .97619 -0.0125 0 1 Mshowa
.125 Mabswid
.07143 0 m
.07143 .00375 L
s
.11905 0 m
.11905 .00375 L
s
.16667 0 m
.16667 .00375 L
s
.21429 0 m
.21429 .00375 L
s
.30952 0 m
.30952 .00375 L
s
.35714 0 m
.35714 .00375 L
s
.40476 0 m
.40476 .00375 L
s
.45238 0 m
.45238 .00375 L
s
.54762 0 m
.54762 .00375 L
s
.59524 0 m
.59524 .00375 L
s
.64286 0 m
.64286 .00375 L
s
.69048 0 m
.69048 .00375 L
s
.78571 0 m
.78571 .00375 L
s
.83333 0 m
.83333 .00375 L
s
.88095 0 m
.88095 .00375 L
s
.92857 0 m
.92857 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
0 .01473 m
.00625 .01473 L
s
[(0)] -0.0125 .01473 1 0 Mshowa
0 .09837 m
.00625 .09837 L
s
[(0.02)] -0.0125 .09837 1 0 Mshowa
0 .18202 m
.00625 .18202 L
s
[(0.04)] -0.0125 .18202 1 0 Mshowa
0 .26566 m
.00625 .26566 L
s
[(0.06)] -0.0125 .26566 1 0 Mshowa
0 .34931 m
.00625 .34931 L
s
[(0.08)] -0.0125 .34931 1 0 Mshowa
0 .43295 m
.00625 .43295 L
s
[(0.1)] -0.0125 .43295 1 0 Mshowa
0 .5166 m
.00625 .5166 L
s
[(0.12)] -0.0125 .5166 1 0 Mshowa
0 .60024 m
.00625 .60024 L
s
[(0.14)] -0.0125 .60024 1 0 Mshowa
.125 Mabswid
0 .03564 m
.00375 .03564 L
s
0 .05655 m
.00375 .05655 L
s
0 .07746 m
.00375 .07746 L
s
0 .11928 m
.00375 .11928 L
s
0 .14019 m
.00375 .14019 L
s
0 .16111 m
.00375 .16111 L
s
0 .20293 m
.00375 .20293 L
s
0 .22384 m
.00375 .22384 L
s
0 .24475 m
.00375 .24475 L
s
0 .28657 m
.00375 .28657 L
s
0 .30748 m
.00375 .30748 L
s
0 .3284 m
.00375 .3284 L
s
0 .37022 m
.00375 .37022 L
s
0 .39113 m
.00375 .39113 L
s
0 .41204 m
.00375 .41204 L
s
0 .45386 m
.00375 .45386 L
s
0 .47478 m
.00375 .47478 L
s
0 .49569 m
.00375 .49569 L
s
0 .53751 m
.00375 .53751 L
s
0 .55842 m
.00375 .55842 L
s
0 .57933 m
.00375 .57933 L
s
.25 Mabswid
0 0 m
0 .61803 L
s
.02381 .61178 m
.02381 .61803 L
s
.2619 .61178 m
.2619 .61803 L
s
.5 .61178 m
.5 .61803 L
s
.7381 .61178 m
.7381 .61803 L
s
.97619 .61178 m
.97619 .61803 L
s
.125 Mabswid
.07143 .61428 m
.07143 .61803 L
s
.11905 .61428 m
.11905 .61803 L
s
.16667 .61428 m
.16667 .61803 L
s
.21429 .61428 m
.21429 .61803 L
s
.30952 .61428 m
.30952 .61803 L
s
.35714 .61428 m
.35714 .61803 L
s
.40476 .61428 m
.40476 .61803 L
s
.45238 .61428 m
.45238 .61803 L
s
.54762 .61428 m
.54762 .61803 L
s
.59524 .61428 m
.59524 .61803 L
s
.64286 .61428 m
.64286 .61803 L
s
.69048 .61428 m
.69048 .61803 L
s
.78571 .61428 m
.78571 .61803 L
s
.83333 .61428 m
.83333 .61803 L
s
.88095 .61428 m
.88095 .61803 L
s
.92857 .61428 m
.92857 .61803 L
s
.25 Mabswid
0 .61803 m
1 .61803 L
s
.99375 .01473 m
1 .01473 L
s
.99375 .09837 m
1 .09837 L
s
.99375 .18202 m
1 .18202 L
s
.99375 .26566 m
1 .26566 L
s
.99375 .34931 m
1 .34931 L
s
.99375 .43295 m
1 .43295 L
s
.99375 .5166 m
1 .5166 L
s
.99375 .60024 m
1 .60024 L
s
.125 Mabswid
.99625 .03564 m
1 .03564 L
s
.99625 .05655 m
1 .05655 L
s
.99625 .07746 m
1 .07746 L
s
.99625 .11928 m
1 .11928 L
s
.99625 .14019 m
1 .14019 L
s
.99625 .16111 m
1 .16111 L
s
.99625 .20293 m
1 .20293 L
s
.99625 .22384 m
1 .22384 L
s
.99625 .24475 m
1 .24475 L
s
.99625 .28657 m
1 .28657 L
s
.99625 .30748 m
1 .30748 L
s
.99625 .3284 m
1 .3284 L
s
.99625 .37022 m
1 .37022 L
s
.99625 .39113 m
1 .39113 L
s
.99625 .41204 m
1 .41204 L
s
.99625 .45386 m
1 .45386 L
s
.99625 .47478 m
1 .47478 L
s
.99625 .49569 m
1 .49569 L
s
.99625 .53751 m
1 .53751 L
s
.99625 .55842 m
1 .55842 L
s
.99625 .57933 m
1 .57933 L
s
.25 Mabswid
1 0 m
1 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
1 0 0 r
.5 Mabswid
.02499 .01473 m
.02605 .01473 L
.02729 .01473 L
.02846 .01473 L
.03279 .01473 L
.04262 .01473 L
.06244 .01473 L
.07295 .01473 L
.08265 .01473 L
.09329 .01473 L
.10458 .01473 L
.11399 .01473 L
.12411 .01473 L
.14241 .01473 L
.15252 .01473 L
.16355 .01473 L
.17397 .01473 L
.18364 .01473 L
.19421 .01473 L
.20416 .01473 L
.2131 .01473 L
.22277 .01473 L
.23227 .01473 L
.24271 .01473 L
.2536 .01473 L
.26377 .01473 L
.27422 .01473 L
.28412 .01473 L
.29301 .01473 L
.30268 .01473 L
.31208 .01473 L
.32246 .01473 L
.33329 .01473 L
.34346 .01473 L
.35329 .01473 L
.36365 .01473 L
.37248 .01473 L
.38215 .01473 L
.39242 .01473 L
.40176 .01473 L
.40693 .01473 L
.41254 .01473 L
.42271 .01473 L
.43218 .01473 L
.44259 .01473 L
.44783 .01473 L
.45346 .01473 L
.46363 .01473 L
.47376 .01473 L
.47949 .01473 L
Mistroke
.4848 .01473 L
.49454 .01473 L
.49994 .01473 L
.50491 .01473 L
.51522 .01473 L
.52064 .01473 L
.52636 .01473 L
.53599 .01473 L
.54654 .01472 L
.55677 .01472 L
.56609 .01472 L
.57684 .01472 L
.58702 .01472 L
.5967 .01472 L
.60697 .01472 L
.6254 .01472 L
.63479 .01472 L
.63737 .01472 L
.64007 .01472 L
.64239 .01472 L
.64369 .01472 L
.64491 .01472 L
.64606 .01472 L
.6473 .01472 L
.64847 .01472 L
.64955 .01472 L
.65052 .01472 L
.6516 .01472 L
.65271 .01472 L
.65376 .01472 L
.65498 .01472 L
.65614 .01472 L
.65831 .01472 L
.66065 .01472 L
.6632 .01472 L
.66553 .01472 L
.66804 .01472 L
.67259 .01473 L
.67522 .01473 L
.67799 .01474 L
.68295 .01475 L
.68546 .01476 L
.68814 .01477 L
.69298 .01479 L
.69872 .01483 L
.70395 .01489 L
.70879 .01495 L
.71392 .01505 L
.71829 .01515 L
.72311 .01531 L
Mistroke
.72829 .01552 L
.73385 .01583 L
.7391 .01622 L
.7439 .01669 L
.74867 .01729 L
.75376 .01812 L
.75855 .01912 L
.7629 .02028 L
.76803 .02201 L
.77358 .02447 L
.77881 .02752 L
.78363 .03111 L
.78833 .03556 L
.79338 .04162 L
.80247 .05716 L
.80802 .07063 L
.81328 .0872 L
.818 .10609 L
.82314 .1321 L
.82799 .16328 L
.83255 .19986 L
.83754 .25016 L
.84293 .31939 L
.84827 .40773 L
.85389 .52785 L
Mfstroke
.85389 .52785 m
.85721 .61803 L
s
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{288, 177.938},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40004P0000/B000`400?l00000o`00003oo`3ooolQ
0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`007`3oool0103KT3X000000000000jT=/i0?ooo`06
0?oo]P1V000000000000000003X0T=_o>03oool01P3o]VH00000000000000000001V0;KoocP0oooo
00@0fi0j00000000000006Jf>`3oool0103KT3X000000000>P2@fol50?ooo`007`3oool01@2@IY00
oooo0?ooo`2@>VH0]_oo03X0oooo00<0okIV03Z@f`3oool0>P3oool00`2@>P00001V0;Koo`0i0?oo
o`060?oKT00j>Y00oooo0?oo]P1V03X0T=_o>`3oool00`3o]VH0>Y3K0?ooo`050?ooo`007P3oool0
1P3ookH0ISZ@0?ooo`3oool0]VHj093KocX0oooo00<0okIV03Z@f`3oool0>`3oool00`3o]VH00000
06Jfo`0j0?ooo`030;IV00000000I[Ko03T0oooo00H0oonf06H00000000000000000>P2@fol50?oo
o`007P3oool01P3ookH0ISZ@0?ooo`3oool0]VHj093KocX0oooo00<0okIV03Z@f`3oool0?03oool0
0`3ookH0][Ko0?ooo`0j0?ooo`030?oo]P1V>Y00oooo03T0oooo00@0]VH006Jfo`3o]VH0>Y3K1P3o
ool001l0oooo00D0T3Xj093Ko`3ookH0IP1V0;Koo`0i0?ooo`03090jIP2f]VH0>Y3K03X0oooo00H0
om^@03XjT03oool0oonf06H0IP2foolg0?ooo`060?oo]P1V03X0T=_o0?oo]P1V06H0]_oo>@3oool0
103ookH0IP0j092@IP0jT=/60?ooo`007`3oool0103ofi00>P000000001V]_lj0?ooo`030?nfIP00
0000>Y3K03/0oooo00@0fi0j000000000000>Y3K>@3oool0103ofi00>P000000001V]_lk0?ooo`03
0?oKT00j0000>Y3K00H0oooo003o0?ooob40oooo003o0?ooob40oooo003o0?ooob40oooo003o0?oo
ob40oooo003o0?ooob40oooo000K0?ooool000001@0000010?ooo`006`3oool00`000000oooo0?oo
o`030?ooo`030000003oool0oooo00T0oooo00<000000?ooo`3oool02P3oool00`000000oooo0?oo
o`090?ooo`030000003oool0oooo00T0oooo00<000000?ooo`3oool02P3oool00`000000oooo0?oo
o`090?ooo`030000003oool0oooo00T0oooo00<000000?ooo`3oool02P3oool00`000000oooo0?oo
o`090?ooo`030000003oool0oooo00X0oooo00<000000?ooo`3oool02@3oool00`000000oooo0?oo
o`090?ooo`030000003oool0oooo00X0oooo00<000000?ooo`3oool02@3oool00`000000oooo0?oo
o`090?ooo`030000003oool0oooo00X0oooo00<000000?ooo`3oool02@3oool00`000000oooo0?oo
o`090?ooo`030000003oool0oooo00X0oooo00<000000?ooo`3oool02@3oool00`000000oooo0?oo
o`030?ooo`4000000@3oool001<0oooo00@0fi0j000000000000>Y3K103oool00`000000oooo0?oo
o`030?ooo`030000003oool0oooo03/0oooo00<000000?ooo`3oool0>`3oool00`000000oooo0?oo
o`0j0?ooo`030000003oool0oooo03/0oooo00<000000?ooo`3oool00`3oool100000040oooo000C
0?ooo`05091VT03oool0oooo090jIP2fool00`3oool00`000000oooo0?ooo`3o0?ooo`40oooo0@00
00010?ooo`004P3oool01P3ookH0ISZ@0?ooo`3oool0]VHj093Ko`<0oooo0P0000040?oookd0o`00
?`3oool200000040oooo000B0?ooo`060?oo]P1V>Y00oooo0?ooo`2fISX0T=_o0`3oool00`000000
oooo0?ooo`300?ooo`@0o`00?03oool100000040oooo000C0?ooo`05090j>P2@fol0oonf06H0IP2f
ool00`3oool00`000000oooo0?ooo`340?ooo`<0o`00>@3oool100000040oooo000C0?ooo`040?oK
T00j0000000006Jfo`@0oooo00<000000?ooo`3oool0a`3oool00`3o0000oooo0?ooo`0f0?ooo`40
00000@3oool001/0oooo00<000000?ooo`3oool0b03oool00`3o0000oooo0?ooo`0e0?ooo`400000
0@3oool001/0oooo0P00003:0?ooo`030?l0003oool0oooo03<0oooo0P0000010?ooo`006`3oool0
0`000000oooo0?ooo`3:0?ooo`030?l0003oool0oooo03<0oooo0@0000010?ooo`006`3oool00`00
0000oooo0?ooo`3;0?ooo`030?l0003oool0oooo0380oooo0@0000010?ooo`006`3oool00`000000
oooo0?ooo`3;0?ooo`030?l0003oool0oooo0380oooo0@0000010?ooo`006`3oool00`000000oooo
0?ooo`3<0?ooo`030?l0003oool0oooo0340oooo0@0000010?ooo`006`3oool00`000000oooo0?oo
o`3<0?ooo`030?l0003oool0oooo0340oooo0@0000010?ooo`006`3oool200000<h0oooo00<0o`00
0?ooo`3oool0;`3oool200000040oooo000K0?ooo`030000003oool0oooo0<h0oooo00<0o`000?oo
o`3oool0;`3oool100000040oooo000K0?ooo`030000003oool0oooo0<h0oooo00<0o`000?ooo`3o
ool0;`3oool100000040oooo000K0?ooo`030000003oool0oooo0<l0oooo00<0o`000?ooo`3oool0
;P3oool100000040oooo000K0?ooo`030000003oool0oooo0<l0oooo00<0o`000?ooo`3oool0;P3o
ool100000040oooo000K0?ooo`800000d03oool00`3o0000oooo0?ooo`0]0?ooo`8000000@3oool0
01/0oooo00<000000?ooo`3oool0d03oool00`3o0000oooo0?ooo`0]0?ooo`4000000@3oool001/0
oooo00<000000?ooo`3oool0d03oool00`3o0000oooo0?ooo`0]0?ooo`4000000@3oool000050?oo
o`3KT3X000000000000jT=/00P3oool00`3ookH0IP00000jT0030?ooo`060=^@>P000000000003Z@
f`3oool0okIV0`0000000`0006H0]_oo0?ooo`020?ooo`030000003oool0oooo0=00oooo00<0o`00
0?ooo`3oool0;@3oool100000040oooo00001P3oool0T6J@0?ooo`3oool0T3YV0;Koo`L0oooo00T0
T6J@0?ooo`3oool0T3YV0;Koo`3oool0T3X00000IP2fool01@3oool00`000000oooo0?ooo`3@0?oo
o`030?l0003oool0oooo02d0oooo0@0000010?ooo`0000H0oonf06HjT03oool0oooo0;IV>P2@fol6
0?ooo`060?oo]P1V>Y00oooo0?ooo`2fISX0T=_o0P3oool00`3o]VH0000006Jfo`040?ooo`800000
d@3oool00`3o0000oooo0?ooo`0/0?ooo`8000000@3oool000060?oo]P1V>Y00oooo0?ooo`2fISX0
T=_o1P3oool01P3ookH0ISZ@0?ooo`3oool0]VHj093Ko`<0oooo00<0oonf0;Jfo`3oool00`3oool0
0`000000oooo0?ooo`3A0?ooo`030?l0003oool0oooo02`0oooo0@0000010?ooo`0000H0oooo090j
>P2@fol0oonf06H0IP2fool70?ooo`0;090j>P2@fol0oonf06H0IP2fool0om^@03XjT03oool0oonf
06H0IP2fool00`3oool00`000000oooo0?ooo`3A0?ooo`030?l0003oool0oooo02`0oooo0@000001
0?ooo`0000D0oooo0?oKT00j0000000006Jfo`080?ooo`040?oKT00j0000000006Jfo`80oooo00@0
fi0j000000000000>Y3K103oool00`000000oooo0?ooo`3A0?ooo`030?l0003oool0oooo02`0oooo
0@0000010?ooo`006`3oool00`000000oooo0?ooo`3A0?ooo`030?l0003oool0oooo02`0oooo0@00
00010?ooo`006`3oool00`000000oooo0?ooo`3A0?ooo`030?l0003oool0oooo02`0oooo0@000001
0?ooo`006`3oool200000=<0oooo00<0o`000?ooo`3oool0:P3oool200000040oooo000K0?ooo`03
0000003oool0oooo0=80oooo00<0o`000?ooo`3oool0:`3oool100000040oooo000K0?ooo`030000
003oool0oooo0=80oooo00<0o`000?ooo`3oool0:`3oool100000040oooo000K0?ooo`030000003o
ool0oooo0=80oooo00<0o`000?ooo`3oool0:`3oool100000040oooo000K0?ooo`030000003oool0
oooo0=80oooo00<0o`000?ooo`3oool0:`3oool100000040oooo000K0?ooo`800000d`3oool00`3o
0000oooo0?ooo`0Z0?ooo`8000000@3oool001/0oooo00<000000?ooo`3oool0d`3oool00`3o0000
oooo0?ooo`0Z0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool0d`3oool00`3o0000oooo
0?ooo`0Z0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool0d`3oool00`3o0000oooo0?oo
o`0Z0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool0d`3oool00`3o0000oooo0?ooo`0Z
0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool0e03oool00`3o0000oooo0?ooo`0Y0?oo
o`4000000@3oool001/0oooo0P00003E0?ooo`030?l0003oool0oooo02P0oooo0P0000010?ooo`00
6`3oool00`000000oooo0?ooo`3D0?ooo`030?l0003oool0oooo02T0oooo0@0000010?ooo`006`3o
ool00`000000oooo0?ooo`3D0?ooo`030?l0003oool0oooo02T0oooo0@0000010?ooo`0000D0oooo
0=^@>P000000000003Z@f`020?ooo`030?oo]P1V000003Z@00<0oooo00@0fi0j000000000000>Y3K
0`3oool0103KT3X000000000>P2@fol30?ooo`030000003oool0oooo0=@0oooo00<0o`000?ooo`3o
ool0:@3oool100000040oooo00001P3oool0T6J@0?ooo`3oool0T3YV0;Koo`L0oooo00D0T6J@0?oo
o`3oool0T3YV0;Koo`030?ooo`030?nfIP0jT=/0oooo00<0oooo00<000000?ooo`3oool0e03oool0
0`3o0000oooo0?ooo`0Y0?ooo`4000000@3oool000060?oo]P1V>Y00oooo0?ooo`2fISX0T=_o1P3o
ool0203ookH0ISZ@0?ooo`3oool0]VHj093Ko`3ookH0IP000P0000000`0003X0T=_o0?ooo`020?oo
o`800000e@3oool00`3o0000oooo0?ooo`0X0?ooo`8000000@3oool000060?oo]P1V>Y00oooo0?oo
o`2fISX0T=_o1P3oool02`3ookH0ISZ@0?ooo`3oool0]VHj093Ko`3oool0]VH006Jfo`3o]VH0>Y3K
00@0oooo00<000000?ooo`3oool0e@3oool00`3o0000oooo0?ooo`0X0?ooo`4000000@3oool00006
0?ooo`2@>SX0T=_o0?oo]P1V06H0]_oo1`3oool02P2@>SX0T=_o0?oo]P1V06H0]_oo0?ooo`3ookH0
IP0j092@IP0jT=/40?ooo`030000003oool0oooo0=D0oooo00<0o`000?ooo`3oool0:03oool10000
0040oooo00001@3oool0om^@03X000000000I[Ko00P0oooo00@0om^@03X000000000I[Ko0`3oool0
0`3ofi00>P0003Z@f`040?ooo`030000003oool0oooo0=D0oooo00<0o`000?ooo`3oool0:03oool1
00000040oooo000K0?ooo`030000003oool0oooo0=D0oooo00<0o`000?ooo`3oool0:03oool10000
0040oooo000K0?ooo`030000003oool0oooo0=D0oooo00<0o`000?ooo`3oool0:03oool100000040
oooo000K0?ooo`800000eP3oool00`3o0000oooo0?ooo`0W0?ooo`8000000@3oool001/0oooo00<0
00000?ooo`3oool0e@3oool00`3o0000oooo0?ooo`0X0?ooo`4000000@3oool001/0oooo00<00000
0?ooo`3oool0e@3oool00`3o0000oooo0?ooo`0X0?ooo`4000000@3oool001/0oooo00<000000?oo
o`3oool0e@3oool00`3o0000oooo0?ooo`0X0?ooo`4000000@3oool001/0oooo00<000000?ooo`3o
ool0e@3oool00`3o0000oooo0?ooo`0X0?ooo`4000000@3oool001/0oooo0P00003F0?ooo`030?l0
003oool0oooo02L0oooo0P0000010?ooo`006`3oool00`000000oooo0?ooo`3F0?ooo`030?l0003o
ool0oooo02L0oooo0@0000010?ooo`006`3oool00`000000oooo0?ooo`3F0?ooo`030?l0003oool0
oooo02L0oooo0@0000010?ooo`006`3oool00`000000oooo0?ooo`3F0?ooo`030?l0003oool0oooo
02L0oooo0@0000010?ooo`006`3oool00`000000oooo0?ooo`3F0?ooo`030?l0003oool0oooo02L0
oooo0@0000010?ooo`006`3oool200000=L0oooo00<0o`000?ooo`3oool09P3oool200000040oooo
000K0?ooo`030000003oool0oooo0=H0oooo00<0o`000?ooo`3oool09`3oool100000040oooo000K
0?ooo`030000003oool0oooo0=H0oooo00<0o`000?ooo`3oool09`3oool100000040oooo000K0?oo
o`030000003oool0oooo0=H0oooo00<0o`000?ooo`3oool09`3oool100000040oooo00001@3oool0
fi0j000000000000>Y3K0080oooo00<0oonf06H00000>Y000`3oool0103KT3X000000000000jT=/2
0?ooo`050?oo]P1V000000000000>P2@fol00`3oool00`000000oooo0?ooo`3F0?ooo`030?l0003o
ool0oooo02L0oooo0@0000010?ooo`0000H0oooo091VT03oool0oooo090jIP2fool70?ooo`0;091V
T03oool0oooo090jIP2fool0oooo0;IV001V]_l0oooo0?oo]P2f]_l00`3oool00`000000oooo0?oo
o`3F0?ooo`030?l0003oool0oooo02L0oooo0@0000010?ooo`0000H0oonf06HjT03oool0oooo0;IV
>P2@fol60?ooo`0<0?oo]P1V>Y00oooo0?ooo`2fISX0T=_o0?oo]P1V0000>Y3K0?ooo`3KT3X0I[Ko
0`3oool200000=L0oooo00<0o`000?ooo`3oool09P3oool200000040oooo00001P3ookH0ISZ@0?oo
o`3oool0]VHj093Ko`H0oooo00/0oonf06HjT03oool0oooo0;IV>P2@fol0oooo090jIP0j>P000000
000jT0040?ooo`030000003oool0oooo0=L0oooo00<0o`000?ooo`3oool09P3oool100000040oooo
00001P3oool0T3Xj093Ko`3ookH0IP1V0;Koo`L0oooo00P0T3Xj093Ko`3ookH0IP1V0;Koo`3oool0
okIV000jT0H0oooo00<000000?ooo`3oool0e`3oool00`3o0000oooo0?ooo`0V0?ooo`4000000@3o
ool000050?ooo`3ofi00>P000000001V]_l0203oool0103ofi00>P000000001V]_l30?ooo`040=^@
>P000000000006Jfo`<0oooo00<000000?ooo`3oool0e`3oool00`3o0000oooo0?ooo`0V0?ooo`40
00000@3oool001/0oooo00<000000?ooo`3oool0e`3oool00`3o0000oooo0?ooo`0V0?ooo`400000
0@3oool001/0oooo0P00003H0?ooo`030?l0003oool0oooo02D0oooo0P0000010?ooo`006`3oool0
0`000000oooo0?ooo`3G0?ooo`030?l0003oool0oooo02H0oooo0@0000010?ooo`006`3oool00`00
0000oooo0?ooo`3G0?ooo`030?l0003oool0oooo02H0oooo0@0000010?ooo`006`3oool00`000000
oooo0?ooo`3G0?ooo`030?l0003oool0oooo02H0oooo0@0000010?ooo`006`3oool00`000000oooo
0?ooo`3G0?ooo`030?l0003oool0oooo02H0oooo0@0000010?ooo`006`3oool00`000000oooo0?oo
o`3H0?ooo`030?l0003oool0oooo02D0oooo0@0000010?ooo`006`3oool200000=T0oooo00<0o`00
0?ooo`3oool0903oool200000040oooo000K0?ooo`030000003oool0oooo0=P0oooo00<0o`000?oo
o`3oool09@3oool100000040oooo000K0?ooo`030000003oool0oooo0=P0oooo00<0o`000?ooo`3o
ool09@3oool100000040oooo000K0?ooo`030000003oool0oooo0=P0oooo00<0o`000?ooo`3oool0
9@3oool100000040oooo000K0?ooo`030000003oool0oooo0=P0oooo00<0o`000?ooo`3oool09@3o
ool100000040oooo000K0?ooo`800000f@3oool00`3o0000oooo0?ooo`0T0?ooo`8000000@3oool0
01/0oooo00<000000?ooo`3oool0f03oool00`3o0000oooo0?ooo`0U0?ooo`4000000@3oool001/0
oooo00<000000?ooo`3oool0f03oool00`3o0000oooo0?ooo`0U0?ooo`4000000@3oool001/0oooo
00<000000?ooo`3oool0f03oool00`3o0000oooo0?ooo`0U0?ooo`4000000@3oool000050?ooo`3K
T3X000000000000jT=/00P3oool00`3ookH0IP00000jT0030?ooo`040=^@>P000000000003Z@f`80
oooo00@0]VH0000000000000>Y3K103oool00`000000oooo0?ooo`3H0?ooo`030?l0003oool0oooo
02D0oooo0@0000010?ooo`0000H0oooo091VT03oool0oooo090jIP2fool70?ooo`07091VT03oool0
oooo090jIP2fool0oonf06IV]P020?ooo`03091VT03oool0oooo0080oooo00<000000?ooo`3oool0
f03oool00`3o0000oooo0?ooo`0U0?ooo`4000000@3oool000060?oo]P1V>Y00oooo0?ooo`2fISX0
T=_o1P3oool02`3ookH0ISZ@0?ooo`3oool0]VHj093Ko`3oool0T6J@0?ooo`3ookH0IVJf00@0oooo
0P00003I0?ooo`030?l0003oool0oooo02@0oooo0P0000010?ooo`0000H0oonf06HjT03oool0oooo
0;IV>P2@fol60?ooo`080?oo]P1V>Y00oooo0?ooo`2fISX0T=_o0?ooo`2fIP020000000303Z@f`3o
ool0oooo0080oooo00<000000?ooo`3oool0f03oool00`3o0000oooo0?ooo`0U0?ooo`4000000@3o
ool000060?ooo`2@>SX0T=_o0?oo]P1V06H0]_oo1`3oool02P2@>SX0T=_o0?oo]P1V06H0]_oo0?oo
]P1V>Y00oooo0?oo]P1V>Y040?ooo`030000003oool0oooo0=P0oooo00<0o`000?ooo`3oool09@3o
ool100000040oooo00001@3oool0om^@03X000000000I[Ko00P0oooo00@0om^@03X000000000I[Ko
0P3oool0103KT3X000000000001V]_l40?ooo`030000003oool0oooo0=P0oooo00<0o`000?ooo`3o
ool09@3oool100000040oooo000K0?ooo`030000003oool0oooo0=T0oooo00<0o`000?ooo`3oool0
903oool100000040oooo000K0?ooo`800000fP3oool00`3o0000oooo0?ooo`0S0?ooo`8000000@3o
ool001/0oooo00<000000?ooo`3oool0f@3oool00`3o0000oooo0?ooo`0T0?ooo`4000000@3oool0
01/0oooo00<000000?ooo`3oool0f@3oool00`3o0000oooo0?ooo`0T0?ooo`4000000@3oool001/0
oooo00<000000?ooo`3oool0f@3oool00`3o0000oooo0?ooo`0T0?ooo`4000000@3oool001/0oooo
00<000000?ooo`3oool0f@3oool00`3o0000oooo0?ooo`0T0?ooo`4000000@3oool001/0oooo0P00
003J0?ooo`030?l0003oool0oooo02<0oooo0P0000010?ooo`006`3oool00`000000oooo0?ooo`3I
0?ooo`030?l0003oool0oooo02@0oooo0@0000010?ooo`006`3oool00`000000oooo0?ooo`3I0?oo
o`030?l0003oool0oooo02@0oooo0@0000010?ooo`006`3oool00`000000oooo0?ooo`3I0?ooo`03
0?l0003oool0oooo02@0oooo0@0000010?ooo`006`3oool00`000000oooo0?ooo`3I0?ooo`030?l0
003oool0oooo02@0oooo0@0000010?ooo`006`3oool00`000000oooo0?ooo`3I0?ooo`030?l0003o
ool0oooo02@0oooo0@0000010?ooo`006`3oool200000=X0oooo00<0o`000?ooo`3oool08`3oool2
00000040oooo000K0?ooo`030000003oool0oooo0=T0oooo00<0o`000?ooo`3oool0903oool10000
0040oooo000K0?ooo`030000003oool0oooo0=T0oooo00<0o`000?ooo`3oool0903oool100000040
oooo00070?ooo`040=^@>P000000000003Z@f`80oooo00<0oonf06H00000>Y000P3oool01P3ookH0
IP00000000000000000j093Ko`<0oooo00<000000?ooo`3oool0f@3oool00`3o0000oooo0?ooo`0T
0?ooo`4000000@3oool000L0oooo00D0T6J@0?ooo`3oool0T3YV0;Koo`080?ooo`030?nfIP0jT=/0
oooo00@0oooo00<000000?ooo`3oool0f@3oool00`3o0000oooo0?ooo`0T0?ooo`4000000@3oool0
00H0oooo00H0oonf06HjT03oool0oooo0;IV>P2@fol80?ooo`030?nfIP0jT=/0oooo00@0oooo0P00
003J0?ooo`030?l0003oool0oooo02<0oooo0P0000010?ooo`001P3oool01P3ookH0ISZ@0?ooo`3o
ool0]VHj093Ko`P0oooo00<0okIV03Z@f`3oool0103oool00`000000oooo0?ooo`3I0?ooo`030?l0
003oool0oooo02@0oooo0@0000010?ooo`001`3oool01@2@>SX0T=_o0?oo]P1V06H0]_oo00L0oooo
00<0T3YV0;JfIP0jT=/01@3oool00`000000oooo0?ooo`3I0?ooo`030?l0003oool0oooo02@0oooo
0@0000010?ooo`001`3oool0103ofi00>P000000001V]_l80?ooo`030?nfIP000000>Y3K00D0oooo
00<000000?ooo`3oool0f@3oool00`3o0000oooo0?ooo`0T0?ooo`4000000@3oool001/0oooo00<0
00000?ooo`3oool0f@3oool00`3o0000oooo0?ooo`0T0?ooo`4000000@3oool001/0oooo00<00000
0?ooo`3oool0f@3oool00`3o0000oooo0?ooo`0T0?ooo`4000000@3oool001/0oooo0P00003J0?oo
o`030?l0003oool0oooo02<0oooo0P0000010?ooo`006`3oool00`000000oooo0?ooo`3I0?ooo`03
0?l0003oool0oooo02@0oooo0@0000010?ooo`006`3oool00`000000oooo0?ooo`3I0?ooo`030?l0
003oool0oooo02@0oooo0@0000010?ooo`006`3oool00`000000oooo0?ooo`3I0?ooo`030?l0003o
ool0oooo02@0oooo0@0000010?ooo`006`3oool00`000000oooo0?ooo`3J0?ooo`030?l0003oool0
oooo02<0oooo0@0000010?ooo`006`3oool200000=/0oooo00<0o`000?ooo`3oool08P3oool20000
0040oooo000K0?ooo`030000003oool0oooo0=X0oooo00<0o`000?ooo`3oool08`3oool100000040
oooo000K0?ooo`030000003oool0oooo0=X0oooo00<0o`000?ooo`3oool08`3oool100000040oooo
000K0?ooo`030000003oool0oooo0=X0oooo00<0o`000?ooo`3oool08`3oool100000040oooo000K
0?ooo`030000003oool0oooo0=X0oooo00<0o`000?ooo`3oool08`3oool100000040oooo000K0?oo
o`030000003oool0oooo0=X0oooo00<0o`000?ooo`3oool08`3oool100000040oooo000K0?ooo`80
0000f`3oool00`3o0000oooo0?ooo`0R0?ooo`8000000@3oool001/0oooo00<000000?ooo`3oool0
fP3oool00`3o0000oooo0?ooo`0S0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool0fP3o
ool00`3o0000oooo0?ooo`0S0?ooo`4000000@3oool000050?ooo`3KT3X000000000000jT=/00P3o
ool00`3ookH0IP00000jT0020?ooo`070?oo]P1V000000000000000003X0T=_o0?nfIP0300000003
0000IP2fool0oooo0080oooo00<000000?ooo`3oool0fP3oool00`3o0000oooo0?ooo`0S0?ooo`40
00000@3oool000060?ooo`2@IY00oooo0?ooo`2@>VH0]_oo203oool00`3o]VH0>Y3K0?ooo`020?oo
o`03090j000006H0]_oo00D0oooo00<000000?ooo`3oool0fP3oool00`3o0000oooo0?ooo`0S0?oo
o`4000000@3oool000060?oo]P1V>Y00oooo0?ooo`2fISX0T=_o203oool00`3o]VH0>Y3K0?ooo`03
0?ooo`030?nfIP000000I[Ko00@0oooo0P00003K0?ooo`030?l0003oool0oooo0280oooo0P000001
0?ooo`0000H0oonf06HjT03oool0oooo0;IV>P2@fol80?ooo`030?nfIP0jT=/0oooo00@0oooo00<0
oonf0;Jfo`3oool00`3oool00`000000oooo0?ooo`3J0?ooo`030?l0003oool0oooo02<0oooo0@00
00010?ooo`0000H0oooo090j>P2@fol0oonf06H0IP2fool70?ooo`03090jIP2f]VH0>Y3K0080oooo
00H0om^@03XjT03oool0oonf06H0IP2fool30?ooo`030000003oool0oooo0=X0oooo00<0o`000?oo
o`3oool08`3oool100000040oooo00001@3oool0om^@03X000000000I[Ko00P0oooo00<0okIV0000
000jT=/00`3oool0103KT3X000000000000jT=/40?ooo`030000003oool0oooo0=X0oooo00<0o`00
0?ooo`3oool08`3oool100000040oooo000K0?ooo`030000003oool0oooo0=X0oooo00<0o`000?oo
o`3oool08`3oool100000040oooo000K0?ooo`800000f`3oool00`3o0000oooo0?ooo`0R0?ooo`80
00000@3oool001/0oooo00<000000?ooo`3oool0fP3oool00`3o0000oooo0?ooo`0S0?ooo`400000
0@3oool001/0oooo00<000000?ooo`3oool0fP3oool00`3o0000oooo0?ooo`0S0?ooo`4000000@3o
ool001/0oooo00<000000?ooo`3oool0fP3oool00`3o0000oooo0?ooo`0S0?ooo`4000000@3oool0
01/0oooo00<000000?ooo`3oool0fP3oool00`3o0000oooo0?ooo`0S0?ooo`4000000@3oool001/0
oooo00<000000?ooo`3oool0fP3oool00`3o0000oooo0?ooo`0S0?ooo`4000000@3oool001/0oooo
0P00003K0?ooo`030?l0003oool0oooo0280oooo0P0000010?ooo`006`3oool00`000000oooo0?oo
o`3J0?ooo`030?l0003oool0oooo02<0oooo0@0000010?ooo`006`3oool00`000000oooo0?ooo`3J
0?ooo`030?l0003oool0oooo02<0oooo0@0000010?ooo`006`3oool00`000000oooo0?ooo`3J0?oo
o`030?l0003oool0oooo02<0oooo0@0000010?ooo`006`3oool00`000000oooo0?ooo`3K0?ooo`03
0?l0003oool0oooo0280oooo0@0000010?ooo`006`3oool200000=`0oooo00<0o`000?ooo`3oool0
8@3oool200000040oooo000K0?ooo`030000003oool0oooo0=/0oooo00<0o`000?ooo`3oool08P3o
ool100000040oooo000K0?ooo`030000003oool0oooo0=/0oooo00<0o`000?ooo`3oool08P3oool1
00000040oooo000K0?ooo`030000003oool0oooo0=/0oooo00<0o`000?ooo`3oool08P3oool10000
0040oooo00001@3oool0fi0j000000000000>Y3K0080oooo00<0oonf06H00000>Y000P3oool01P3o
okH0IP00000000000000000j093Ko`80oooo00@0fi0j0000000003X0T=_o0`3oool00`000000oooo
0?ooo`3K0?ooo`030?l0003oool0oooo0280oooo0@0000010?ooo`0000H0oooo091VT03oool0oooo
090jIP2fool80?ooo`030?nfIP0jT=/0oooo00@0oooo00<0okIV03Z@f`3oool00`3oool00`000000
oooo0?ooo`3K0?ooo`030?l0003oool0oooo0280oooo0@0000010?ooo`0000H0oonf06HjT03oool0
oooo0;IV>P2@fol80?ooo`060?nfIP0jT=/0oooo0?ooo`3ookH0IP000P0000000`0003X0T=_o0?oo
o`020?ooo`800000g03oool00`3o0000oooo0?ooo`0Q0?ooo`8000000@3oool000060?oo]P1V>Y00
oooo0?ooo`2fISX0T=_o203oool00`3o]VH0>Y3K0?ooo`020?ooo`040;IV001V]_l0okIV03Z@f`@0
oooo00<000000?ooo`3oool0f`3oool00`3o0000oooo0?ooo`0R0?ooo`4000000@3oool000060?oo
o`2@>SX0T=_o0?oo]P1V06H0]_oo1`3oool00`2@>VH0][IV03Z@f`030?ooo`040?oo]P1V03X0T91V
03Z@f`@0oooo00<000000?ooo`3oool0f`3oool00`3o0000oooo0?ooo`0R0?ooo`4000000@3oool0
00050?ooo`3ofi00>P000000001V]_l0203oool00`3o]VH0000003Z@f`040?ooo`030?oKT00j0000
>Y3K00@0oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`090?ooo`030000003oool0
oooo00X0oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`090?ooo`030000003oool0
oooo00X0oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`090?ooo`030000003oool0
oooo00X0oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`0:0?ooo`030000003oool0
oooo00T0oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`0:0?ooo`030000003oool0
oooo00T0oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`0:0?ooo`030000003oool0
oooo00T0oooo00<000000?ooo`3oool00`3oool00`3o0000oooo0?ooo`030?ooo`030000003oool0
oooo00X0oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`030?ooo`4000000@3oool0
01/0oooogP0000000`3o000000000000000S00000040oooo003o0?ooob40oooo003o0?ooob40oooo
0000\
\>"],
  ImageRangeCache->{{{0, 287}, {176.938, 0}} -> {-0.540771, -0.0167484, \
0.0161771, 0.000920954}}],

Cell[BoxData[
    TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
      False,
      Editable->False]], "Output"],

Cell[BoxData[
    \(1\)], "Output"],

Cell[BoxData[
    \(Plot::"plnr" \(\(:\)\(\ \)\) 
      "\!\(entropydot\/\(10\^9\\ 5.5`\) + 0.005`\) is not a machine-size real \
number at \!\(t\) = \!\(1.6666666666666665`*^-7\)."\)], "Message"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
0.0238095 0.238095 0.0147151 0.765945 [
[.02381 -0.0125 -3 -9 ]
[.02381 -0.0125 3 0 ]
[.2619 -0.0125 -3 -9 ]
[.2619 -0.0125 3 0 ]
[.5 -0.0125 -3 -9 ]
[.5 -0.0125 3 0 ]
[.7381 -0.0125 -3 -9 ]
[.7381 -0.0125 3 0 ]
[.97619 -0.0125 -3 -9 ]
[.97619 -0.0125 3 0 ]
[ 0 0 -0.125 0 ]
[-0.0125 .01472 -6 -4.5 ]
[-0.0125 .01472 0 4.5 ]
[-0.0125 .1679 -18 -4.5 ]
[-0.0125 .1679 0 4.5 ]
[-0.0125 .32109 -18 -4.5 ]
[-0.0125 .32109 0 4.5 ]
[-0.0125 .47428 -18 -4.5 ]
[-0.0125 .47428 0 4.5 ]
[ 0 0 -0.125 0 ]
[ 0 .61803 .125 0 ]
[ 1 0 .125 0 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.02381 0 m
.02381 .00625 L
s
[(0)] .02381 -0.0125 0 1 Mshowa
.2619 0 m
.2619 .00625 L
s
[(1)] .2619 -0.0125 0 1 Mshowa
.5 0 m
.5 .00625 L
s
[(2)] .5 -0.0125 0 1 Mshowa
.7381 0 m
.7381 .00625 L
s
[(3)] .7381 -0.0125 0 1 Mshowa
.97619 0 m
.97619 .00625 L
s
[(4)] .97619 -0.0125 0 1 Mshowa
.125 Mabswid
.07143 0 m
.07143 .00375 L
s
.11905 0 m
.11905 .00375 L
s
.16667 0 m
.16667 .00375 L
s
.21429 0 m
.21429 .00375 L
s
.30952 0 m
.30952 .00375 L
s
.35714 0 m
.35714 .00375 L
s
.40476 0 m
.40476 .00375 L
s
.45238 0 m
.45238 .00375 L
s
.54762 0 m
.54762 .00375 L
s
.59524 0 m
.59524 .00375 L
s
.64286 0 m
.64286 .00375 L
s
.69048 0 m
.69048 .00375 L
s
.78571 0 m
.78571 .00375 L
s
.83333 0 m
.83333 .00375 L
s
.88095 0 m
.88095 .00375 L
s
.92857 0 m
.92857 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
0 .01472 m
.00625 .01472 L
s
[(0)] -0.0125 .01472 1 0 Mshowa
0 .1679 m
.00625 .1679 L
s
[(0.2)] -0.0125 .1679 1 0 Mshowa
0 .32109 m
.00625 .32109 L
s
[(0.4)] -0.0125 .32109 1 0 Mshowa
0 .47428 m
.00625 .47428 L
s
[(0.6)] -0.0125 .47428 1 0 Mshowa
.125 Mabswid
0 .05301 m
.00375 .05301 L
s
0 .09131 m
.00375 .09131 L
s
0 .12961 m
.00375 .12961 L
s
0 .2062 m
.00375 .2062 L
s
0 .2445 m
.00375 .2445 L
s
0 .2828 m
.00375 .2828 L
s
0 .35939 m
.00375 .35939 L
s
0 .39769 m
.00375 .39769 L
s
0 .43598 m
.00375 .43598 L
s
0 .51258 m
.00375 .51258 L
s
0 .55088 m
.00375 .55088 L
s
0 .58917 m
.00375 .58917 L
s
.25 Mabswid
0 0 m
0 .61803 L
s
.02381 .61178 m
.02381 .61803 L
s
.2619 .61178 m
.2619 .61803 L
s
.5 .61178 m
.5 .61803 L
s
.7381 .61178 m
.7381 .61803 L
s
.97619 .61178 m
.97619 .61803 L
s
.125 Mabswid
.07143 .61428 m
.07143 .61803 L
s
.11905 .61428 m
.11905 .61803 L
s
.16667 .61428 m
.16667 .61803 L
s
.21429 .61428 m
.21429 .61803 L
s
.30952 .61428 m
.30952 .61803 L
s
.35714 .61428 m
.35714 .61803 L
s
.40476 .61428 m
.40476 .61803 L
s
.45238 .61428 m
.45238 .61803 L
s
.54762 .61428 m
.54762 .61803 L
s
.59524 .61428 m
.59524 .61803 L
s
.64286 .61428 m
.64286 .61803 L
s
.69048 .61428 m
.69048 .61803 L
s
.78571 .61428 m
.78571 .61803 L
s
.83333 .61428 m
.83333 .61803 L
s
.88095 .61428 m
.88095 .61803 L
s
.92857 .61428 m
.92857 .61803 L
s
.25 Mabswid
0 .61803 m
1 .61803 L
s
.99375 .01472 m
1 .01472 L
s
.99375 .1679 m
1 .1679 L
s
.99375 .32109 m
1 .32109 L
s
.99375 .47428 m
1 .47428 L
s
.125 Mabswid
.99625 .05301 m
1 .05301 L
s
.99625 .09131 m
1 .09131 L
s
.99625 .12961 m
1 .12961 L
s
.99625 .2062 m
1 .2062 L
s
.99625 .2445 m
1 .2445 L
s
.99625 .2828 m
1 .2828 L
s
.99625 .35939 m
1 .35939 L
s
.99625 .39769 m
1 .39769 L
s
.99625 .43598 m
1 .43598 L
s
.99625 .51258 m
1 .51258 L
s
.99625 .55088 m
1 .55088 L
s
.99625 .58917 m
1 .58917 L
s
.25 Mabswid
1 0 m
1 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
0 1 0 r
.5 Mabswid
.02499 .01854 m
.02605 .01854 L
.02729 .01854 L
.02846 .01854 L
.03279 .01854 L
.04262 .01854 L
.06244 .01854 L
.07295 .01854 L
.08265 .01854 L
.09329 .01854 L
.10458 .01854 L
.11399 .01854 L
.12411 .01854 L
.14241 .01854 L
.15252 .01854 L
.16355 .01854 L
.17397 .01854 L
.18364 .01854 L
.19421 .01854 L
.20416 .01854 L
.2131 .01854 L
.22277 .01854 L
.23227 .01854 L
.24271 .01854 L
.2536 .01854 L
.26377 .01854 L
.27422 .01854 L
.28412 .01854 L
.29301 .01854 L
.30268 .01854 L
.31208 .01854 L
.32246 .01854 L
.33329 .01854 L
.34346 .01854 L
.35329 .01854 L
.36365 .01854 L
.37248 .01854 L
.38215 .01854 L
.39242 .01854 L
.40176 .01854 L
.40693 .01854 L
.41254 .01854 L
.42271 .01854 L
.43218 .01854 L
.44259 .01854 L
.44783 .01854 L
.45346 .01854 L
.45874 .01854 L
.46363 .01854 L
.47376 .01854 L
Mistroke
.47911 .01854 L
.4848 .01854 L
.49535 .01854 L
.50491 .01854 L
.51496 .01854 L
.52419 .01854 L
.53433 .01854 L
.54503 .01854 L
.55453 .01854 L
.5647 .01854 L
.57431 .01854 L
.58305 .01854 L
.59299 .01854 L
.60217 .01854 L
.62295 .01853 L
.63195 .01853 L
.63668 .01853 L
.63926 .01853 L
.64165 .01853 L
.64304 .01853 L
.6443 .01853 L
.64503 .01853 L
.64571 .01853 L
.64643 .01853 L
.6472 .01853 L
.64849 .01853 L
.64914 .01853 L
.64985 .01853 L
.65111 .01853 L
.65229 .01853 L
.65358 .01853 L
.65481 .01853 L
.6571 .01853 L
.65957 .01853 L
.66227 .01853 L
.66459 .01853 L
.6671 .01854 L
.67165 .01855 L
.67428 .01855 L
.67706 .01856 L
.68202 .01858 L
.68452 .01859 L
.68721 .01861 L
.69204 .01865 L
.69779 .01871 L
.70302 .0188 L
.70785 .0189 L
.71298 .01905 L
.71736 .01922 L
.72218 .01946 L
Mistroke
.72735 .0198 L
.73291 .02029 L
.73816 .02091 L
.74296 .02165 L
.74774 .0226 L
.75282 .02391 L
.75762 .02551 L
.76196 .02734 L
.76709 .0301 L
.77264 .034 L
.77788 .03884 L
.78269 .04455 L
.7874 .05162 L
.79244 .06125 L
.7972 .07281 L
.80153 .08596 L
.80662 .10537 L
.81215 .13265 L
.81737 .16602 L
.8222 .20524 L
.82684 .25245 L
.83184 .31641 L
.84088 .47849 L
.84612 .60922 L
Mfstroke
.84612 .60922 m
.84639 .61803 L
s
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{288, 177.938},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40004P0000/B000`400?l00000o`00003oo`3ooolQ
0?ooo`006@3oool0103KT3X000000000000jT=/j0?ooo`060?oo]P1V000000000000000003X0T=_o
>P3oool01P3o]VH00000000000000000001V0;KoocX0oooo00@0fi0j00000000000006Jf?03oool0
103KT3X000000000>P2@fol50?ooo`006@3oool01@2@IY00oooo0?ooo`2@>VH0]_oo03/0oooo00<0
okIV03Z@f`3oool0?03oool00`2@>P00001V0;Koo`0k0?ooo`060?oKT00j>Y00oooo0?oo]P1V03X0
T=_o?03oool00`3o]VH0>Y3K0?ooo`050?ooo`00603oool01P3ookH0ISZ@0?ooo`3oool0]VHj093K
oc/0oooo00<0okIV03Z@f`3oool0?@3oool00`3o]VH0000006Jfo`0l0?ooo`030;IV00000000I[Ko
03X0oooo00H0oonf06H00000000000000000>P2@fol50?ooo`00603oool01P3ookH0ISZ@0?ooo`3o
ool0]VHj093Koc/0oooo00<0okIV03Z@f`3oool0?P3oool00`3ookH0][Ko0?ooo`0l0?ooo`030?oo
]P1V>Y00oooo03X0oooo00@0]VH006Jfo`3o]VH0>Y3K1P3oool001T0oooo00D0T3Xj093Ko`3ookH0
IP1V0;Koo`0j0?ooo`03090jIP2f]VH0>Y3K03`0oooo00H0om^@03XjT03oool0oonf06H0IP2fooli
0?ooo`060?oo]P1V03X0T=_o0?oo]P1V06H0]_oo>P3oool0103ookH0IP0j092@IP0jT=/60?ooo`00
6@3oool0103ofi00>P000000001V]_lk0?ooo`030?nfIP000000>Y3K03d0oooo00@0fi0j00000000
0000>Y3K>`3oool0103ofi00>P000000001V]_ll0?ooo`030?oKT00j0000>Y3K00H0oooo003o0?oo
ob40oooo003o0?ooob40oooo003o0?ooob40oooo003o0?ooob40oooo003o0?ooob40oooo000E0?oo
ool000002`0000010?ooo`005@3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo00X0
oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`0:0?ooo`030000003oool0oooo00X0
oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`0:0?ooo`030000003oool0oooo00X0
oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`0:0?ooo`030000003oool0oooo00X0
oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`0:0?ooo`030000003oool0oooo00X0
oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`0:0?ooo`030000003oool0oooo00T0
oooo00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`0:0?ooo`030000003oool0oooo00T0
oooo00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`030?ooo`4000000@3oool000d0oooo
00@0fi0j000000000000>Y3K103oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo03`0
oooo00<000000?ooo`3oool0?@3oool00`000000oooo0?ooo`0l0?ooo`030000003oool0oooo03`0
oooo00<000000?ooo`3oool00`3oool100000040oooo000=0?ooo`05091VT03oool0oooo090jIP2f
ool00`3oool00`000000oooo0?ooo`3o0?ooo`L0oooo0@0000010?ooo`00303oool01P3ookH0ISZ@
0?ooo`3oool0]VHj093Ko`<0oooo0P00003o0?ooo`L0oooo0P0000010?ooo`00303oool01P3ookH0
ISZ@0?ooo`3oool0]VHj093Ko`<0oooo00<000000?ooo`3oool00`3ooonl003o04L0oooo0@000001
0?ooo`003@3oool01@2@>SX0T=_o0?oo]P1V06H0]_oo00<0oooo00<000000?ooo`3oool0_`3oool7
003o0400oooo0@0000010?ooo`003@3oool0103ofi00>P000000001V]_l40?ooo`030000003oool0
oooo0<H0oooo0P00o`0n0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0b03oool2003o
03`0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`3:0?ooo`03003o003oool0oooo03T0
oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`3;0?ooo`03003o003oool0oooo03P0oooo
0@0000010?ooo`005@3oool00`000000oooo0?ooo`3<0?ooo`03003o003oool0oooo03L0oooo0@00
00010?ooo`005@3oool00`000000oooo0?ooo`3=0?ooo`03003o003oool0oooo03H0oooo0@000001
0?ooo`005@3oool00`000000oooo0?ooo`3=0?ooo`03003o003oool0oooo03H0oooo0@0000010?oo
o`005@3oool200000<l0oooo00<00?l00?ooo`3oool0=03oool200000040oooo000E0?ooo`030000
003oool0oooo0<h0oooo00<00?l00?ooo`3oool0=@3oool100000040oooo000E0?ooo`030000003o
ool0oooo0<l0oooo00<00?l00?ooo`3oool0=03oool100000040oooo000E0?ooo`030000003oool0
oooo0=00oooo00<00?l00?ooo`3oool0<`3oool100000040oooo000E0?ooo`030000003oool0oooo
0=00oooo00<00?l00?ooo`3oool0<`3oool100000040oooo000E0?ooo`030000003oool0oooo0=40
oooo00<00?l00?ooo`3oool0<P3oool100000040oooo000E0?ooo`030000003oool0oooo0=40oooo
00<00?l00?ooo`3oool0<P3oool100000040oooo000E0?ooo`030000003oool0oooo0=40oooo00<0
0?l00?ooo`3oool0<P3oool100000040oooo000E0?ooo`030000003oool0oooo0=80oooo00<00?l0
0?ooo`3oool0<@3oool100000040oooo000E0?ooo`030000003oool0oooo0=80oooo00<00?l00?oo
o`3oool0<@3oool100000040oooo000E0?ooo`800000d`3oool00`00o`00oooo0?ooo`0`0?ooo`80
00000@3oool001D0oooo00<000000?ooo`3oool0dP3oool00`00o`00oooo0?ooo`0a0?ooo`400000
0@3oool001D0oooo00<000000?ooo`3oool0d`3oool00`00o`00oooo0?ooo`0`0?ooo`4000000@3o
ool001D0oooo00<000000?ooo`3oool0d`3oool00`00o`00oooo0?ooo`0`0?ooo`4000000@3oool0
01D0oooo00<000000?ooo`3oool0d`3oool00`00o`00oooo0?ooo`0`0?ooo`4000000@3oool001D0
oooo00<000000?ooo`3oool0d`3oool00`00o`00oooo0?ooo`0`0?ooo`4000000@3oool001D0oooo
00<000000?ooo`3oool0d`3oool00`00o`00oooo0?ooo`0`0?ooo`4000000@3oool001D0oooo00<0
00000?ooo`3oool0d`3oool00`00o`00oooo0?ooo`0`0?ooo`4000000@3oool001D0oooo00<00000
0?ooo`3oool0e03oool00`00o`00oooo0?ooo`0_0?ooo`4000000@3oool001D0oooo00<000000?oo
o`3oool0e03oool00`00o`00oooo0?ooo`0_0?ooo`4000000@3oool001D0oooo00<000000?ooo`3o
ool0e03oool00`00o`00oooo0?ooo`0_0?ooo`4000000@3oool001D0oooo0P00003E0?ooo`03003o
003oool0oooo02h0oooo0P0000010?ooo`005@3oool00`000000oooo0?ooo`3D0?ooo`03003o003o
ool0oooo02l0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`3D0?ooo`03003o003oool0
oooo02l0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`3E0?ooo`03003o003oool0oooo
02h0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`3E0?ooo`03003o003oool0oooo02h0
oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`3E0?ooo`03003o003oool0oooo02h0oooo
0@0000010?ooo`005@3oool00`000000oooo0?ooo`3E0?ooo`03003o003oool0oooo02h0oooo0@00
00010?ooo`005@3oool00`000000oooo0?ooo`3F0?ooo`03003o003oool0oooo02d0oooo0@000001
0?ooo`0000D0oooo0=^@>P000000000003Z@f`020?ooo`030?oo]P1V000003Z@0080oooo00H0okIV
00000000000000000000IP2fool30?ooo`030000003oool0oooo0=H0oooo00<00?l00?ooo`3oool0
;@3oool100000040oooo00001P3oool0T6J@0?ooo`3oool0T3YV0;Koo`L0oooo00<0T3X00000IP2f
ool01@3oool00`000000oooo0?ooo`3F0?ooo`03003o003oool0oooo02d0oooo0@0000010?ooo`00
00H0oonf06HjT03oool0oooo0;IV>P2@fol80?ooo`030?nfIP000000I[Ko00@0oooo0P00003G0?oo
o`03003o003oool0oooo02`0oooo0P0000010?ooo`0000H0oonf06HjT03oool0oooo0;IV>P2@fol9
0?ooo`030?oo]P2f]_l0oooo00<0oooo00<000000?ooo`3oool0eP3oool00`00o`00oooo0?ooo`0]
0?ooo`4000000@3oool000060?ooo`2@>SX0T=_o0?oo]P1V06H0]_oo1P3oool01P3ofi00>SZ@0?oo
o`3ookH0IP1V0;Koo`<0oooo00<000000?ooo`3oool0eP3oool00`00o`00oooo0?ooo`0]0?ooo`40
00000@3oool000050?ooo`3ofi00>P000000001V]_l0203oool0103KT3X000000000000jT=/40?oo
o`030000003oool0oooo0=H0oooo00<00?l00?ooo`3oool0;@3oool100000040oooo000E0?ooo`03
0000003oool0oooo0=H0oooo00<00?l00?ooo`3oool0;@3oool100000040oooo000E0?ooo`030000
003oool0oooo0=L0oooo00<00?l00?ooo`3oool0;03oool100000040oooo000E0?ooo`030000003o
ool0oooo0=L0oooo00<00?l00?ooo`3oool0;03oool100000040oooo000E0?ooo`030000003oool0
oooo0=L0oooo00<00?l00?ooo`3oool0;03oool100000040oooo000E0?ooo`030000003oool0oooo
0=L0oooo00<00?l00?ooo`3oool0;03oool100000040oooo000E0?ooo`030000003oool0oooo0=L0
oooo00<00?l00?ooo`3oool0;03oool100000040oooo000E0?ooo`800000f03oool00`00o`00oooo
0?ooo`0[0?ooo`8000000@3oool001D0oooo00<000000?ooo`3oool0e`3oool00`00o`00oooo0?oo
o`0/0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0e`3oool00`00o`00oooo0?ooo`0/
0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0e`3oool00`00o`00oooo0?ooo`0/0?oo
o`4000000@3oool001D0oooo00<000000?ooo`3oool0e`3oool00`00o`00oooo0?ooo`0/0?ooo`40
00000@3oool001D0oooo00<000000?ooo`3oool0e`3oool00`00o`00oooo0?ooo`0/0?ooo`400000
0@3oool001D0oooo00<000000?ooo`3oool0e`3oool00`00o`00oooo0?ooo`0/0?ooo`4000000@3o
ool001D0oooo00<000000?ooo`3oool0f03oool00`00o`00oooo0?ooo`0[0?ooo`4000000@3oool0
01D0oooo00<000000?ooo`3oool0f03oool00`00o`00oooo0?ooo`0[0?ooo`4000000@3oool001D0
oooo00<000000?ooo`3oool0f03oool00`00o`00oooo0?ooo`0[0?ooo`4000000@3oool001D0oooo
0P00003I0?ooo`03003o003oool0oooo02X0oooo0P0000010?ooo`005@3oool00`000000oooo0?oo
o`3H0?ooo`03003o003oool0oooo02/0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`3H
0?ooo`03003o003oool0oooo02/0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`3H0?oo
o`03003o003oool0oooo02/0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`3H0?ooo`03
003o003oool0oooo02/0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`3H0?ooo`03003o
003oool0oooo02/0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`3H0?ooo`03003o003o
ool0oooo02/0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`3I0?ooo`03003o003oool0
oooo02X0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`3I0?ooo`03003o003oool0oooo
02X0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`3I0?ooo`03003o003oool0oooo02X0
oooo0@0000010?ooo`005@3oool200000=X0oooo00<00?l00?ooo`3oool0:@3oool200000040oooo
000E0?ooo`030000003oool0oooo0=T0oooo00<00?l00?ooo`3oool0:P3oool100000040oooo000E
0?ooo`030000003oool0oooo0=T0oooo00<00?l00?ooo`3oool0:P3oool100000040oooo000E0?oo
o`030000003oool0oooo0=T0oooo00<00?l00?ooo`3oool0:P3oool100000040oooo000E0?ooo`03
0000003oool0oooo0=T0oooo00<00?l00?ooo`3oool0:P3oool100000040oooo000E0?ooo`030000
003oool0oooo0=X0oooo00<00?l00?ooo`3oool0:@3oool100000040oooo000E0?ooo`030000003o
ool0oooo0=X0oooo00<00?l00?ooo`3oool0:@3oool100000040oooo000E0?ooo`030000003oool0
oooo0=X0oooo00<00?l00?ooo`3oool0:@3oool100000040oooo00001@3oool0fi0j000000000000
>Y3K0080oooo00<0oonf06H00000>Y00103oool0103KT3X000000000>P2@fol30?ooo`030000003o
ool0oooo0=X0oooo00<00?l00?ooo`3oool0:@3oool100000040oooo00001P3oool0T6J@0?ooo`3o
ool0T3YV0;Koo`T0oooo00<0okIV03Z@f`3oool00`3oool00`000000oooo0?ooo`3J0?ooo`03003o
003oool0oooo02T0oooo0@0000010?ooo`0000H0oonf06HjT03oool0oooo0;IV>P2@fol60?ooo`06
0?oo]P1V000000000000000003X0T=_o0`3oool200000=/0oooo00<00?l00?ooo`3oool0:03oool2
00000040oooo00001P3ookH0ISZ@0?ooo`3oool0]VHj093Ko`L0oooo00@0]VH006Jfo`3o]VH0>Y3K
103oool00`000000oooo0?ooo`3J0?ooo`03003o003oool0oooo02T0oooo0@0000010?ooo`0000H0
oooo090j>P2@fol0oonf06H0IP2fool70?ooo`040?oo]P1V03X0T91V03Z@f`@0oooo00<000000?oo
o`3oool0fP3oool00`00o`00oooo0?ooo`0Y0?ooo`4000000@3oool000050?ooo`3ofi00>P000000
001V]_l02@3oool00`3ofi00>P0003Z@f`040?ooo`030000003oool0oooo0=X0oooo00<00?l00?oo
o`3oool0:@3oool100000040oooo000E0?ooo`030000003oool0oooo0=X0oooo00<00?l00?ooo`3o
ool0:@3oool100000040oooo000E0?ooo`030000003oool0oooo0=X0oooo00<00?l00?ooo`3oool0
:@3oool100000040oooo000E0?ooo`030000003oool0oooo0=X0oooo00<00?l00?ooo`3oool0:@3o
ool100000040oooo000E0?ooo`030000003oool0oooo0=X0oooo00<00?l00?ooo`3oool0:@3oool1
00000040oooo000E0?ooo`030000003oool0oooo0=X0oooo00<00?l00?ooo`3oool0:@3oool10000
0040oooo000E0?ooo`030000003oool0oooo0=X0oooo00<00?l00?ooo`3oool0:@3oool100000040
oooo000E0?ooo`030000003oool0oooo0=/0oooo00<00?l00?ooo`3oool0:03oool100000040oooo
000E0?ooo`800000g03oool00`00o`00oooo0?ooo`0W0?ooo`8000000@3oool001D0oooo00<00000
0?ooo`3oool0f`3oool00`00o`00oooo0?ooo`0X0?ooo`4000000@3oool001D0oooo00<000000?oo
o`3oool0f`3oool00`00o`00oooo0?ooo`0X0?ooo`4000000@3oool001D0oooo00<000000?ooo`3o
ool0f`3oool00`00o`00oooo0?ooo`0X0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0
f`3oool00`00o`00oooo0?ooo`0X0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0f`3o
ool00`00o`00oooo0?ooo`0X0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0f`3oool0
0`00o`00oooo0?ooo`0X0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0f`3oool00`00
o`00oooo0?ooo`0X0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0f`3oool00`00o`00
oooo0?ooo`0X0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0f`3oool00`00o`00oooo
0?ooo`0X0?ooo`4000000@3oool001D0oooo0P00003L0?ooo`03003o003oool0oooo02L0oooo0P00
00010?ooo`005@3oool00`000000oooo0?ooo`3K0?ooo`03003o003oool0oooo02P0oooo0@000001
0?ooo`005@3oool00`000000oooo0?ooo`3K0?ooo`03003o003oool0oooo02P0oooo0@0000010?oo
o`005@3oool00`000000oooo0?ooo`3K0?ooo`03003o003oool0oooo02P0oooo0@0000010?ooo`00
5@3oool00`000000oooo0?ooo`3K0?ooo`03003o003oool0oooo02P0oooo0@0000010?ooo`005@3o
ool00`000000oooo0?ooo`3K0?ooo`03003o003oool0oooo02P0oooo0@0000010?ooo`005@3oool0
0`000000oooo0?ooo`3K0?ooo`03003o003oool0oooo02P0oooo0@0000010?ooo`005@3oool00`00
0000oooo0?ooo`3K0?ooo`03003o003oool0oooo02P0oooo0@0000010?ooo`005@3oool00`000000
oooo0?ooo`3K0?ooo`03003o003oool0oooo02P0oooo0@0000010?ooo`005@3oool00`000000oooo
0?ooo`3K0?ooo`03003o003oool0oooo02P0oooo0@0000010?ooo`005@3oool200000=`0oooo00<0
0?l00?ooo`3oool09`3oool200000040oooo000E0?ooo`030000003oool0oooo0=`0oooo00<00?l0
0?ooo`3oool09`3oool100000040oooo000E0?ooo`030000003oool0oooo0=`0oooo00<00?l00?oo
o`3oool09`3oool100000040oooo000E0?ooo`030000003oool0oooo0=`0oooo00<00?l00?ooo`3o
ool09`3oool100000040oooo000E0?ooo`030000003oool0oooo0=`0oooo00<00?l00?ooo`3oool0
9`3oool100000040oooo000E0?ooo`030000003oool0oooo0=`0oooo00<00?l00?ooo`3oool09`3o
ool100000040oooo000E0?ooo`030000003oool0oooo0=`0oooo00<00?l00?ooo`3oool09`3oool1
00000040oooo000E0?ooo`030000003oool0oooo0=`0oooo00<00?l00?ooo`3oool09`3oool10000
0040oooo00001@3oool0fi0j000000000000>Y3K0080oooo00<0oonf06H00000>Y000`3oool01@3o
okH0IP000000000003X0T=_o00<0oooo00<000000?ooo`3oool0g03oool00`00o`00oooo0?ooo`0W
0?ooo`4000000@3oool000060?ooo`2@IY00oooo0?ooo`2@>VH0]_oo1`3oool01@2fIP00I[Ko0?oo
o`3ookH0][Ko00<0oooo00<000000?ooo`3oool0g03oool00`00o`00oooo0?ooo`0W0?ooo`400000
0@3oool000060?oo]P1V>Y00oooo0?ooo`2fISX0T=_o1P3oool01P3ookH0IP0003Z@f`3oool0fi0j
06Jfo`<0oooo0P00003M0?ooo`03003o003oool0oooo02H0oooo0P0000010?ooo`0000H0oonf06Hj
T03oool0oooo0;IV>P2@fol70?ooo`04090jIP0j>P000000000jT0@0oooo00<000000?ooo`3oool0
g03oool00`00o`00oooo0?ooo`0W0?ooo`4000000@3oool000060?ooo`2@>SX0T=_o0?oo]P1V06H0
]_oo1`3oool00`3o]VH003Z@0?ooo`050?ooo`030000003oool0oooo0=`0oooo00<00?l00?ooo`3o
ool09`3oool100000040oooo00001@3oool0om^@03X000000000I[Ko00T0oooo00@0fi0j00000000
0000I[Ko0`3oool00`000000oooo0?ooo`3L0?ooo`03003o003oool0oooo02L0oooo0@0000010?oo
o`005@3oool00`000000oooo0?ooo`3L0?ooo`03003o003oool0oooo02L0oooo0@0000010?ooo`00
5@3oool00`000000oooo0?ooo`3L0?ooo`03003o003oool0oooo02L0oooo0@0000010?ooo`005@3o
ool00`000000oooo0?ooo`3L0?ooo`03003o003oool0oooo02L0oooo0@0000010?ooo`005@3oool0
0`000000oooo0?ooo`3L0?ooo`03003o003oool0oooo02L0oooo0@0000010?ooo`005@3oool00`00
0000oooo0?ooo`3L0?ooo`03003o003oool0oooo02L0oooo0@0000010?ooo`005@3oool00`000000
oooo0?ooo`3L0?ooo`03003o003oool0oooo02L0oooo0@0000010?ooo`005@3oool200000=h0oooo
00<00?l00?ooo`3oool09@3oool200000040oooo000E0?ooo`030000003oool0oooo0=d0oooo00<0
0?l00?ooo`3oool09P3oool100000040oooo000E0?ooo`030000003oool0oooo0=d0oooo00<00?l0
0?ooo`3oool09P3oool100000040oooo000E0?ooo`030000003oool0oooo0=d0oooo00<00?l00?oo
o`3oool09P3oool100000040oooo000E0?ooo`030000003oool0oooo0=d0oooo00<00?l00?ooo`3o
ool09P3oool100000040oooo000E0?ooo`030000003oool0oooo0=d0oooo00<00?l00?ooo`3oool0
9P3oool100000040oooo000E0?ooo`030000003oool0oooo0=d0oooo00<00?l00?ooo`3oool09P3o
ool100000040oooo000E0?ooo`030000003oool0oooo0=d0oooo00<00?l00?ooo`3oool09P3oool1
00000040oooo000E0?ooo`030000003oool0oooo0=d0oooo00<00?l00?ooo`3oool09P3oool10000
0040oooo000E0?ooo`030000003oool0oooo0=d0oooo00<00?l00?ooo`3oool09P3oool100000040
oooo000E0?ooo`800000gP3oool00`00o`00oooo0?ooo`0U0?ooo`8000000@3oool001D0oooo00<0
00000?ooo`3oool0g@3oool00`00o`00oooo0?ooo`0V0?ooo`4000000@3oool001D0oooo00<00000
0?ooo`3oool0g@3oool00`00o`00oooo0?ooo`0V0?ooo`4000000@3oool001D0oooo00<000000?oo
o`3oool0g@3oool00`00o`00oooo0?ooo`0V0?ooo`4000000@3oool001D0oooo00<000000?ooo`3o
ool0g@3oool00`00o`00oooo0?ooo`0V0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0
g@3oool00`00o`00oooo0?ooo`0V0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0g@3o
ool00`00o`00oooo0?ooo`0V0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0g@3oool0
0`00o`00oooo0?ooo`0V0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0gP3oool00`00
o`00oooo0?ooo`0U0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0gP3oool00`00o`00
oooo0?ooo`0U0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0gP3oool00`00o`00oooo
0?ooo`0U0?ooo`4000000@3oool001D0oooo0P00003O0?ooo`03003o003oool0oooo02@0oooo0P00
00010?ooo`005@3oool00`000000oooo0?ooo`3N0?ooo`03003o003oool0oooo02D0oooo0@000001
0?ooo`005@3oool00`000000oooo0?ooo`3N0?ooo`03003o003oool0oooo02D0oooo0@0000010?oo
o`005@3oool00`000000oooo0?ooo`3N0?ooo`03003o003oool0oooo02D0oooo0@0000010?ooo`00
5@3oool00`000000oooo0?ooo`3N0?ooo`03003o003oool0oooo02D0oooo0@0000010?ooo`005@3o
ool00`000000oooo0?ooo`3N0?ooo`03003o003oool0oooo02D0oooo0@0000010?ooo`005@3oool0
0`000000oooo0?ooo`030?ooo`030000003oool0oooo00X0oooo00<000000?ooo`3oool02@3oool0
0`000000oooo0?ooo`0:0?ooo`030000003oool0oooo00X0oooo00<000000?ooo`3oool02@3oool0
0`000000oooo0?ooo`0:0?ooo`030000003oool0oooo00X0oooo00<000000?ooo`3oool02@3oool0
0`000000oooo0?ooo`0:0?ooo`030000003oool0oooo00X0oooo00<000000?ooo`3oool02@3oool0
0`000000oooo0?ooo`0:0?ooo`030000003oool0oooo00X0oooo00<000000?ooo`3oool02@3oool0
0`000000oooo0?ooo`0:0?ooo`030000003oool0oooo00T0oooo00<000000?ooo`3oool02P3oool0
1@000000oooo0?ooo`3oool00?l000P0oooo00<000000?ooo`3oool02@3oool00`000000oooo0?oo
o`0:0?ooo`030000003oool0oooo00<0oooo0@0000010?ooo`005@3ooooQ00000003003o00000000
000002H000000@3oool00001\
\>"],
  ImageRangeCache->{{{0, 287}, {176.938, 0}} -> {-0.437211, -0.0810047, \
0.0158161, 0.00491645}}],

Cell[BoxData[
    TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
      False,
      Editable->False]], "Output"],

Cell[BoxData[
    \(0\)], "Output"],

Cell[BoxData[
    \(Plot::"plnr" \(\(:\)\(\ \)\) 
      "\!\(entropydot\/10\^8 + 0.01`\) is not a machine-size real number at \
\!\(t\) = \!\(1.6666666666666665`*^-7\)."\)], "Message"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
0.0238095 0.238095 0.0147151 0.0140142 [
[.02381 -0.0125 -3 -9 ]
[.02381 -0.0125 3 0 ]
[.2619 -0.0125 -3 -9 ]
[.2619 -0.0125 3 0 ]
[.5 -0.0125 -3 -9 ]
[.5 -0.0125 3 0 ]
[.7381 -0.0125 -3 -9 ]
[.7381 -0.0125 3 0 ]
[.97619 -0.0125 -3 -9 ]
[.97619 -0.0125 3 0 ]
[ 0 0 -0.125 0 ]
[-0.0125 .01472 -6 -4.5 ]
[-0.0125 .01472 0 4.5 ]
[-0.0125 .15486 -12 -4.5 ]
[-0.0125 .15486 0 4.5 ]
[-0.0125 .295 -12 -4.5 ]
[-0.0125 .295 0 4.5 ]
[-0.0125 .43514 -12 -4.5 ]
[-0.0125 .43514 0 4.5 ]
[-0.0125 .57528 -12 -4.5 ]
[-0.0125 .57528 0 4.5 ]
[ 0 0 -0.125 0 ]
[ 0 .61803 .125 0 ]
[ 1 0 .125 0 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.02381 0 m
.02381 .00625 L
s
[(0)] .02381 -0.0125 0 1 Mshowa
.2619 0 m
.2619 .00625 L
s
[(1)] .2619 -0.0125 0 1 Mshowa
.5 0 m
.5 .00625 L
s
[(2)] .5 -0.0125 0 1 Mshowa
.7381 0 m
.7381 .00625 L
s
[(3)] .7381 -0.0125 0 1 Mshowa
.97619 0 m
.97619 .00625 L
s
[(4)] .97619 -0.0125 0 1 Mshowa
.125 Mabswid
.07143 0 m
.07143 .00375 L
s
.11905 0 m
.11905 .00375 L
s
.16667 0 m
.16667 .00375 L
s
.21429 0 m
.21429 .00375 L
s
.30952 0 m
.30952 .00375 L
s
.35714 0 m
.35714 .00375 L
s
.40476 0 m
.40476 .00375 L
s
.45238 0 m
.45238 .00375 L
s
.54762 0 m
.54762 .00375 L
s
.59524 0 m
.59524 .00375 L
s
.64286 0 m
.64286 .00375 L
s
.69048 0 m
.69048 .00375 L
s
.78571 0 m
.78571 .00375 L
s
.83333 0 m
.83333 .00375 L
s
.88095 0 m
.88095 .00375 L
s
.92857 0 m
.92857 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
0 .01472 m
.00625 .01472 L
s
[(0)] -0.0125 .01472 1 0 Mshowa
0 .15486 m
.00625 .15486 L
s
[(10)] -0.0125 .15486 1 0 Mshowa
0 .295 m
.00625 .295 L
s
[(20)] -0.0125 .295 1 0 Mshowa
0 .43514 m
.00625 .43514 L
s
[(30)] -0.0125 .43514 1 0 Mshowa
0 .57528 m
.00625 .57528 L
s
[(40)] -0.0125 .57528 1 0 Mshowa
.125 Mabswid
0 .04274 m
.00375 .04274 L
s
0 .07077 m
.00375 .07077 L
s
0 .0988 m
.00375 .0988 L
s
0 .12683 m
.00375 .12683 L
s
0 .18289 m
.00375 .18289 L
s
0 .21091 m
.00375 .21091 L
s
0 .23894 m
.00375 .23894 L
s
0 .26697 m
.00375 .26697 L
s
0 .32303 m
.00375 .32303 L
s
0 .35106 m
.00375 .35106 L
s
0 .37908 m
.00375 .37908 L
s
0 .40711 m
.00375 .40711 L
s
0 .46317 m
.00375 .46317 L
s
0 .4912 m
.00375 .4912 L
s
0 .51923 m
.00375 .51923 L
s
0 .54725 m
.00375 .54725 L
s
0 .60331 m
.00375 .60331 L
s
.25 Mabswid
0 0 m
0 .61803 L
s
.02381 .61178 m
.02381 .61803 L
s
.2619 .61178 m
.2619 .61803 L
s
.5 .61178 m
.5 .61803 L
s
.7381 .61178 m
.7381 .61803 L
s
.97619 .61178 m
.97619 .61803 L
s
.125 Mabswid
.07143 .61428 m
.07143 .61803 L
s
.11905 .61428 m
.11905 .61803 L
s
.16667 .61428 m
.16667 .61803 L
s
.21429 .61428 m
.21429 .61803 L
s
.30952 .61428 m
.30952 .61803 L
s
.35714 .61428 m
.35714 .61803 L
s
.40476 .61428 m
.40476 .61803 L
s
.45238 .61428 m
.45238 .61803 L
s
.54762 .61428 m
.54762 .61803 L
s
.59524 .61428 m
.59524 .61803 L
s
.64286 .61428 m
.64286 .61803 L
s
.69048 .61428 m
.69048 .61803 L
s
.78571 .61428 m
.78571 .61803 L
s
.83333 .61428 m
.83333 .61803 L
s
.88095 .61428 m
.88095 .61803 L
s
.92857 .61428 m
.92857 .61803 L
s
.25 Mabswid
0 .61803 m
1 .61803 L
s
.99375 .01472 m
1 .01472 L
s
.99375 .15486 m
1 .15486 L
s
.99375 .295 m
1 .295 L
s
.99375 .43514 m
1 .43514 L
s
.99375 .57528 m
1 .57528 L
s
.125 Mabswid
.99625 .04274 m
1 .04274 L
s
.99625 .07077 m
1 .07077 L
s
.99625 .0988 m
1 .0988 L
s
.99625 .12683 m
1 .12683 L
s
.99625 .18289 m
1 .18289 L
s
.99625 .21091 m
1 .21091 L
s
.99625 .23894 m
1 .23894 L
s
.99625 .26697 m
1 .26697 L
s
.99625 .32303 m
1 .32303 L
s
.99625 .35106 m
1 .35106 L
s
.99625 .37908 m
1 .37908 L
s
.99625 .40711 m
1 .40711 L
s
.99625 .46317 m
1 .46317 L
s
.99625 .4912 m
1 .4912 L
s
.99625 .51923 m
1 .51923 L
s
.99625 .54725 m
1 .54725 L
s
.99625 .60331 m
1 .60331 L
s
.25 Mabswid
1 0 m
1 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
0 0 1 r
.5 Mabswid
.02499 .01486 m
.02605 .01486 L
.02729 .01486 L
.02846 .01486 L
.03279 .01486 L
.04262 .01486 L
.06244 .01486 L
.07295 .01486 L
.08265 .01486 L
.09329 .01486 L
.10458 .01486 L
.11399 .01486 L
.12411 .01486 L
.14241 .01486 L
.15252 .01486 L
.16355 .01486 L
.17397 .01486 L
.18364 .01486 L
.19421 .01486 L
.20416 .01486 L
.2131 .01486 L
.22277 .01486 L
.23227 .01486 L
.24271 .01486 L
.2536 .01486 L
.26377 .01486 L
.27422 .01486 L
.28412 .01486 L
.29301 .01486 L
.30268 .01486 L
.31208 .01486 L
.32246 .01486 L
.33329 .01486 L
.34346 .01486 L
.35329 .01486 L
.36365 .01486 L
.37248 .01486 L
.38215 .01486 L
.39242 .01486 L
.40176 .01486 L
.40693 .01486 L
.41254 .01486 L
.42271 .01486 L
.43218 .01486 L
.44259 .01486 L
.44783 .01486 L
.45346 .01486 L
.45874 .01486 L
.46363 .01486 L
.47376 .01486 L
Mistroke
.47911 .01486 L
.4848 .01486 L
.49535 .01486 L
.50491 .01485 L
.51496 .01485 L
.52419 .01485 L
.53433 .01485 L
.54503 .01485 L
.55453 .01485 L
.5647 .01485 L
.57431 .01485 L
.58305 .01485 L
.59299 .01485 L
.60217 .01485 L
.62295 .01484 L
.63195 .01484 L
.63668 .01484 L
.63926 .01484 L
.64165 .01484 L
.64304 .01484 L
.6443 .01484 L
.64503 .01484 L
.64571 .01484 L
.64643 .01484 L
.6472 .01484 L
.64849 .01484 L
.64914 .01484 L
.64985 .01484 L
.65111 .01484 L
.65229 .01484 L
.65358 .01484 L
.65481 .01484 L
.6571 .01484 L
.65957 .01484 L
.66227 .01484 L
.66459 .01485 L
.6671 .01485 L
.67165 .01486 L
.67428 .01486 L
.67706 .01487 L
.68202 .01489 L
.68452 .0149 L
.68721 .01492 L
.69204 .01496 L
.69779 .01503 L
.70302 .01511 L
.70785 .01521 L
.71298 .01536 L
.71736 .01553 L
.72218 .01577 L
Mistroke
.72735 .01611 L
.73291 .01661 L
.73816 .01723 L
.74296 .01798 L
.74774 .01893 L
.75282 .02025 L
.75762 .02186 L
.76196 .02371 L
.76709 .02648 L
.77264 .03041 L
.77788 .03528 L
.78269 .04102 L
.7874 .04814 L
.79244 .05783 L
.7972 .06947 L
.80153 .0827 L
.80662 .10223 L
.81215 .12968 L
.81737 .16326 L
.8222 .20273 L
.82684 .25024 L
.83184 .3146 L
.84088 .47771 L
.84612 .60925 L
Mfstroke
.84612 .60925 m
.84639 .61803 L
s
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{288, 177.938},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40004P0000/B000`400?l00000o`00003oo`3ooolQ
0?ooo`005P3oool0103KT3X000000000000jT=/j0?ooo`060?oo]P1V000000000000000003X0T=_o
>P3oool01P3o]VH00000000000000000001V0;KoocX0oooo00@0fi0j00000000000006Jf?03oool0
103KT3X000000000>P2@fol80?ooo`005P3oool01@2@IY00oooo0?ooo`2@>VH0]_oo03/0oooo00<0
okIV03Z@f`3oool0?03oool00`2@>P00001V0;Koo`0k0?ooo`060?oKT00j>Y00oooo0?oo]P1V03X0
T=_o?03oool00`3o]VH0>Y3K0?ooo`080?ooo`005@3oool01P3ookH0ISZ@0?ooo`3oool0]VHj093K
oc/0oooo00<0okIV03Z@f`3oool0?@3oool00`3o]VH0000006Jfo`0l0?ooo`030;IV00000000I[Ko
03X0oooo00H0oonf06H00000000000000000>P2@fol80?ooo`005@3oool01P3ookH0ISZ@0?ooo`3o
ool0]VHj093Koc/0oooo00<0okIV03Z@f`3oool0?P3oool00`3ookH0][Ko0?ooo`0l0?ooo`030?oo
]P1V>Y00oooo03X0oooo00@0]VH006Jfo`3o]VH0>Y3K2@3oool001H0oooo00D0T3Xj093Ko`3ookH0
IP1V0;Koo`0j0?ooo`03090jIP2f]VH0>Y3K03`0oooo00H0om^@03XjT03oool0oonf06H0IP2fooli
0?ooo`060?oo]P1V03X0T=_o0?oo]P1V06H0]_oo>P3oool0103ookH0IP0j092@IP0jT=/90?ooo`00
5P3oool0103ofi00>P000000001V]_lk0?ooo`030?nfIP000000>Y3K03d0oooo00@0fi0j00000000
0000>Y3K>`3oool0103ofi00>P000000001V]_ll0?ooo`030?oKT00j0000>Y3K00T0oooo003o0?oo
ob40oooo003o0?ooob40oooo003o0?ooob40oooo003o0?ooob40oooo003o0?ooob40oooo000A0?oo
ool000003@0000030?ooo`004@3oool00`000000oooo0?ooo`040?ooo`030000003oool0oooo00T0
oooo00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`0:0?ooo`030000003oool0oooo00X0
oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`0:0?ooo`030000003oool0oooo00X0
oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`0:0?ooo`030000003oool0oooo00X0
oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`0:0?ooo`030000003oool0oooo00X0
oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`0:0?ooo`030000003oool0oooo00X0
oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`0:0?ooo`030000003oool0oooo00X0
oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`040?ooo`030000003oool0oooo0040
oooo00090?ooo`040=^@>P000000000003Z@f`@0oooo00<000000?ooo`3oool0103oool00`000000
oooo0?ooo`0l0?ooo`030000003oool0oooo03d0oooo00<000000?ooo`3oool0?03oool00`000000
oooo0?ooo`0l0?ooo`030000003oool0oooo00@0oooo00<000000?ooo`3oool00@3oool000T0oooo
00D0T6J@0?ooo`3oool0T3YV0;Koo`030?ooo`030000003oool0oooo0?l0oooo2@3oool00`000000
oooo0?ooo`010?ooo`00203oool01P3ookH0ISZ@0?ooo`3oool0]VHj093Ko`<0oooo0`0000040?oo
okl0003o@`3oool3000000<0oooo00080?ooo`060?oo]P1V>Y00oooo0?ooo`2fISX0T=_o0`3oool0
0`000000oooo0?ooo`330?ooo`@0003o@@3oool00`000000oooo0?ooo`010?ooo`002@3oool01@2@
>SX0T=_o0?oo]P1V06H0]_oo00<0oooo00<000000?ooo`3oool0a`3oool20000ocl0oooo00<00000
0?ooo`3oool00@3oool000T0oooo00@0om^@03X000000000I[Ko103oool00`000000oooo0?ooo`39
0?ooo`80003o?@3oool00`000000oooo0?ooo`010?ooo`004@3oool00`000000oooo0?ooo`3;0?oo
o`030000o`3oool0oooo03X0oooo00<000000?ooo`3oool00@3oool00140oooo00<000000?ooo`3o
ool0c03oool20000ocX0oooo00<000000?ooo`3oool00@3oool00140oooo00<000000?ooo`3oool0
c@3oool00`000?l0oooo0?ooo`0h0?ooo`030000003oool0oooo0040oooo000A0?ooo`800000c`3o
ool00`000?l0oooo0?ooo`0f0?ooo`8000000`3oool00140oooo00<000000?ooo`3oool0cP3oool0
0`000?l0oooo0?ooo`0g0?ooo`030000003oool0oooo0040oooo000A0?ooo`030000003oool0oooo
0<l0oooo00<0003o0?ooo`3oool0=P3oool00`000000oooo0?ooo`010?ooo`004@3oool00`000000
oooo0?ooo`3?0?ooo`030000o`3oool0oooo03H0oooo00<000000?ooo`3oool00@3oool00140oooo
00<000000?ooo`3oool0d03oool00`000?l0oooo0?ooo`0e0?ooo`030000003oool0oooo0040oooo
000A0?ooo`030000003oool0oooo0=40oooo00<0003o0?ooo`3oool0=03oool00`000000oooo0?oo
o`010?ooo`004@3oool00`000000oooo0?ooo`3A0?ooo`030000o`3oool0oooo03@0oooo00<00000
0?ooo`3oool00@3oool00140oooo00<000000?ooo`3oool0dP3oool00`000?l0oooo0?ooo`0c0?oo
o`030000003oool0oooo0040oooo000A0?ooo`800000d`3oool00`000?l0oooo0?ooo`0b0?ooo`80
00000`3oool00140oooo00<000000?ooo`3oool0dP3oool00`000?l0oooo0?ooo`0c0?ooo`030000
003oool0oooo0040oooo000A0?ooo`030000003oool0oooo0=<0oooo00<0003o0?ooo`3oool0<P3o
ool00`000000oooo0?ooo`010?ooo`004@3oool00`000000oooo0?ooo`3C0?ooo`030000o`3oool0
oooo0380oooo00<000000?ooo`3oool00@3oool00140oooo00<000000?ooo`3oool0d`3oool00`00
0?l0oooo0?ooo`0b0?ooo`030000003oool0oooo0040oooo000A0?ooo`030000003oool0oooo0=<0
oooo00<0003o0?ooo`3oool0<P3oool00`000000oooo0?ooo`010?ooo`004@3oool00`000000oooo
0?ooo`3D0?ooo`030000o`3oool0oooo0340oooo00<000000?ooo`3oool00@3oool00140oooo0P00
003E0?ooo`030000o`3oool0oooo0300oooo0P0000030?ooo`004@3oool00`000000oooo0?ooo`3D
0?ooo`030000o`3oool0oooo0340oooo00<000000?ooo`3oool00@3oool00140oooo00<000000?oo
o`3oool0e03oool00`000?l0oooo0?ooo`0a0?ooo`030000003oool0oooo0040oooo000A0?ooo`03
0000003oool0oooo0=D0oooo00<0003o0?ooo`3oool0<03oool00`000000oooo0?ooo`010?ooo`00
4@3oool00`000000oooo0?ooo`3E0?ooo`030000o`3oool0oooo0300oooo00<000000?ooo`3oool0
0@3oool00140oooo00<000000?ooo`3oool0e@3oool00`000?l0oooo0?ooo`0`0?ooo`030000003o
ool0oooo0040oooo000A0?ooo`030000003oool0oooo0=D0oooo00<0003o0?ooo`3oool0<03oool0
0`000000oooo0?ooo`010?ooo`004@3oool00`000000oooo0?ooo`3F0?ooo`030000o`3oool0oooo
02l0oooo00<000000?ooo`3oool00@3oool00140oooo0P00003G0?ooo`030000o`3oool0oooo02h0
oooo0P0000030?ooo`004@3oool00`000000oooo0?ooo`3F0?ooo`030000o`3oool0oooo02l0oooo
00<000000?ooo`3oool00@3oool00140oooo00<000000?ooo`3oool0eP3oool00`000?l0oooo0?oo
o`0_0?ooo`030000003oool0oooo0040oooo000A0?ooo`030000003oool0oooo0=H0oooo00<0003o
0?ooo`3oool0;`3oool00`000000oooo0?ooo`010?ooo`004@3oool00`000000oooo0?ooo`3F0?oo
o`030000o`3oool0oooo02l0oooo00<000000?ooo`3oool00@3oool00080oooo00P0oonf06H00000
000000000000>P2@fol0oooo0=^@>P80000000<0>Y3K0?ooo`3oool00P3oool00`000000oooo0?oo
o`3G0?ooo`030000o`3oool0oooo02h0oooo00<000000?ooo`3oool00@3oool000@0oooo00<0okIV
03Z@f`3oool00P3oool01@2@IY00oooo0?ooo`2@>VH0]_oo00<0oooo00<000000?ooo`3oool0e`3o
ool00`000?l0oooo0?ooo`0^0?ooo`030000003oool0oooo0040oooo00040?ooo`060?nfIP0jT=/0
oooo0?ooo`3ookH0ISZ@0P3oool00`2fISX0T=_o0?ooo`020?ooo`<00000e`3oool00`000?l0oooo
0?ooo`0/0?ooo`<000000`3oool000@0oooo00H0okIV03Z@f`3oool0oooo0?oo]P1V>Y020?ooo`03
0;IV>P2@fol0oooo0080oooo00<000000?ooo`3oool0e`3oool00`000?l0oooo0?ooo`0^0?ooo`03
0000003oool0oooo0040oooo00030?ooo`03090jIP2f]VH0>Y3K00<0oooo00D0T3Xj093Ko`3ookH0
IP1V0;Koo`030?ooo`030000003oool0oooo0=L0oooo00<0003o0?ooo`3oool0;P3oool00`000000
oooo0?ooo`010?ooo`000`3oool00`3o]VH0000003Z@f`030?ooo`040?oKT00j0000000006Jfo`@0
oooo00<000000?ooo`3oool0e`3oool00`000?l0oooo0?ooo`0^0?ooo`030000003oool0oooo0040
oooo000A0?ooo`030000003oool0oooo0=L0oooo00<0003o0?ooo`3oool0;P3oool00`000000oooo
0?ooo`010?ooo`004@3oool00`000000oooo0?ooo`3G0?ooo`030000o`3oool0oooo02h0oooo00<0
00000?ooo`3oool00@3oool00140oooo00<000000?ooo`3oool0e`3oool00`000?l0oooo0?ooo`0^
0?ooo`030000003oool0oooo0040oooo000A0?ooo`030000003oool0oooo0=L0oooo00<0003o0?oo
o`3oool0;P3oool00`000000oooo0?ooo`010?ooo`004@3oool200000=T0oooo00<0003o0?ooo`3o
ool0;03oool2000000<0oooo000A0?ooo`030000003oool0oooo0=P0oooo00<0003o0?ooo`3oool0
;@3oool00`000000oooo0?ooo`010?ooo`004@3oool00`000000oooo0?ooo`3H0?ooo`030000o`3o
ool0oooo02d0oooo00<000000?ooo`3oool00@3oool00140oooo00<000000?ooo`3oool0f03oool0
0`000?l0oooo0?ooo`0]0?ooo`030000003oool0oooo0040oooo000A0?ooo`030000003oool0oooo
0=P0oooo00<0003o0?ooo`3oool0;@3oool00`000000oooo0?ooo`010?ooo`004@3oool00`000000
oooo0?ooo`3H0?ooo`030000o`3oool0oooo02d0oooo00<000000?ooo`3oool00@3oool00140oooo
00<000000?ooo`3oool0f03oool00`000?l0oooo0?ooo`0]0?ooo`030000003oool0oooo0040oooo
000A0?ooo`800000f@3oool00`000?l0oooo0?ooo`0/0?ooo`8000000`3oool00140oooo00<00000
0?ooo`3oool0f03oool00`000?l0oooo0?ooo`0]0?ooo`030000003oool0oooo0040oooo000A0?oo
o`030000003oool0oooo0=T0oooo00<0003o0?ooo`3oool0;03oool00`000000oooo0?ooo`010?oo
o`004@3oool00`000000oooo0?ooo`3I0?ooo`030000o`3oool0oooo02`0oooo00<000000?ooo`3o
ool00@3oool00140oooo00<000000?ooo`3oool0f@3oool00`000?l0oooo0?ooo`0/0?ooo`030000
003oool0oooo0040oooo000A0?ooo`030000003oool0oooo0=T0oooo00<0003o0?ooo`3oool0;03o
ool00`000000oooo0?ooo`010?ooo`004@3oool00`000000oooo0?ooo`3I0?ooo`030000o`3oool0
oooo02`0oooo00<000000?ooo`3oool00@3oool00140oooo00<000000?ooo`3oool0f@3oool00`00
0?l0oooo0?ooo`0/0?ooo`030000003oool0oooo0040oooo000A0?ooo`800000f`3oool00`000?l0
oooo0?ooo`0Z0?ooo`8000000`3oool00140oooo00<000000?ooo`3oool0fP3oool00`000?l0oooo
0?ooo`0[0?ooo`030000003oool0oooo0040oooo000A0?ooo`030000003oool0oooo0=X0oooo00<0
003o0?ooo`3oool0:`3oool00`000000oooo0?ooo`010?ooo`004@3oool00`000000oooo0?ooo`3J
0?ooo`030000o`3oool0oooo02/0oooo00<000000?ooo`3oool00@3oool00140oooo00<000000?oo
o`3oool0fP3oool00`000?l0oooo0?ooo`0[0?ooo`030000003oool0oooo0040oooo000A0?ooo`03
0000003oool0oooo0=X0oooo00<0003o0?ooo`3oool0:`3oool00`000000oooo0?ooo`010?ooo`00
4@3oool00`000000oooo0?ooo`3J0?ooo`030000o`3oool0oooo02/0oooo00<000000?ooo`3oool0
0@3oool00140oooo0P00003K0?ooo`030000o`3oool0oooo02X0oooo0P0000030?ooo`004@3oool0
0`000000oooo0?ooo`3J0?ooo`030000o`3oool0oooo02/0oooo00<000000?ooo`3oool00@3oool0
0140oooo00<000000?ooo`3oool0fP3oool00`000?l0oooo0?ooo`0[0?ooo`030000003oool0oooo
0040oooo000A0?ooo`030000003oool0oooo0=X0oooo00<0003o0?ooo`3oool0:`3oool00`000000
oooo0?ooo`010?ooo`004@3oool00`000000oooo0?ooo`3J0?ooo`030000o`3oool0oooo02/0oooo
00<000000?ooo`3oool00@3oool00080oooo00P0okIV00000000000000000000IP2fool0oooo0=^@
>P80000000<0>Y3K0?ooo`3oool00P3oool00`000000oooo0?ooo`3K0?ooo`030000o`3oool0oooo
02X0oooo00<000000?ooo`3oool00@3oool000<0oooo00<0T3X00000IP2fool00`3oool01@2@IY00
oooo0?ooo`2@>VH0]_oo00<0oooo00<000000?ooo`3oool0f`3oool00`000?l0oooo0?ooo`0Z0?oo
o`030000003oool0oooo0040oooo00040?ooo`060?nfIP000000I[Ko0?ooo`3ookH0ISZ@0P3oool0
0`2fISX0T=_o0?ooo`020?ooo`<00000f`3oool00`000?l0oooo0?ooo`0X0?ooo`<000000`3oool0
00D0oooo00D0oonf0;Jfo`3oool0oonf06HjT0020?ooo`030;IV>P2@fol0oooo0080oooo00<00000
0?ooo`3oool0f`3oool00`000?l0oooo0?ooo`0Z0?ooo`030000003oool0oooo0040oooo00020?oo
o`0<0?oKT00j>Y00oooo0?oo]P1V06H0]_oo0?ooo`2@>SX0T=_o0?oo]P1V06H0]_oo0`3oool00`00
0000oooo0?ooo`3K0?ooo`030000o`3oool0oooo02X0oooo00<000000?ooo`3oool00@3oool000<0
oooo00@0fi0j000000000000>Y3K0P3oool0103ofi00>P000000001V]_l40?ooo`030000003oool0
oooo0=/0oooo00<0003o0?ooo`3oool0:P3oool00`000000oooo0?ooo`010?ooo`004@3oool00`00
0000oooo0?ooo`3K0?ooo`030000o`3oool0oooo02X0oooo00<000000?ooo`3oool00@3oool00140
oooo00<000000?ooo`3oool0f`3oool00`000?l0oooo0?ooo`0Z0?ooo`030000003oool0oooo0040
oooo000A0?ooo`030000003oool0oooo0=/0oooo00<0003o0?ooo`3oool0:P3oool00`000000oooo
0?ooo`010?ooo`004@3oool00`000000oooo0?ooo`3K0?ooo`030000o`3oool0oooo02X0oooo00<0
00000?ooo`3oool00@3oool00140oooo0P00003L0?ooo`030000o`3oool0oooo02T0oooo0P000003
0?ooo`004@3oool00`000000oooo0?ooo`3K0?ooo`030000o`3oool0oooo02X0oooo00<000000?oo
o`3oool00@3oool00140oooo00<000000?ooo`3oool0f`3oool00`000?l0oooo0?ooo`0Z0?ooo`03
0000003oool0oooo0040oooo000A0?ooo`030000003oool0oooo0=/0oooo00<0003o0?ooo`3oool0
:P3oool00`000000oooo0?ooo`010?ooo`004@3oool00`000000oooo0?ooo`3K0?ooo`030000o`3o
ool0oooo02X0oooo00<000000?ooo`3oool00@3oool00140oooo00<000000?ooo`3oool0f`3oool0
0`000?l0oooo0?ooo`0Z0?ooo`030000003oool0oooo0040oooo000A0?ooo`030000003oool0oooo
0=/0oooo00<0003o0?ooo`3oool0:P3oool00`000000oooo0?ooo`010?ooo`004@3oool200000=`0
oooo00<0003o0?ooo`3oool0:@3oool2000000<0oooo000A0?ooo`030000003oool0oooo0=/0oooo
00<0003o0?ooo`3oool0:P3oool00`000000oooo0?ooo`010?ooo`004@3oool00`000000oooo0?oo
o`3L0?ooo`030000o`3oool0oooo02T0oooo00<000000?ooo`3oool00@3oool00140oooo00<00000
0?ooo`3oool0g03oool00`000?l0oooo0?ooo`0Y0?ooo`030000003oool0oooo0040oooo000A0?oo
o`030000003oool0oooo0=`0oooo00<0003o0?ooo`3oool0:@3oool00`000000oooo0?ooo`010?oo
o`004@3oool00`000000oooo0?ooo`3L0?ooo`030000o`3oool0oooo02T0oooo00<000000?ooo`3o
ool00@3oool00140oooo00<000000?ooo`3oool0g03oool00`000?l0oooo0?ooo`0Y0?ooo`030000
003oool0oooo0040oooo000A0?ooo`030000003oool0oooo0=`0oooo00<0003o0?ooo`3oool0:@3o
ool00`000000oooo0?ooo`010?ooo`004@3oool200000=d0oooo00<0003o0?ooo`3oool0:03oool2
000000<0oooo000A0?ooo`030000003oool0oooo0=`0oooo00<0003o0?ooo`3oool0:@3oool00`00
0000oooo0?ooo`010?ooo`004@3oool00`000000oooo0?ooo`3L0?ooo`030000o`3oool0oooo02T0
oooo00<000000?ooo`3oool00@3oool00140oooo00<000000?ooo`3oool0g03oool00`000?l0oooo
0?ooo`0Y0?ooo`030000003oool0oooo0040oooo000A0?ooo`030000003oool0oooo0=`0oooo00<0
003o0?ooo`3oool0:@3oool00`000000oooo0?ooo`010?ooo`004@3oool00`000000oooo0?ooo`3L
0?ooo`030000o`3oool0oooo02T0oooo00<000000?ooo`3oool00@3oool00140oooo00<000000?oo
o`3oool0g03oool00`000?l0oooo0?ooo`0Y0?ooo`030000003oool0oooo0040oooo000A0?ooo`80
0000g@3oool00`000?l0oooo0?ooo`0X0?ooo`8000000`3oool00140oooo00<000000?ooo`3oool0
g03oool00`000?l0oooo0?ooo`0Y0?ooo`030000003oool0oooo0040oooo000A0?ooo`030000003o
ool0oooo0=`0oooo00<0003o0?ooo`3oool0:@3oool00`000000oooo0?ooo`010?ooo`004@3oool0
0`000000oooo0?ooo`3L0?ooo`030000o`3oool0oooo02T0oooo00<000000?ooo`3oool00@3oool0
0140oooo00<000000?ooo`3oool0g03oool00`000?l0oooo0?ooo`0Y0?ooo`030000003oool0oooo
0040oooo000A0?ooo`030000003oool0oooo0=`0oooo00<0003o0?ooo`3oool0:@3oool00`000000
oooo0?ooo`010?ooo`000`3oool0103KT3X0000000000000I[H20?ooo`040=^@>P000000000003Z@
f`@0oooo00<000000?ooo`3oool0g03oool00`000?l0oooo0?ooo`0Y0?ooo`030000003oool0oooo
0040oooo00020?ooo`080?oKT00j>Y00oooo0?oo]P1V03X0T=_o0?ooo`2@IY020?ooo`03090jIP2f
ool0oooo0080oooo00<000000?ooo`3oool0g03oool00`000?l0oooo0?ooo`0Y0?ooo`030000003o
ool0oooo0040oooo00040?ooo`060;IV00000000I[Ko0?ooo`3ookH0ISZ@0P3oool00`2fISX0T=_o
0?ooo`020?ooo`<00000g03oool00`000?l0oooo0?ooo`0W0?ooo`<000000`3oool000D0oooo00D0
oonf06HjT03oool0oonf06HjT0020?ooo`030;IV>P2@fol0oooo0080oooo00<000000?ooo`3oool0
g@3oool00`000?l0oooo0?ooo`0X0?ooo`030000003oool0oooo0040oooo00020?ooo`0<0?oo]P1V
03X0T=_o0?oo]P1V06H0]_oo0?ooo`2@>SX0T=_o0?oo]P1V06H0]_oo0`3oool00`000000oooo0?oo
o`3M0?ooo`030000o`3oool0oooo02P0oooo00<000000?ooo`3oool00@3oool000<0oooo00@0om^@
03X000000000I[Ko0P3oool0103ofi00>P000000001V]_l40?ooo`030000003oool0oooo0=d0oooo
00<0003o0?ooo`3oool0:03oool00`000000oooo0?ooo`010?ooo`004@3oool00`000000oooo0?oo
o`3M0?ooo`030000o`3oool0oooo02P0oooo00<000000?ooo`3oool00@3oool00140oooo00<00000
0?ooo`3oool0g@3oool00`000?l0oooo0?ooo`0X0?ooo`030000003oool0oooo0040oooo000A0?oo
o`030000003oool0oooo0=d0oooo00<0003o0?ooo`3oool0:03oool00`000000oooo0?ooo`010?oo
o`004@3oool200000=h0oooo00<0003o0?ooo`3oool09`3oool2000000<0oooo000A0?ooo`030000
003oool0oooo0=d0oooo00<0003o0?ooo`3oool0:03oool00`000000oooo0?ooo`010?ooo`004@3o
ool00`000000oooo0?ooo`3M0?ooo`030000o`3oool0oooo02P0oooo00<000000?ooo`3oool00@3o
ool00140oooo00<000000?ooo`3oool0g@3oool00`000?l0oooo0?ooo`0X0?ooo`030000003oool0
oooo0040oooo000A0?ooo`030000003oool0oooo0=d0oooo00<0003o0?ooo`3oool0:03oool00`00
0000oooo0?ooo`010?ooo`004@3oool00`000000oooo0?ooo`3M0?ooo`030000o`3oool0oooo02P0
oooo00<000000?ooo`3oool00@3oool00140oooo00<000000?ooo`3oool0g@3oool00`000?l0oooo
0?ooo`0X0?ooo`030000003oool0oooo0040oooo000A0?ooo`030000003oool0oooo0=d0oooo00<0
003o0?ooo`3oool0:03oool00`000000oooo0?ooo`010?ooo`004@3oool200000=h0oooo00<0003o
0?ooo`3oool09`3oool2000000<0oooo000A0?ooo`030000003oool0oooo0=d0oooo00<0003o0?oo
o`3oool0:03oool00`000000oooo0?ooo`010?ooo`004@3oool00`000000oooo0?ooo`3M0?ooo`03
0000o`3oool0oooo02P0oooo00<000000?ooo`3oool00@3oool00140oooo00<000000?ooo`3oool0
g@3oool00`000?l0oooo0?ooo`0X0?ooo`030000003oool0oooo0040oooo000A0?ooo`030000003o
ool0oooo0=d0oooo00<0003o0?ooo`3oool0:03oool00`000000oooo0?ooo`010?ooo`004@3oool0
0`000000oooo0?ooo`3N0?ooo`030000o`3oool0oooo02L0oooo00<000000?ooo`3oool00@3oool0
0140oooo00<000000?ooo`3oool0gP3oool00`000?l0oooo0?ooo`0W0?ooo`030000003oool0oooo
0040oooo000A0?ooo`800000g`3oool00`000?l0oooo0?ooo`0V0?ooo`8000000`3oool00140oooo
00<000000?ooo`3oool0gP3oool00`000?l0oooo0?ooo`0W0?ooo`030000003oool0oooo0040oooo
000A0?ooo`030000003oool0oooo0=h0oooo00<0003o0?ooo`3oool09`3oool00`000000oooo0?oo
o`010?ooo`004@3oool00`000000oooo0?ooo`3N0?ooo`030000o`3oool0oooo02L0oooo00<00000
0?ooo`3oool00@3oool00140oooo00<000000?ooo`3oool0gP3oool00`000?l0oooo0?ooo`0W0?oo
o`030000003oool0oooo0040oooo000A0?ooo`030000003oool0oooo0=h0oooo00<0003o0?ooo`3o
ool09`3oool00`000000oooo0?ooo`010?ooo`004@3oool00`000000oooo0?ooo`3N0?ooo`030000
o`3oool0oooo02L0oooo00<000000?ooo`3oool00@3oool00140oooo00<000000?ooo`3oool0gP3o
ool00`000?l0oooo0?ooo`0W0?ooo`030000003oool0oooo0040oooo000A0?ooo`800000g`3oool0
0`000?l0oooo0?ooo`0V0?ooo`8000000`3oool00140oooo00<000000?ooo`3oool0gP3oool00`00
0?l0oooo0?ooo`0W0?ooo`030000003oool0oooo0040oooo000A0?ooo`030000003oool0oooo0=h0
oooo00<0003o0?ooo`3oool09`3oool00`000000oooo0?ooo`010?ooo`004@3oool00`000000oooo
0?ooo`3N0?ooo`030000o`3oool0oooo02L0oooo00<000000?ooo`3oool00@3oool00140oooo00<0
00000?ooo`3oool0gP3oool00`000?l0oooo0?ooo`0W0?ooo`030000003oool0oooo0040oooo0004
0?ooo`060=^@>P000000000j093Ko`3oool0fi0j0P0000000`0jT=/0oooo0?ooo`020?ooo`030000
003oool0oooo0=h0oooo00<0003o0?ooo`3oool09`3oool00`000000oooo0?ooo`010?ooo`001@3o
ool01@3o]VH0>Y3K0?ooo`3oool0T6J@0080oooo00<0T3YV0;Koo`3oool00P3oool00`000000oooo
0?ooo`3N0?ooo`030000o`3oool0oooo02L0oooo00<000000?ooo`3oool00@3oool00080oooo00P0
oonf06H00000000000000000>P2@fol0oonf06HjT080oooo00<0]VHj093Ko`3oool00P3oool30000
0=h0oooo00<0003o0?ooo`3oool09@3oool3000000<0oooo00030?ooo`070;IV001V]_l0okIV03Z@
f`3oool0oonf06HjT0020?ooo`030;IV>P2@fol0oooo0080oooo00<000000?ooo`3oool0g`3oool0
0`000?l0oooo0?ooo`0V0?ooo`030000003oool0oooo0040oooo00030?ooo`040?oo]P1V03X0T91V
03Z@f`80oooo00D0T3Xj093Ko`3ookH0IP1V0;Koo`030?ooo`030000003oool0oooo0=l0oooo00<0
003o0?ooo`3oool09P3oool00`000000oooo0?ooo`010?ooo`00103oool00`3ofi00>P0003Z@f`02
0?ooo`040?oKT00j0000000006Jfo`@0oooo00<000000?ooo`3oool0g`3oool00`000?l0oooo0?oo
o`0V0?ooo`030000003oool0oooo0040oooo000A0?ooo`030000003oool0oooo0=l0oooo00<0003o
0?ooo`3oool09P3oool00`000000oooo0?ooo`010?ooo`004@3oool00`000000oooo0?ooo`3O0?oo
o`030000o`3oool0oooo02H0oooo00<000000?ooo`3oool00@3oool00140oooo00<000000?ooo`3o
ool0g`3oool00`000?l0oooo0?ooo`0V0?ooo`030000003oool0oooo0040oooo000A0?ooo`030000
003oool0oooo0=l0oooo00<0003o0?ooo`3oool09P3oool00`000000oooo0?ooo`010?ooo`004@3o
ool200000>00oooo00<0003o0?ooo`3oool09@3oool2000000<0oooo000A0?ooo`030000003oool0
oooo0=l0oooo00<0003o0?ooo`3oool09P3oool00`000000oooo0?ooo`010?ooo`004@3oool00`00
0000oooo0?ooo`040?ooo`030000003oool0oooo00T0oooo00<000000?ooo`3oool02P3oool00`00
0000oooo0?ooo`0:0?ooo`030000003oool0oooo00X0oooo00<000000?ooo`3oool02@3oool00`00
0000oooo0?ooo`0:0?ooo`030000003oool0oooo00X0oooo00<000000?ooo`3oool02@3oool00`00
0000oooo0?ooo`0:0?ooo`030000003oool0oooo00X0oooo00<000000?ooo`3oool02@3oool00`00
0000oooo0?ooo`0:0?ooo`030000003oool0oooo00X0oooo00<000000?ooo`3oool02@3oool00`00
0000oooo0?ooo`0:0?ooo`030000003oool0oooo00X0oooo00<000000?ooo`3oool02@3oool01@00
0000oooo0?ooo`3oool0003o00P0oooo00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`09
0?ooo`030000003oool0oooo00@0oooo00<000000?ooo`3oool00@3oool00140oooohP0000000`00
0?l000000000000W000000<0oooo0000\
\>"],
  ImageRangeCache->{{{0, 287}, {176.938, 0}} -> {-0.382771, -4.35341, \
0.0157693, 0.267913}}],

Cell[BoxData[
    TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
      False,
      Editable->False]], "Output"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
-0.333333 0.333333 0 0.309017 [
[.16667 -0.0125 -9 -9 ]
[.16667 -0.0125 9 0 ]
[.33333 -0.0125 -3 -9 ]
[.33333 -0.0125 3 0 ]
[.5 -0.0125 -9 -9 ]
[.5 -0.0125 9 0 ]
[.66667 -0.0125 -3 -9 ]
[.66667 -0.0125 3 0 ]
[.83333 -0.0125 -9 -9 ]
[.83333 -0.0125 9 0 ]
[1 -0.0125 -3 -9 ]
[1 -0.0125 3 0 ]
[ 0 0 -0.125 0 ]
[.5 -0.0125 -5 -21.875 ]
[.5 -0.0125 5 -9 ]
[-0.0125 .07725 -24 -4.5 ]
[-0.0125 .07725 0 4.5 ]
[-0.0125 .15451 -18 -4.5 ]
[-0.0125 .15451 0 4.5 ]
[-0.0125 .23176 -24 -4.5 ]
[-0.0125 .23176 0 4.5 ]
[-0.0125 .30902 -6 -4.5 ]
[-0.0125 .30902 0 4.5 ]
[-0.0125 .38627 -24 -4.5 ]
[-0.0125 .38627 0 4.5 ]
[-0.0125 .46353 -18 -4.5 ]
[-0.0125 .46353 0 4.5 ]
[-0.0125 .54078 -24 -4.5 ]
[-0.0125 .54078 0 4.5 ]
[-0.0125 .61803 -6 -4.5 ]
[-0.0125 .61803 0 4.5 ]
[ 0 0 -0.125 0 ]
[-0.01875 .30902 -36.875 -23.9688 ]
[-0.01875 .30902 -24 23.9688 ]
[ 0 .61803 .125 0 ]
[ 1 0 .125 0 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.16667 0 m
.16667 .00625 L
s
[(1.5)] .16667 -0.0125 0 1 Mshowa
.33333 0 m
.33333 .00625 L
s
[(2)] .33333 -0.0125 0 1 Mshowa
.5 0 m
.5 .00625 L
s
[(2.5)] .5 -0.0125 0 1 Mshowa
.66667 0 m
.66667 .00625 L
s
[(3)] .66667 -0.0125 0 1 Mshowa
.83333 0 m
.83333 .00625 L
s
[(3.5)] .83333 -0.0125 0 1 Mshowa
1 0 m
1 .00625 L
s
[(4)] 1 -0.0125 0 1 Mshowa
.125 Mabswid
.03333 0 m
.03333 .00375 L
s
.06667 0 m
.06667 .00375 L
s
.1 0 m
.1 .00375 L
s
.13333 0 m
.13333 .00375 L
s
.2 0 m
.2 .00375 L
s
.23333 0 m
.23333 .00375 L
s
.26667 0 m
.26667 .00375 L
s
.3 0 m
.3 .00375 L
s
.36667 0 m
.36667 .00375 L
s
.4 0 m
.4 .00375 L
s
.43333 0 m
.43333 .00375 L
s
.46667 0 m
.46667 .00375 L
s
.53333 0 m
.53333 .00375 L
s
.56667 0 m
.56667 .00375 L
s
.6 0 m
.6 .00375 L
s
.63333 0 m
.63333 .00375 L
s
.7 0 m
.7 .00375 L
s
.73333 0 m
.73333 .00375 L
s
.76667 0 m
.76667 .00375 L
s
.8 0 m
.8 .00375 L
s
.86667 0 m
.86667 .00375 L
s
.9 0 m
.9 .00375 L
s
.93333 0 m
.93333 .00375 L
s
.96667 0 m
.96667 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
gsave
.5 -0.0125 -66 -25.875 Mabsadd m
1 1 Mabs scale
currentpoint translate
0 20.875 translate 1 -1 scale
63.000 13.000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 13.000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(t) show
69.000 13.000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
0 .07725 m
.00625 .07725 L
s
[(0.25)] -0.0125 .07725 1 0 Mshowa
0 .15451 m
.00625 .15451 L
s
[(0.5)] -0.0125 .15451 1 0 Mshowa
0 .23176 m
.00625 .23176 L
s
[(0.75)] -0.0125 .23176 1 0 Mshowa
0 .30902 m
.00625 .30902 L
s
[(1)] -0.0125 .30902 1 0 Mshowa
0 .38627 m
.00625 .38627 L
s
[(1.25)] -0.0125 .38627 1 0 Mshowa
0 .46353 m
.00625 .46353 L
s
[(1.5)] -0.0125 .46353 1 0 Mshowa
0 .54078 m
.00625 .54078 L
s
[(1.75)] -0.0125 .54078 1 0 Mshowa
0 .61803 m
.00625 .61803 L
s
[(2)] -0.0125 .61803 1 0 Mshowa
.125 Mabswid
0 .01545 m
.00375 .01545 L
s
0 .0309 m
.00375 .0309 L
s
0 .04635 m
.00375 .04635 L
s
0 .0618 m
.00375 .0618 L
s
0 .09271 m
.00375 .09271 L
s
0 .10816 m
.00375 .10816 L
s
0 .12361 m
.00375 .12361 L
s
0 .13906 m
.00375 .13906 L
s
0 .16996 m
.00375 .16996 L
s
0 .18541 m
.00375 .18541 L
s
0 .20086 m
.00375 .20086 L
s
0 .21631 m
.00375 .21631 L
s
0 .24721 m
.00375 .24721 L
s
0 .26266 m
.00375 .26266 L
s
0 .27812 m
.00375 .27812 L
s
0 .29357 m
.00375 .29357 L
s
0 .32447 m
.00375 .32447 L
s
0 .33992 m
.00375 .33992 L
s
0 .35537 m
.00375 .35537 L
s
0 .37082 m
.00375 .37082 L
s
0 .40172 m
.00375 .40172 L
s
0 .41717 m
.00375 .41717 L
s
0 .43262 m
.00375 .43262 L
s
0 .44807 m
.00375 .44807 L
s
0 .47898 m
.00375 .47898 L
s
0 .49443 m
.00375 .49443 L
s
0 .50988 m
.00375 .50988 L
s
0 .52533 m
.00375 .52533 L
s
0 .55623 m
.00375 .55623 L
s
0 .57168 m
.00375 .57168 L
s
0 .58713 m
.00375 .58713 L
s
0 .60258 m
.00375 .60258 L
s
.25 Mabswid
0 0 m
0 .61803 L
s
gsave
-0.01875 .30902 -115.406 -10.4375 Mabsadd m
1 1 Mabs scale
currentpoint translate
84.9688 10.4375 translate
90 rotate
-84.9688 -10.4375 translate
0 20.875 translate 1 -1 scale
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding WindowsANSIEncoding def
        currentdict
    end

    newfontname exch definefont pop
} def
63.000 13.000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
%%BeginResource: font Courier-MISO
%%BeginFont: Courier-MISO
/Courier /Courier-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 13.000 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(dS) show
75.000 14.563 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 7.125 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(P) show
79.813 13.000 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
85.813 13.000 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(dS) show
97.813 14.563 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 7.125 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(IP) show
106.938 13.000 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
0 .61178 m
0 .61803 L
s
.16667 .61178 m
.16667 .61803 L
s
.33333 .61178 m
.33333 .61803 L
s
.5 .61178 m
.5 .61803 L
s
.66667 .61178 m
.66667 .61803 L
s
.83333 .61178 m
.83333 .61803 L
s
.125 Mabswid
.03333 .61428 m
.03333 .61803 L
s
.06667 .61428 m
.06667 .61803 L
s
.1 .61428 m
.1 .61803 L
s
.13333 .61428 m
.13333 .61803 L
s
.2 .61428 m
.2 .61803 L
s
.23333 .61428 m
.23333 .61803 L
s
.26667 .61428 m
.26667 .61803 L
s
.3 .61428 m
.3 .61803 L
s
.36667 .61428 m
.36667 .61803 L
s
.4 .61428 m
.4 .61803 L
s
.43333 .61428 m
.43333 .61803 L
s
.46667 .61428 m
.46667 .61803 L
s
.53333 .61428 m
.53333 .61803 L
s
.56667 .61428 m
.56667 .61803 L
s
.6 .61428 m
.6 .61803 L
s
.63333 .61428 m
.63333 .61803 L
s
.7 .61428 m
.7 .61803 L
s
.73333 .61428 m
.73333 .61803 L
s
.76667 .61428 m
.76667 .61803 L
s
.8 .61428 m
.8 .61803 L
s
.86667 .61428 m
.86667 .61803 L
s
.9 .61428 m
.9 .61803 L
s
.93333 .61428 m
.93333 .61803 L
s
.96667 .61428 m
.96667 .61803 L
s
.25 Mabswid
0 .61803 m
1 .61803 L
s
.99375 0 m
1 0 L
s
.99375 .07725 m
1 .07725 L
s
.99375 .15451 m
1 .15451 L
s
.99375 .23176 m
1 .23176 L
s
.99375 .30902 m
1 .30902 L
s
.99375 .38627 m
1 .38627 L
s
.99375 .46353 m
1 .46353 L
s
.99375 .54078 m
1 .54078 L
s
.125 Mabswid
.99625 .01545 m
1 .01545 L
s
.99625 .0309 m
1 .0309 L
s
.99625 .04635 m
1 .04635 L
s
.99625 .0618 m
1 .0618 L
s
.99625 .09271 m
1 .09271 L
s
.99625 .10816 m
1 .10816 L
s
.99625 .12361 m
1 .12361 L
s
.99625 .13906 m
1 .13906 L
s
.99625 .16996 m
1 .16996 L
s
.99625 .18541 m
1 .18541 L
s
.99625 .20086 m
1 .20086 L
s
.99625 .21631 m
1 .21631 L
s
.99625 .24721 m
1 .24721 L
s
.99625 .26266 m
1 .26266 L
s
.99625 .27812 m
1 .27812 L
s
.99625 .29357 m
1 .29357 L
s
.99625 .32447 m
1 .32447 L
s
.99625 .33992 m
1 .33992 L
s
.99625 .35537 m
1 .35537 L
s
.99625 .37082 m
1 .37082 L
s
.99625 .40172 m
1 .40172 L
s
.99625 .41717 m
1 .41717 L
s
.99625 .43262 m
1 .43262 L
s
.99625 .44807 m
1 .44807 L
s
.99625 .47898 m
1 .47898 L
s
.99625 .49443 m
1 .49443 L
s
.99625 .50988 m
1 .50988 L
s
.99625 .52533 m
1 .52533 L
s
.99625 .55623 m
1 .55623 L
s
.99625 .57168 m
1 .57168 L
s
.99625 .58713 m
1 .58713 L
s
.99625 .60258 m
1 .60258 L
s
.25 Mabswid
1 0 m
1 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
1 0 0 r
.5 Mabswid
.57251 0 m
.57495 0 L
.57864 0 L
.58252 0 L
.58947 0 L
.59298 0 L
.59673 0 L
.6035 1e-005 L
.61155 1e-005 L
.61887 1e-005 L
.62564 2e-005 L
.63282 2e-005 L
.63895 3e-005 L
.64569 4e-005 L
.65293 6e-005 L
.66072 8e-005 L
.66807 .00011 L
.6748 .00015 L
.68148 .00019 L
.68859 .00025 L
.69531 .00033 L
.7014 .00041 L
.70858 .00054 L
.71634 .00072 L
.72367 .00095 L
.73042 .00121 L
.737 .00154 L
.74406 .00199 L
.75679 .00314 L
.76457 .00413 L
.77193 .00535 L
.77854 .00675 L
.78573 .00867 L
.79252 .01098 L
.7989 .01368 L
.80589 .0174 L
.81343 .02251 L
.82091 .02904 L
.82878 .03791 L
.8355 .04756 L
.84285 .06089 L
.85026 .07803 L
.85725 .09852 L
.87032 .15205 L
.87765 .19369 L
.88441 .24191 L
.89182 .30852 L
.89966 .39874 L
.91289 .6133 L
s
.91289 .6133 m
.9131 .61803 L
s
0 1 0 r
0 .00155 m
.00261 .00155 L
.01725 .00155 L
.03111 .00155 L
.04355 .00155 L
.05709 .00155 L
.07025 .00155 L
.08477 .00155 L
.09994 .00155 L
.11418 .00155 L
.12795 .00155 L
.14244 .00155 L
.15481 .00155 L
.16834 .00155 L
.18273 .00155 L
.1958 .00155 L
.20304 .00155 L
.21089 .00155 L
.22513 .00155 L
.23838 .00155 L
.25296 .00155 L
.26029 .00155 L
.26818 .00155 L
.27556 .00155 L
.28242 .00155 L
.2966 .00155 L
.30409 .00155 L
.31206 .00155 L
.32683 .00154 L
.3402 .00154 L
.35427 .00154 L
.3672 .00154 L
.38139 .00154 L
.39637 .00154 L
.40967 .00154 L
.42392 .00154 L
.43736 .00154 L
.4496 .00154 L
.46352 .00154 L
.47637 .00154 L
.50546 .00154 L
.51807 .00154 L
.52468 .00154 L
.52829 .00154 L
.53164 .00154 L
.53359 .00154 L
.53536 .00154 L
.53637 .00154 L
.53732 .00154 L
.53833 .00154 L
Mistroke
.53942 .00154 L
.54122 .00154 L
.54213 .00154 L
.54312 .00154 L
.54489 .00154 L
.54654 .00154 L
.54835 .00154 L
.55006 .00154 L
.55328 .00154 L
.55674 .00154 L
.5605 .00154 L
.56376 .00154 L
.56728 .00154 L
.57364 .00155 L
.57733 .00155 L
.58121 .00155 L
.58816 .00156 L
.59167 .00156 L
.59542 .00157 L
.60219 .00159 L
.61024 .00161 L
.61755 .00165 L
.62433 .00169 L
.63151 .00175 L
.63763 .00182 L
.64438 .00191 L
.65162 .00205 L
.65941 .00225 L
.66676 .0025 L
.67348 .0028 L
.68016 .00318 L
.68728 .00371 L
.694 .00435 L
.70008 .00509 L
.70727 .00621 L
.71503 .00778 L
.72236 .00973 L
.7291 .01204 L
.73569 .01489 L
.74275 .01878 L
.74941 .02344 L
.75548 .02874 L
.7626 .03657 L
.77034 .04758 L
.77765 .06104 L
.78441 .07687 L
.79091 .09591 L
.79791 .12172 L
.81056 .18711 L
.8179 .23985 L
Mistroke
.82562 .31124 L
.83221 .38852 L
.83942 .49479 L
Mfstroke
.83942 .49479 m
.84598 .61803 L
s
0 0 1 r
0 .00309 m
.00261 .00309 L
.01725 .00309 L
.03111 .00309 L
.04355 .00309 L
.05709 .00309 L
.07025 .00309 L
.08477 .00309 L
.09994 .00309 L
.11418 .00309 L
.12795 .00309 L
.14244 .00309 L
.15481 .00309 L
.16834 .00309 L
.18273 .00309 L
.1958 .00309 L
.20304 .00309 L
.21089 .00309 L
.22513 .00309 L
.23838 .00309 L
.25296 .00309 L
.26029 .00309 L
.26818 .00309 L
.27556 .00309 L
.28242 .00309 L
.2966 .00309 L
.30409 .00309 L
.31206 .00309 L
.32683 .00309 L
.3402 .00308 L
.35427 .00308 L
.3672 .00308 L
.38139 .00307 L
.39637 .00306 L
.40967 .00305 L
.42392 .00304 L
.43736 .00302 L
.4496 .00299 L
.46352 .00296 L
.47637 .00292 L
.50546 .00281 L
.51807 .00276 L
.52468 .00273 L
.52829 .00272 L
.53164 .00271 L
.53359 .00271 L
.53536 .00271 L
.53637 .0027 L
.53732 .0027 L
.53833 .0027 L
Mistroke
.53942 .0027 L
.54122 .0027 L
.54213 .0027 L
.54312 .0027 L
.54489 .00271 L
.54654 .00271 L
.54835 .00272 L
.55006 .00273 L
.55328 .00275 L
.55674 .00278 L
.5605 .00282 L
.56376 .00287 L
.56728 .00294 L
.57364 .00312 L
.57733 .00326 L
.58121 .00344 L
.58816 .00388 L
.59167 .00416 L
.59542 .00453 L
.60219 .00539 L
.61024 .00684 L
.61755 .00868 L
.62433 .011 L
.63151 .01431 L
.63763 .01801 L
.64438 .02332 L
.65162 .03085 L
.65941 .04173 L
.66676 .0555 L
.67348 .07197 L
.68016 .09305 L
.68728 .12214 L
.694 .1576 L
.70008 .19824 L
.70727 .25939 L
.71503 .34607 L
.72236 .45337 L
.7291 .58013 L
Mfstroke
.7291 .58013 m
.7307 .61803 L
s
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{288, 177.938},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40004P0000/B000`400?l00000o`00003oo`3ooolQ
0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00X03oool0103o]VH000000000
0000I[Il0?ooo`00X03oool01@3KT3X0>Y3K0?ooo`2fIP00>Y3K07/0oooo002P0?ooo`030=^@>P0j
T=/0oooo07d0oooo002O0?ooo`060=^@>P00000000000000000006H0]_ooN`3oool00:00oooo00<0
fi0j03Z@f`3oool0O@3oool00?l0oooo8@3oool00?l0oooo8@3oool00?l0oooo8@3oool00?l0oooo
8@3oool004X0oooo00X0oonf06H00000000000000000>P2@fol0oooo0?oo]P1V000003Z@0`3oool0
103KT3X000000000000jT=/L0?ooo`060?nfIP00000000000000000006H0]_oo703oool02P3o]VH0
0000000000000000001V0;Koo`3oool0oonf06H00000>Y030?ooo`040=^@>P000000000003Z@fah0
oooo00@0fi0j00000000000006Jf7P3oool0103KT3X0000000000000I[H20?ooo`030?oo]P1V0000
03Z@00<0oooo00@0fi0j000000000000>Y3K7`3oool0103KT3X000000000>P2@fol30?ooo`00C03o
ool00`3o]VH0>Y3K0?ooo`070?ooo`060?oKT00j>Y00oooo0?ooo`2@>SX0T=_o703oool00`2@>P00
001V0;Koo`0O0?ooo`03090j000006H0]_oo00P0oooo00H0om^@03XjT03oool0oooo090j>P2@folL
0?ooo`060?oKT00j>Y00oooo0?oo]P1V03X0T=_o703oool01P3ofi00>SZ@0?ooo`3ookH0IP0j093K
o`H0oooo00H0om^@03XjT03oool0oooo090j>P2@folO0?ooo`030?nfIP0jT=/0oooo00<0oooo001<
0?ooo`030?nfIP0jT=/0oooo00/0oooo00<0]VHj093Ko`3oool0703oool00`3o]VH0000006Jfo`0O
0?ooo`030?nfIP000000I[Ko00/0oooo00<0]VHj093Ko`3oool07@3oool00`2fIP00000006Jfo`0O
0?ooo`030;IV00000000I[Ko00/0oooo00<0]VHj093Ko`3oool06`3oool01P3ookH0IP0000000000
0000000j093Ko`<0oooo001<0?ooo`030?nfIP0jT=/0oooo00P0oooo00@0]VH000000000000006Jf
7`3oool00`3ookH0][Ko0?ooo`0O0?ooo`030?oo]P2f]_l0oooo00L0oooo00@0]VH0000000000000
06Jf803oool00`3ookH0ISZ@0?ooo`0O0?ooo`030?oo]P1V>Y00oooo00L0oooo00@0]VH000000000
000006Jf7P3oool0102fIP00I[Ko0?nfIP0jT=/40?ooo`00B`3oool00`2@>VH0][IV03Z@f`090?oo
o`030;IV>P2@fol0oooo01d0oooo00H0om^@03XjT03oool0oonf06H0IP2foolL0?ooo`060?oKT00j
>Y00oooo0?oo]P1V06H0]_oo1`3oool00`2fISX0T=_o0?ooo`0N0?ooo`060?oo]P1V03X0T=_o0?oo
]P1V06H0]_oo703oool01P3ookH0IP0j093Ko`3ookH0IP1V0;Koo`L0oooo00<0]VHj093Ko`3oool0
7`3oool0103ookH0IP0j092@IP0jT=/40?ooo`00B`3oool00`3o]VH0000003Z@f`090?ooo`040;IV
000000000000001V]Qd0oooo00@0fi0j000000000000>Y3K7P3oool0103KT3X000000000000jT=/8
0?ooo`040;IV000000000000001V]Qh0oooo00@0om^@03X000000000I[Ko7P3oool0103ofi00>P00
0000001V]_l80?ooo`040;IV000000000000001V]Ql0oooo00<0om^@03X0000jT=/0103oool00?l0
oooo8@3oool00?l0oooo8@3oool00?l0oooo8@3oool00?l0oooo8@3oool00?l0oooo8@3oool002/0
ooooR000000O0?l004T000001@3oool002/0ooooSP000?lI003o0100o`0000<000000?ooo`3oool0
1@3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0
1@3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0
1@3oool00`000000oooo0?ooo`030?ooo`00:`3oool00`000000oooo0?ooo`0U0?ooo`030000003o
ool0oooo02@0oooo00<000000?ooo`3oool09@3oool00`000000oooo0?ooo`0D0?ooo`H0003o2`3o
ool00`000000oooo0?ooo`050?ooo`D00?l02`3oool50?l000/0oooo00<000000?ooo`3oool09@3o
ool00`000000oooo0?ooo`030?ooo`00:`3oool00`000000oooo0?ooo`2A0?ooo`80003o5P3oool3
003o00d0oooo0P3o000a0?ooo`030000003oool0oooo00<0oooo000[0?ooo`800000U03oool20000
oaL0oooo00<00?l00?ooo`3oool0303oool20?l002h0oooo0P0000050?ooo`00:`3oool00`000000
oooo0?ooo`2E0?ooo`030000o`3oool0oooo01D0oooo0P00o`0>0?ooo`030?l0003oool0oooo02`0
oooo00<000000?ooo`3oool00`3oool002/0oooo00<000000?ooo`3oool0UP3oool20000oaL0oooo
0P00o`0=0?ooo`80o`00;03oool00`000000oooo0?ooo`030?ooo`00:`3oool00`000000oooo0?oo
o`2G0?ooo`030000o`3oool0oooo01L0oooo00<00?l00?ooo`3oool0303oool20?l002X0oooo00<0
00000?ooo`3oool00`3oool002/0oooo0P00002I0?ooo`030000o`3oool0oooo01L0oooo00<00?l0
0?ooo`3oool03@3oool00`3o0000oooo0?ooo`0V0?ooo`8000001@3oool002/0oooo00<000000?oo
o`3oool0V@3oool00`000?l0oooo0?ooo`0G0?ooo`03003o003oool0oooo00d0oooo00<0o`000?oo
o`3oool09P3oool00`000000oooo0?ooo`030?ooo`00:`3oool00`000000oooo0?ooo`2J0?ooo`03
0000o`3oool0oooo01L0oooo00<00?l00?ooo`3oool0303oool00`3o0000oooo0?ooo`0V0?ooo`03
0000003oool0oooo00<0oooo000[0?ooo`800000V`3oool00`000?l0oooo0?ooo`0G0?ooo`03003o
003oool0oooo00d0oooo00<0o`000?ooo`3oool0903oool2000000D0oooo000[0?ooo`030000003o
ool0oooo09/0oooo00<0003o0?ooo`3oool05`3oool00`00o`00oooo0?ooo`0<0?ooo`030?l0003o
ool0oooo02D0oooo00<000000?ooo`3oool00`3oool002/0oooo00<000000?ooo`3oool0V`3oool0
0`000?l0oooo0?ooo`0G0?ooo`03003o003oool0oooo00d0oooo00<0o`000?ooo`3oool0903oool0
0`000000oooo0?ooo`030?ooo`00:`3oool00`000000oooo0?ooo`2L0?ooo`030000o`3oool0oooo
01L0oooo00<00?l00?ooo`3oool0303oool00`3o0000oooo0?ooo`0T0?ooo`030000003oool0oooo
00<0oooo000[0?ooo`800000W@3oool00`000?l0oooo0?ooo`0G0?ooo`03003o003oool0oooo00d0
oooo00<0o`000?ooo`3oool08P3oool2000000D0oooo000[0?ooo`030000003oool0oooo09d0oooo
00<0003o0?ooo`3oool05P3oool00`00o`00oooo0?ooo`0=0?ooo`030?l0003oool0oooo02<0oooo
00<000000?ooo`3oool00`3oool00140oooo00@0fi0j000000000000>Y3K0P3oool00`3ookH0IP00
000jT0020?ooo`080?nfIP00000000000000000006H0]_oo0?ooo`3KT3X20000000303Z@f`3oool0
oooo0080oooo00<000000?ooo`3oool0W@3oool00`000?l0oooo0?ooo`0G0?ooo`03003o003oool0
oooo00d0oooo00<0o`000?ooo`3oool08P3oool00`000000oooo0?ooo`030?ooo`004@3oool01@2@
IY00oooo0?ooo`2@>VH0]_oo00L0oooo00<0T3X00000IP2fool00P3oool01P3ofi00>SZ@0?ooo`3o
ool0T3Xj093Ko`<0oooo00<000000?ooo`3oool0WP3oool00`000?l0oooo0?ooo`0F0?ooo`03003o
003oool0oooo00d0oooo00<0o`000?ooo`3oool08P3oool00`000000oooo0?ooo`030?ooo`00403o
ool01P3ookH0ISZ@0?ooo`3oool0]VHj093Ko`P0oooo00<0okIV0000001V]_l01@3oool00`2fISX0
T=_o0?ooo`020?ooo`800000W`3oool00`000?l0oooo0?ooo`0G0?ooo`03003o003oool0oooo00d0
oooo00<0o`000?ooo`3oool07`3oool3000000D0oooo000@0?ooo`060?oo]P1V>Y00oooo0?ooo`2f
ISX0T=_o2@3oool01@3ookH0][Ko0?ooo`3oool0]VH00080000000<006Jf0?ooo`3oool00P3oool0
0`000000oooo0?ooo`2N0?ooo`030000o`3oool0oooo01L0oooo00<00?l00?ooo`3oool03@3oool0
0`3o0000oooo0?ooo`0Q0?ooo`030000003oool0oooo00<0oooo000A0?ooo`05090j>P2@fol0oonf
06H0IP2fool01P3oool02@3ofi00>SZ@0?ooo`3ookH0IP1V0;Koo`3oool0]VHj093Ko`060?ooo`03
0000003oool0oooo09l0oooo00<0003o0?ooo`3oool05`3oool00`00o`00oooo0?ooo`0<0?ooo`03
0?l0003oool0oooo0240oooo00<000000?ooo`3oool00`3oool00140oooo00@0om^@03X000000000
I[Ko203oool0103KT3X000000000000jT=/20?ooo`040;IV000000000000001V]P@0oooo00<00000
0?ooo`3oool0W`3oool00`000?l0oooo0?ooo`0G0?ooo`03003o003oool0oooo00d0oooo00<0o`00
0?ooo`3oool0803oool00`000000oooo0?ooo`030?ooo`00:`3oool200000:00oooo00<0003o0?oo
o`3oool0603oool00`00o`00oooo0?ooo`0<0?ooo`030?l0003oool0oooo01l0oooo0P0000050?oo
o`00:`3oool00`000000oooo0?ooo`2O0?ooo`030000o`3oool0oooo01P0oooo00<00?l00?ooo`3o
ool0303oool00`3o0000oooo0?ooo`0P0?ooo`030000003oool0oooo00<0oooo000[0?ooo`030000
003oool0oooo0:00oooo00<0003o0?ooo`3oool05`3oool00`00o`00oooo0?ooo`0<0?ooo`030?l0
003oool0oooo0200oooo00<000000?ooo`3oool00`3oool002/0oooo0P00002Q0?ooo`030000o`3o
ool0oooo01L0oooo00<00?l00?ooo`3oool03@3oool00`3o0000oooo0?ooo`0N0?ooo`8000001@3o
ool002/0oooo00<000000?ooo`3oool0X03oool00`000?l0oooo0?ooo`0H0?ooo`03003o003oool0
oooo00`0oooo00<0o`000?ooo`3oool07`3oool00`000000oooo0?ooo`030?ooo`00:`3oool00`00
0000oooo0?ooo`2P0?ooo`030000o`3oool0oooo01P0oooo00<00?l00?ooo`3oool0303oool00`3o
0000oooo0?ooo`0O0?ooo`030000003oool0oooo00<0oooo000[0?ooo`030000003oool0oooo0:40
oooo00<0003o0?ooo`3oool05`3oool00`00o`00oooo0?ooo`0=0?ooo`030?l0003oool0oooo01h0
oooo00<000000?ooo`3oool00`3oool002/0oooo0P00002R0?ooo`030000o`3oool0oooo01L0oooo
00<00?l00?ooo`3oool03@3oool00`3o0000oooo0?ooo`0M0?ooo`8000001@3oool002/0oooo00<0
00000?ooo`3oool0X@3oool00`000?l0oooo0?ooo`0G0?ooo`03003o003oool0oooo00d0oooo00<0
o`000?ooo`3oool07P3oool00`000000oooo0?ooo`030?ooo`00:`3oool00`000000oooo0?ooo`2Q
0?ooo`030000o`3oool0oooo01P0oooo00<00?l00?ooo`3oool0303oool00`3o0000oooo0?ooo`0N
0?ooo`030000003oool0oooo00<0oooo000[0?ooo`030000003oool0oooo0:80oooo00<0003o0?oo
o`3oool05`3oool00`00o`00oooo0?ooo`0=0?ooo`030?l0003oool0oooo01d0oooo00<000000?oo
o`3oool00`3oool002/0oooo0P00002S0?ooo`030000o`3oool0oooo01L0oooo00<00?l00?ooo`3o
ool03@3oool00`3o0000oooo0?ooo`0L0?ooo`8000001@3oool001L0oooo00@0fi0j000000000000
>Y3K0P3oool00`3ookH0IP00000jT0030?ooo`040=^@>P000000000003Z@f`@0oooo00<000000?oo
o`3oool0XP3oool00`000?l0oooo0?ooo`0G0?ooo`03003o003oool0oooo00d0oooo00<0o`000?oo
o`3oool07@3oool00`000000oooo0?ooo`030?ooo`005`3oool01@2@IY00oooo0?ooo`2@>VH0]_oo
00H0oooo00H0om^@03XjT03oool0oooo090j>P2@fol30?ooo`030000003oool0oooo0:80oooo00<0
003o0?ooo`3oool05`3oool00`00o`00oooo0?ooo`0>0?ooo`030?l0003oool0oooo01`0oooo00<0
00000?ooo`3oool00`3oool001H0oooo00H0oonf06HjT03oool0oooo0;IV>P2@fol:0?ooo`030;IV
>P2@fol0oooo0080oooo0P00002T0?ooo`030000o`3oool0oooo01H0oooo00<00?l00?ooo`3oool0
3P3oool00`3o0000oooo0?ooo`0J0?ooo`<000001@3oool001H0oooo00H0oonf06HjT03oool0oooo
0;IV>P2@fol70?ooo`040;IV000000000000001V]P@0oooo00<000000?ooo`3oool0X`3oool00`00
0?l0oooo0?ooo`0G0?ooo`03003o003oool0oooo00d0oooo00<0o`000?ooo`3oool0703oool00`00
0000oooo0?ooo`030?ooo`005`3oool01@2@>SX0T=_o0?oo]P1V06H0]_oo00L0oooo00<0]VHj093K
o`3oool01@3oool00`000000oooo0?ooo`2S0?ooo`030000o`3oool0oooo01L0oooo00<00?l00?oo
o`3oool03@3oool00`3o0000oooo0?ooo`0L0?ooo`030000003oool0oooo00<0oooo000G0?ooo`04
0?oKT00j0000000006Jfo`P0oooo00@0]VH000000000000006Jf103oool00`000000oooo0?ooo`2S
0?ooo`030000o`3oool0oooo01L0oooo00<00?l00?ooo`3oool03@3oool00`3o0000oooo0?ooo`0L
0?ooo`030000003oool0oooo00<0oooo000[0?ooo`800000Y03oool00`000?l0oooo0?ooo`0G0?oo
o`03003o003oool0oooo00d0oooo00<0o`000?ooo`3oool06`3oool2000000D0oooo000[0?ooo`03
0000003oool0oooo0:<0oooo00<0003o0?ooo`3oool05`3oool00`00o`00oooo0?ooo`0=0?ooo`03
0?l0003oool0oooo01`0oooo00<000000?ooo`3oool00`3oool002/0oooo00<000000?ooo`3oool0
X`3oool00`000?l0oooo0?ooo`0H0?ooo`03003o003oool0oooo00d0oooo00<0o`000?ooo`3oool0
6`3oool00`000000oooo0?ooo`030?ooo`00:`3oool00`000000oooo0?ooo`2T0?ooo`030000o`3o
ool0oooo01L0oooo00<00?l00?ooo`3oool03@3oool00`3o0000oooo0?ooo`0K0?ooo`030000003o
ool0oooo00<0oooo000[0?ooo`800000Y@3oool00`000?l0oooo0?ooo`0G0?ooo`03003o003oool0
oooo00d0oooo00<0o`000?ooo`3oool06P3oool2000000D0oooo000[0?ooo`030000003oool0oooo
0:@0oooo00<0003o0?ooo`3oool05`3oool00`00o`00oooo0?ooo`0=0?ooo`030?l0003oool0oooo
01/0oooo00<000000?ooo`3oool00`3oool002/0oooo00<000000?ooo`3oool0Y03oool00`000?l0
oooo0?ooo`0G0?ooo`03003o003oool0oooo00d0oooo00<0o`000?ooo`3oool06`3oool00`000000
oooo0?ooo`030?ooo`00:`3oool200000:D0oooo00<0003o0?ooo`3oool05`3oool00`00o`00oooo
0?ooo`0=0?ooo`030?l0003oool0oooo01X0oooo0P0000050?ooo`00:`3oool00`000000oooo0?oo
o`2T0?ooo`030000o`3oool0oooo01P0oooo00<00?l00?ooo`3oool0303oool00`3o0000oooo0?oo
o`0K0?ooo`030000003oool0oooo00<0oooo000[0?ooo`030000003oool0oooo0:@0oooo00<0003o
0?ooo`3oool0603oool00`00o`00oooo0?ooo`0=0?ooo`030?l0003oool0oooo01X0oooo00<00000
0?ooo`3oool00`3oool002/0oooo00<000000?ooo`3oool0Y03oool00`000?l0oooo0?ooo`0H0?oo
o`03003o003oool0oooo00d0oooo00<0o`000?ooo`3oool06P3oool00`000000oooo0?ooo`030?oo
o`00:`3oool200000:H0oooo00<0003o0?ooo`3oool05`3oool00`00o`00oooo0?ooo`0=0?ooo`03
0?l0003oool0oooo01T0oooo0P0000050?ooo`00:`3oool00`000000oooo0?ooo`2U0?ooo`030000
o`3oool0oooo01L0oooo00<00?l00?ooo`3oool03@3oool00`3o0000oooo0?ooo`0J0?ooo`030000
003oool0oooo00<0oooo00060?ooo`040=^@>P000000000003Z@f`L0oooo00@0fi0j000000000000
>Y3K0P3oool00`3ookH0IP00000jT0040?ooo`030=^@>P1V]_l0oooo0080oooo00@0fi0j00000000
0000>Y3K103oool00`000000oooo0?ooo`2U0?ooo`030000o`3oool0oooo01L0oooo00<00?l00?oo
o`3oool03@3oool00`3o0000oooo0?ooo`0J0?ooo`030000003oool0oooo00<0oooo00050?ooo`06
0?oo]P1VI[H0oooo0?ooo`2fIVH0]_oo1P3oool01@2@IY00oooo0?ooo`2@>VH0]_oo00P0oooo00H0
oonf06IV]P3oool0oooo0?oKT00j>Y020?ooo`03090j>P2@fol0oooo0080oooo00<000000?ooo`3o
ool0Y@3oool00`000?l0oooo0?ooo`0H0?ooo`03003o003oool0oooo00`0oooo00<0o`000?ooo`3o
ool06P3oool00`000000oooo0?ooo`030?ooo`000`3oool0103ookH0T93K0?ooo`2f][H20?ooo`03
0;Jf]P3oool0oooo00@0oooo00H0oonf06HjT03oool0oooo0;IV>P2@fol90?ooo`030;IVIP2fool0
oooo00@0oooo00<0]VHj093Ko`3oool00P3oool200000:H0oooo00<0003o0?ooo`3oool0603oool0
0`00o`00oooo0?ooo`0=0?ooo`030?l0003oool0oooo01L0oooo0`0000050?ooo`000`3oool00`3o
okH0IP000000000300000003000jT03Kool0oooo00@0oooo00H0oonf06HjT03oool0oooo0;IV>P2@
fol90?ooo`050?nfIP0jT=/0oooo0?ooo`2fIP000P0000000`00I[H0oooo0?ooo`020?ooo`030000
003oool0oooo0:D0oooo00<0003o0?ooo`3oool0603oool00`00o`00oooo0?ooo`0=0?ooo`030?l0
003oool0oooo01T0oooo00<000000?ooo`3oool00`3oool000T0oooo00<0fkJf0=_oo`3oool01@3o
ool01@2@>SX0T=_o0?oo]P1V06H0]_oo00H0oooo00D0om^@03YV]P3oool0oonf06HjT0020?ooo`03
0;IV>P2@fol0oooo00D0oooo00<000000?ooo`3oool0Y@3oool00`000?l0oooo0?ooo`0H0?ooo`03
003o003oool0oooo00d0oooo00<0o`000?ooo`3oool06@3oool00`000000oooo0?ooo`030?ooo`00
4@3oool0103ofi00>P000000001V]_l70?ooo`080?oKT00j000000000000000006H0]_oo0?ooo`2f
IP0200000003001V]P3oool0oooo0080oooo0P00002W0?ooo`030000o`3oool0oooo01L0oooo00<0
0?l00?ooo`3oool03@3oool00`3o0000oooo0?ooo`0H0?ooo`8000001@3oool000@0oooo00L0fi0j
0000000jT=/0oooo0;IV000006H0]_oo0200oooo00<000000?ooo`3oool0YP3oool00`000?l0oooo
0?ooo`0G0?ooo`03003o003oool0oooo00d0oooo00<0o`000?ooo`3oool06@3oool00`000000oooo
0?ooo`030?ooo`000`3oool0203ookH0T93K0?ooo`2fT900fooo0?ooo`2fT900fooo803oool00`00
0000oooo0?ooo`2V0?ooo`030000o`3oool0oooo01L0oooo00<00?l00?ooo`3oool03@3oool00`3o
0000oooo0?ooo`0I0?ooo`030000003oool0oooo00<0oooo00030?ooo`080?oof`2@T;H0oooo0?nf
T02@fol0oooo0=^@T02foolP0?ooo`030000003oool0oooo0:H0oooo00<0003o0?ooo`3oool05`3o
ool00`00o`00oooo0?ooo`0=0?ooo`030?l0003oool0oooo01T0oooo00<000000?ooo`3oool00`3o
ool000<0oooo00L0oonf06H00000I[H0oooK090j00000000>Y3K0240oooo0P00002W0?ooo`030000
o`3oool0oooo01P0oooo00<00?l00?ooo`3oool03@3oool00`3o0000oooo0?ooo`0G0?ooo`800000
1@3oool002/0oooo00<000000?ooo`3oool0YP3oool00`000?l0oooo0?ooo`0H0?ooo`03003o003o
ool0oooo00d0oooo00<0o`000?ooo`3oool0603oool00`000000oooo0?ooo`030?ooo`00:`3oool0
0`000000oooo0?ooo`2V0?ooo`030000o`3oool0oooo01P0oooo00<00?l00?ooo`3oool03@3oool0
0`3o0000oooo0?ooo`0H0?ooo`030000003oool0oooo00<0oooo00070?ooo`060?oo]P1V00000000
0000000006H0]_oo7P3oool00`000000oooo0?ooo`2V0?ooo`030000o`3oool0oooo01P0oooo00<0
0?l00?ooo`3oool03@3oool00`3o0000oooo0?ooo`0H0?ooo`030000003oool0oooo00<0oooo0007
0?ooo`060?oo]P2f]_l0oonf0;Jfo`3o][H0]_oo7P3oool200000:L0oooo00<0003o0?ooo`3oool0
603oool00`00o`00oooo0?ooo`0=0?ooo`030?l0003oool0oooo01L0oooo0P0000050?ooo`00203o
ool00`2fIP00001V0;Koo`0P0?ooo`030000003oool0oooo0:L0oooo00<0003o0?ooo`3oool05`3o
ool00`00o`00oooo0?ooo`0=0?ooo`030?l0003oool0oooo01P0oooo00<000000?ooo`3oool00`3o
ool002/0oooo00<000000?ooo`3oool0Y`3oool00`000?l0oooo0?ooo`0G0?ooo`03003o003oool0
oooo00d0oooo00<0o`000?ooo`3oool0603oool00`000000oooo0?ooo`030?ooo`00:`3oool00`00
0000oooo0?ooo`2W0?ooo`030000o`3oool0oooo01L0oooo00<00?l00?ooo`3oool03@3oool00`3o
0000oooo0?ooo`0H0?ooo`030000003oool0oooo00<0oooo00070?ooo`030?nfT02@fol0oooo0240
oooo0P00002X0?ooo`030000o`3oool0oooo01P0oooo00<00?l00?ooo`3oool03@3oool00`3o0000
oooo0?ooo`0F0?ooo`8000001@3oool000L0oooo00<0okJ@093Ko`3oool0603oool01P3ookH0IP00
000000000000000j093Ko`<0oooo00<000000?ooo`3oool0Y`3oool00`000?l0oooo0?ooo`0H0?oo
o`03003o003oool0oooo00d0oooo00<0o`000?ooo`3oool05`3oool00`000000oooo0?ooo`030?oo
o`001@3oool01P3ofi00>P00000000000000001V0;KooaT0oooo00<0okIV03Z@f`3oool0103oool0
0`000000oooo0?ooo`2W0?ooo`030000o`3oool0oooo01P0oooo00<00?l00?ooo`3oool03@3oool0
0`3o0000oooo0?ooo`0G0?ooo`030000003oool0oooo00<0oooo00070?ooo`030?nfT02@fol0oooo
01X0oooo00<0okIV03Z@f`3oool0103oool200000:P0oooo00<0003o0?ooo`3oool0603oool00`00
o`00oooo0?ooo`0=0?ooo`030?l0003oool0oooo01D0oooo0`0000050?ooo`001`3oool00`3o]Y00
T=_o0?ooo`0J0?ooo`030?nfIP0jT=/0oooo00@0oooo00<000000?ooo`3oool0Y`3oool00`000?l0
oooo0?ooo`0H0?ooo`03003o003oool0oooo00d0oooo00<0o`000?ooo`3oool05`3oool00`000000
oooo0?ooo`030?ooo`008`3oool00`2@>VH0][IV03Z@f`050?ooo`030000003oool0oooo0:L0oooo
00<0003o0?ooo`3oool0603oool00`00o`00oooo0?ooo`0=0?ooo`030?l0003oool0oooo01L0oooo
00<000000?ooo`3oool00`3oool000H0oooo00@0fi0j000000000000>Y3K6@3oool00`3o]VH00000
03Z@f`050?ooo`030000003oool0oooo0:L0oooo00<0003o0?ooo`3oool0603oool00`00o`00oooo
0?ooo`0=0?ooo`030?l0003oool0oooo01L0oooo00<000000?ooo`3oool00`3oool000D0oooo00H0
oonf06IV]P3oool0oooo0;IVIP2foolP0?ooo`800000Z@3oool00`000?l0oooo0?ooo`0G0?ooo`03
003o003oool0oooo00d0oooo00<0o`000?ooo`3oool05P3oool2000000D0oooo00030?ooo`040?oo
]P2@T=/0oooo0;Jf]P80oooo00<0][Jf0?ooo`3oool07`3oool00`000000oooo0?ooo`2X0?ooo`03
0000o`3oool0oooo01L0oooo00<00?l00?ooo`3oool03@3oool00`3o0000oooo0?ooo`0G0?ooo`03
0000003oool0oooo00<0oooo00030?ooo`030?oo]P1V0000000000<0000000<003Z@0=_oo`3oool0
7`3oool00`000000oooo0?ooo`2X0?ooo`030000o`3oool0oooo01P0oooo00<00?l00?ooo`3oool0
3@3oool00`3o0000oooo0?ooo`0F0?ooo`030000003oool0oooo00<0oooo00090?ooo`030=^f]P3K
ool0oooo01l0oooo00<000000?ooo`3oool0Z03oool00`000?l0oooo0?ooo`0H0?ooo`03003o003o
ool0oooo00d0oooo00<0o`000?ooo`3oool05P3oool00`000000oooo0?ooo`030?ooo`00:`3oool2
00000:T0oooo00<0003o0?ooo`3oool0603oool00`00o`00oooo0?ooo`0=0?ooo`030?l0003oool0
oooo01D0oooo0P0000050?ooo`00103oool01`3KT3X0000003Z@f`3oool0]VH00000IP2fool0803o
ool00`000000oooo0?ooo`2X0?ooo`030000o`3oool0oooo01P0oooo00<00?l00?ooo`3oool03@3o
ool00`3o0000oooo0?ooo`0F0?ooo`030000003oool0oooo00<0oooo00030?ooo`080?oo]P2@T=/0
oooo0;J@T03Kool0oooo0;J@T03KoolP0?ooo`030000003oool0oooo0:P0oooo00<0003o0?ooo`3o
ool0603oool00`00o`00oooo0?ooo`0=0?ooo`030?l0003oool0oooo01H0oooo00<000000?ooo`3o
ool00`3oool000<0oooo00P0oooK092@]P3oool0okJ@093Ko`3oool0fi2@0;Koob00oooo0P00002Y
0?ooo`030000o`3oool0oooo01P0oooo00<00?l00?ooo`3oool03@3oool00`3o0000oooo0?ooo`0E
0?ooo`8000001@3oool000<0oooo00L0oonf06H00000I[H0oooK090j00000000>Y3K0240oooo00<0
00000?ooo`3oool0Z03oool00`000?l0oooo0?ooo`0H0?ooo`03003o003oool0oooo00d0oooo00<0
o`000?ooo`3oool05P3oool00`000000oooo0?ooo`030?ooo`00:`3oool00`000000oooo0?ooo`2X
0?ooo`030000o`3oool0oooo01P0oooo00<00?l00?ooo`3oool03@3oool00`3o0000oooo0?ooo`0F
0?ooo`030000003oool0oooo00<0oooo000[0?ooo`030000003oool0oooo0:P0oooo00<0003o0?oo
o`3oool0603oool00`00o`00oooo0?ooo`0=0?ooo`030?l0003oool0oooo01H0oooo00<000000?oo
o`3oool00`3oool000L0oooo00H0oonf0;Jfo`3oool0oooo0?nf]P2foolN0?ooo`800000Z@3oool0
0`000?l0oooo0?ooo`0I0?ooo`03003o003oool0oooo00`0oooo00<0o`000?ooo`3oool05@3oool2
000000D0oooo00070?ooo`060?oo]P1V000000000000000006H0]_oo7P3oool00`000000oooo0?oo
o`2X0?ooo`030000o`3oool0oooo01T0oooo00<00?l00?ooo`3oool0303oool00`3o0000oooo0?oo
o`0F0?ooo`030000003oool0oooo00<0oooo000@0?ooo`0:0?oo]P1V000000000000000003X0T=_o
0?ooo`3ookH0IP00000jT080oooo00P0okIV00000000000000000000IP2fool0oooo0=^@>P800000
00<0>Y3K0?ooo`3oool00P3oool00`000000oooo0?ooo`2X0?ooo`030000o`3oool0oooo01T0oooo
00<00?l00?ooo`3oool03@3oool00`3o0000oooo0?ooo`0E0?ooo`030000003oool0oooo00<0oooo
000B0?ooo`030?nfIP0jT=/0oooo00P0oooo00<0T3X00000IP2fool00P3oool01P3ofi00>SZ@0?oo
o`3oool0T3Xj093Ko`<0oooo00<000000?ooo`3oool0Z03oool00`000?l0oooo0?ooo`0I0?ooo`03
003o003oool0oooo00d0oooo00<0o`000?ooo`3oool05@3oool00`000000oooo0?ooo`030?ooo`00
1`3oool01P3ookH0IP00000000000000001V0;Koo`D0oooo00<0okIV03Z@f`3oool02@3oool00`3o
]VH0000006Jfo`050?ooo`030;IV>P2@fol0oooo0080oooo0P00002Y0?ooo`030000o`3oool0oooo
01T0oooo00<00?l00?ooo`3oool03@3oool00`3o0000oooo0?ooo`0C0?ooo`<000001@3oool000L0
oooo00H0oonf0;Jfo`3ookH0][Ko0?nf]P2fool50?ooo`030?nfIP0jT=/0oooo00X0oooo00D0oonf
0;Jfo`3oool0oooo0;IV000200000003001V]P3oool0oooo0080oooo00<000000?ooo`3oool0Z03o
ool00`000?l0oooo0?ooo`0I0?ooo`03003o003oool0oooo00d0oooo00<0o`000?ooo`3oool05@3o
ool00`000000oooo0?ooo`030?ooo`00203oool00`2fIP00001V0;Koo`060?ooo`03090jIP2f]VH0
>Y3K00P0oooo00T0om^@03XjT03oool0oonf06H0IP2fool0oooo0;IV>P2@fol01P3oool00`000000
oooo0?ooo`2X0?ooo`030000o`3oool0oooo01T0oooo00<00?l00?ooo`3oool03@3oool00`3o0000
oooo0?ooo`0E0?ooo`030000003oool0oooo00<0oooo000A0?ooo`030?nfIP000000>Y3K00T0oooo
00@0fi0j000000000000>Y3K0P3oool0102fIP00000000000000I[H40?ooo`800000Z@3oool00`00
0?l0oooo0?ooo`0I0?ooo`03003o003oool0oooo00d0oooo00<0o`000?ooo`3oool0503oool20000
00D0oooo000[0?ooo`030000003oool0oooo0:T0oooo00<0003o0?ooo`3oool0603oool00`00o`00
oooo0?ooo`0=0?ooo`030?l0003oool0oooo01D0oooo00<000000?ooo`3oool00`3oool002/0oooo
00<000000?ooo`3oool0Z@3oool00`000?l0oooo0?ooo`0H0?ooo`03003o003oool0oooo00d0oooo
00<0o`000?ooo`3oool05@3oool00`000000oooo0?ooo`030?ooo`00:`3oool00`000000oooo0?oo
o`2Y0?ooo`030000o`3oool0oooo01P0oooo00<00?l00?ooo`3oool03@3oool00`3o0000oooo0?oo
o`0E0?ooo`030000003oool0oooo00<0oooo000[0?ooo`800000ZP3oool00`000?l0oooo0?ooo`0H
0?ooo`03003o003oool0oooo00d0oooo00<0o`000?ooo`3oool0503oool2000000D0oooo000[0?oo
o`030000003oool0oooo0:T0oooo00<0003o0?ooo`3oool0603oool00`00o`00oooo0?ooo`0=0?oo
o`030?l0003oool0oooo01D0oooo00<000000?ooo`3oool00`3oool002/0oooo00<000000?ooo`3o
ool0Z@3oool00`000?l0oooo0?ooo`0H0?ooo`03003o003oool0oooo00d0oooo00<0o`000?ooo`3o
ool05@3oool00`000000oooo0?ooo`030?ooo`00:`3oool00`000000oooo0?ooo`2Y0?ooo`030000
o`3oool0oooo01P0oooo00<00?l00?ooo`3oool03@3oool00`3o0000oooo0?ooo`0E0?ooo`030000
003oool0oooo00<0oooo000[0?ooo`800000ZP3oool00`000?l0oooo0?ooo`0H0?ooo`03003o003o
ool0oooo00d0oooo00<0o`000?ooo`3oool0503oool2000000D0oooo000[0?ooo`030000003oool0
oooo0:T0oooo00<0003o0?ooo`3oool0603oool00`00o`00oooo0?ooo`0>0?ooo`030?l0003oool0
oooo01@0oooo00<000000?ooo`3oool00`3oool002/0oooo00<000000?ooo`3oool0Z@3oool00`00
0?l0oooo0?ooo`0H0?ooo`03003o003oool0oooo00h0oooo00<0o`000?ooo`3oool0503oool00`00
0000oooo0?ooo`030?ooo`00:`3oool200000:X0oooo00<0003o0?ooo`3oool06@3oool00`00o`00
oooo0?ooo`0=0?ooo`030?l0003oool0oooo01<0oooo0P0000050?ooo`00:`3oool00`000000oooo
0?ooo`2Y0?ooo`030000o`3oool0oooo01T0oooo00<00?l00?ooo`3oool03@3oool00`3o0000oooo
0?ooo`0D0?ooo`030000003oool0oooo00<0oooo000F0?ooo`0:0?oo]P1V000000000000000003X0
T=_o0?ooo`3ookH0IP00000jT0<0oooo00@0fi0j000000000000>Y3K103oool00`000000oooo0?oo
o`2Y0?ooo`030000o`3oool0oooo01T0oooo00<00?l00?ooo`3oool03@3oool00`3o0000oooo0?oo
o`0D0?ooo`030000003oool0oooo00<0oooo000H0?ooo`030?nfIP0jT=/0oooo00L0oooo00H0om^@
03XjT03oool0oooo090j>P2@fol30?ooo`030000003oool0oooo0:T0oooo00<0003o0?ooo`3oool0
6@3oool00`00o`00oooo0?ooo`0=0?ooo`030?l0003oool0oooo01@0oooo00<000000?ooo`3oool0
0`3oool001P0oooo00<0okIV03Z@f`3oool02`3oool00`2fISX0T=_o0?ooo`020?ooo`800000ZP3o
ool00`000?l0oooo0?ooo`0I0?ooo`03003o003oool0oooo00d0oooo00<0o`000?ooo`3oool04P3o
ool3000000D0oooo000H0?ooo`030?nfIP0jT=/0oooo00P0oooo00@0]VH000000000000006Jf103o
ool00`000000oooo0?ooo`2Y0?ooo`030000o`3oool0oooo01T0oooo00<00?l00?ooo`3oool03@3o
ool00`3o0000oooo0?ooo`0D0?ooo`030000003oool0oooo00<0oooo000G0?ooo`03090jIP2f]VH0
>Y3K00T0oooo00<0]VHj093Ko`3oool01@3oool00`000000oooo0?ooo`2Y0?ooo`030000o`3oool0
oooo01T0oooo00<00?l00?ooo`3oool03@3oool00`3o0000oooo0?ooo`0D0?ooo`030000003oool0
oooo00<0oooo000G0?ooo`030?nfIP000000>Y3K00T0oooo00@0]VH000000000000006Jf103oool0
0`000000oooo0?ooo`2Y0?ooo`030000o`3oool0oooo01T0oooo00<00?l00?ooo`3oool03@3oool0
0`3o0000oooo0?ooo`0D0?ooo`030000003oool0oooo00<0oooo000[0?ooo`800000ZP3oool00`00
0?l0oooo0?ooo`0I0?ooo`03003o003oool0oooo00d0oooo00<0o`000?ooo`3oool04`3oool20000
00D0oooo000[0?ooo`030000003oool0oooo0:T0oooo00<0003o0?ooo`3oool06@3oool00`00o`00
oooo0?ooo`0=0?ooo`030?l0003oool0oooo01@0oooo00<000000?ooo`3oool00`3oool002/0oooo
00<000000?ooo`3oool0ZP3oool00`000?l0oooo0?ooo`0H0?ooo`03003o003oool0oooo00d0oooo
00<0o`000?ooo`3oool0503oool00`000000oooo0?ooo`030?ooo`00:`3oool200000:/0oooo00<0
003o0?ooo`3oool0603oool00`00o`00oooo0?ooo`0=0?ooo`030?l0003oool0oooo01<0oooo0P00
00050?ooo`00:`3oool00`000000oooo0?ooo`2Z0?ooo`030000o`3oool0oooo01P0oooo00<00?l0
0?ooo`3oool03@3oool00`3o0000oooo0?ooo`0D0?ooo`030000003oool0oooo00<0oooo000[0?oo
o`030000003oool0oooo0:X0oooo00<0003o0?ooo`3oool0603oool00`00o`00oooo0?ooo`0=0?oo
o`030?l0003oool0oooo01@0oooo00<000000?ooo`3oool00`3oool002/0oooo00<000000?ooo`3o
ool0ZP3oool00`000?l0oooo0?ooo`0H0?ooo`03003o003oool0oooo00d0oooo00<0o`000?ooo`3o
ool0503oool00`000000oooo0?ooo`030?ooo`00:`3oool200000:/0oooo00<0003o0?ooo`3oool0
603oool00`00o`00oooo0?ooo`0>0?ooo`030?l0003oool0oooo0180oooo0P0000050?ooo`00:`3o
ool00`000000oooo0?ooo`2Z0?ooo`030000o`3oool0oooo01P0oooo00<00?l00?ooo`3oool03P3o
ool00`3o0000oooo0?ooo`0C0?ooo`030000003oool0oooo00<0oooo000[0?ooo`030000003oool0
oooo0:X0oooo00<0003o0?ooo`3oool0603oool00`00o`00oooo0?ooo`0>0?ooo`030?l0003oool0
oooo01<0oooo00<000000?ooo`3oool00`3oool002/0oooo00<000000?ooo`3oool0ZP3oool00`00
0?l0oooo0?ooo`0H0?ooo`03003o003oool0oooo00h0oooo00<0o`000?ooo`3oool04`3oool00`00
0000oooo0?ooo`030?ooo`00:`3oool200000:/0oooo00<0003o0?ooo`3oool0603oool00`00o`00
oooo0?ooo`0>0?ooo`030?l0003oool0oooo0180oooo0P0000050?ooo`00:`3oool00`000000oooo
0?ooo`2Z0?ooo`030000o`3oool0oooo01T0oooo00<00?l00?ooo`3oool03@3oool00`3o0000oooo
0?ooo`0C0?ooo`030000003oool0oooo00<0oooo000@0?ooo`0:0?oo]P1V000000000000000003X0
T=_o0?ooo`3ookH0IP00000jT0@0oooo00<0fi0j06Jfo`3oool00P3oool0103KT3X000000000000j
T=/40?ooo`030000003oool0oooo0:X0oooo00<0003o0?ooo`3oool06@3oool00`00o`00oooo0?oo
o`0=0?ooo`030?l0003oool0oooo01<0oooo00<000000?ooo`3oool00`3oool00180oooo00<0okIV
03Z@f`3oool02@3oool01P3ookH0IVJf0?ooo`3oool0om^@03XjT080oooo00<0T3Xj093Ko`3oool0
0P3oool00`000000oooo0?ooo`2Z0?ooo`030000o`3oool0oooo01T0oooo00<00?l00?ooo`3oool0
3@3oool00`3o0000oooo0?ooo`0C0?ooo`030000003oool0oooo00<0oooo000B0?ooo`030?nfIP0j
T=/0oooo00X0oooo00<0]VIV0;Koo`3oool0103oool00`2fISX0T=_o0?ooo`020?ooo`800000Z`3o
ool00`000?l0oooo0?ooo`0I0?ooo`03003o003oool0oooo00d0oooo00<0o`000?ooo`3oool04@3o
ool3000000D0oooo000B0?ooo`030?nfIP0jT=/0oooo00X0oooo00D0okIV03Z@f`3oool0oooo0;IV
000200000003001V]P3oool0oooo0080oooo00<000000?ooo`3oool0ZP3oool00`000?l0oooo0?oo
o`0I0?ooo`03003o003oool0oooo00d0oooo00<0o`000?ooo`3oool04`3oool00`000000oooo0?oo
o`030?ooo`004@3oool00`2@>VH0][IV03Z@f`080?ooo`050?oKT00jI[H0oooo0?oo]P1V>Y000P3o
ool00`2fISX0T=_o0?ooo`050?ooo`030000003oool0oooo0:/0oooo00<0003o0?ooo`3oool0603o
ool00`00o`00oooo0?ooo`0=0?ooo`030?l0003oool0oooo01<0oooo00<000000?ooo`3oool00`3o
ool00140oooo00<0okIV0000000jT=/0203oool0203ofi00>P00000000000000001V0;Koo`3oool0
]VH00P0000000`00I[H0oooo0?ooo`020?ooo`800000[03oool00`000?l0oooo0?ooo`0H0?ooo`03
003o003oool0oooo00d0oooo00<0o`000?ooo`3oool04P3oool2000000D0oooo000[0?ooo`030000
003oool0oooo0:/0oooo00<0003o0?ooo`3oool0603oool00`00o`00oooo0?ooo`0=0?ooo`030?l0
003oool0oooo01<0oooo00<000000?ooo`3oool00`3oool002/0oooo00<000000?ooo`3oool0Z`3o
ool00`000?l0oooo0?ooo`0H0?ooo`03003o003oool0oooo00d0oooo00<0o`000?ooo`3oool04`3o
ool00`000000oooo0?ooo`030?ooo`00:`3oool00`000000oooo0?ooo`2[0?ooo`030000o`3oool0
oooo01P0oooo00<00?l00?ooo`3oool03@3oool00`3o0000oooo0?ooo`0C0?ooo`030000003oool0
oooo00<0oooo000[0?ooo`800000[03oool00`000?l0oooo0?ooo`0H0?ooo`03003o003oool0oooo
00d0oooo00<0o`000?ooo`3oool04P3oool2000000D0oooo000[0?ooo`030000003oool0oooo0:/0
oooo00<0003o0?ooo`3oool0603oool00`00o`00oooo0?ooo`0=0?ooo`030?l0003oool0oooo01<0
oooo00<000000?ooo`3oool00`3oool002/0oooo00<000000?ooo`3oool0Z`3oool00`000?l0oooo
0?ooo`0H0?ooo`03003o003oool0oooo00h0oooo00<0o`000?ooo`3oool04P3oool00`000000oooo
0?ooo`030?ooo`00:`3oool00`000000oooo0?ooo`2[0?ooo`030000o`3oool0oooo01P0oooo00<0
0?l00?ooo`3oool03P3oool00`3o0000oooo0?ooo`0B0?ooo`030000003oool0oooo00<0oooo000[
0?ooo`800000[03oool00`000?l0oooo0?ooo`0I0?ooo`03003o003oool0oooo00d0oooo00<0o`00
0?ooo`3oool04@3oool2000000D0oooo000[0?ooo`030000003oool0oooo0:/0oooo00<0003o0?oo
o`3oool06@3oool00`00o`00oooo0?ooo`0=0?ooo`030?l0003oool0oooo0180oooo00<000000?oo
o`3oool00`3oool002/0oooo00<000000?ooo`3oool0Z`3oool00`000?l0oooo0?ooo`0I0?ooo`03
003o003oool0oooo00d0oooo00<0o`000?ooo`3oool04P3oool00`000000oooo0?ooo`030?ooo`00
:`3oool200000:`0oooo00<0003o0?ooo`3oool06@3oool00`00o`00oooo0?ooo`0=0?ooo`030?l0
003oool0oooo0140oooo0P0000050?ooo`00:`3oool00`000000oooo0?ooo`2[0?ooo`030000o`3o
ool0oooo01T0oooo00<00?l00?ooo`3oool03@3oool00`3o0000oooo0?ooo`0B0?ooo`030000003o
ool0oooo00<0oooo000R0?ooo`060?nfIP00000000000000000006H0]_oo0`3oool00`000000oooo
0?ooo`2[0?ooo`030000o`3oool0oooo01T0oooo00<00?l00?ooo`3oool03@3oool00`3o0000oooo
0?ooo`0B0?ooo`030000003oool0oooo00<0oooo000S0?ooo`03090j000006H0]_oo00D0oooo00<0
00000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<0
00000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<0
00000?ooo`3oool01@3oool00`000000oooo0?ooo`040?ooo`030000003oool0oooo00D0oooo00<0
00000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<0
00000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<0
00000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<0
00000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<0
00000?ooo`3oool0103oool00`000?l000000?ooo`060?ooo`030000003oool0oooo00D0oooo00<0
00000?ooo`3oool01@3oool010000000oooo0?ooo`00o`040?ooo`030000003oool0oooo00D0oooo
00@000000?ooo`3oool0o`00103oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0
oooo00<000000?ooo`3oool00`3oool002@0oooo00<0okIV0000001V]_l0103ooon^000000030000
o`000000000001T0000000<00?l00000000000003@0000000`3o000000000000000C000000D0oooo
000U0?ooo`030?oo]P2f]_l0oooo0?P0oooo000R0?ooo`060?oKT00j>Y00oooo0?oo]P1V06H0]_oo
n03oool002<0oooo00@0fi0j000000000000>Y3Kn@3oool00?l0oooo8@3oool00001\
\>"],
  ImageRangeCache->{{{0, 287}, {176.938, 0}} -> {0.4562, -0.336916, \
0.0125636, 0.0135522}}],

Cell[BoxData[
    TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
      False,
      Editable->False]], "Output"],

Cell[BoxData[
    \("D:\\UJJAL\\Arundhati\\Arundhati 1/S3.eps"\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
    \(a = \[ExponentialE]^\((A\ \((Log[t])\)^\[Alpha])\)\), "\n", 
    \(H = D[a, t]/a\), "\n", 
    \(Rdot = H\ R - 1\), "\n", 
    \(entropydot = 
      FullSimplify[
        R^2\/\(T\ G\)\ \((k\/a^2 - \[PartialD]\_t\ H)\)\ Rdot]\)}], "Input"],

Cell[BoxData[
    \(\[ExponentialE]\^\(A\ Log[t]\^\[Alpha]\)\)], "Output"],

Cell[BoxData[
    \(\(A\ \[Alpha]\ Log[t]\^\(\(-1\) + \[Alpha]\)\)\/t\)], "Output"],

Cell[BoxData[
    \(General::"spell1" \(\(:\)\(\ \)\) 
      "Possible spelling error: new symbol name \"\!\(Rdot\)\" is similar to \
existing symbol \"\!\(Root\)\"."\)], "Message"],

Cell[BoxData[
    \(\(-1\) + \(A\ R\ \[Alpha]\ Log[t]\^\(\(-1\) + \[Alpha]\)\)\/t\)], \
"Output"],

Cell[BoxData[
    \(\(R\^2\ \((\(-1\) + \(A\ R\ \[Alpha]\ Log[t]\^\(\(-1\) + \
\[Alpha]\)\)\/t)\)\ \((\[ExponentialE]\^\(\(-2\)\ A\ Log[t]\^\[Alpha]\)\ k + \
\(A\ \[Alpha]\ Log[t]\^\(\(-2\) + \[Alpha]\)\ \((1 - \[Alpha] + \
Log[t])\)\)\/t\^2)\)\)\/\(G\ T\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{\(\[Alpha] = 2\), "\n", \(A = 5\), "\n", \(G = 1\), "\n", \(T = 
      1\), "\n", 
    StyleBox[\(EQ1 = 
        NDSolve[{\ \(X'\)[t] == H\ X[t] - 1, X[100] == 999}, 
          X[t], {t, 0, 10}]\),
      FormatType->StandardForm], "\n", \(Rdot = 
      H\ \((X[t] /. EQ1)\) - 1\), "\n", \(entropydot = 
      FullSimplify[\((X[t]\^2 /. EQ1)\)\/\(T\ G\)\ \((k\/a^2 - \[PartialD]\_t\
\ H)\)\ Rdot]\)}], "Input"],

Cell[BoxData[
    \(2\)], "Output"],

Cell[BoxData[
    \(5\)], "Output"],

Cell[BoxData[
    \(1\)], "Output"],

Cell[BoxData[
    \(1\)], "Output"],

Cell[BoxData[
    \(NDSolve::"mxst" \(\(:\)\(\ \)\) 
      "Maximum number of \!\(1000\) steps reached at the point \!\(t\) == \
\!\(0.003207421963498469`\)."\)], "Message"],

Cell[BoxData[
    RowBox[{"{", 
      RowBox[{"{", 
        RowBox[{\(X[t]\), "\[Rule]", 
          RowBox[{
            
            TagBox[\(InterpolatingFunction[{{0.003207421963498469`, 10.`}}, 
                "<>"]\),
              False,
              Editable->False], "[", "t", "]"}]}], "}"}], "}"}]], "Output"],

Cell[BoxData[
    RowBox[{"{", 
      RowBox[{\(-1\), "+", 
        FractionBox[
          RowBox[{"10", " ", \(Log[t]\), " ", 
            RowBox[{
              
              TagBox[\(InterpolatingFunction[{{0.003207421963498469`, 10.`}}, 
                  "<>"]\),
                False,
                Editable->False], "[", "t", "]"}]}], "t"]}], "}"}]], "Output"],

Cell[BoxData[
    RowBox[{"{", 
      FractionBox[
        RowBox[{\((10 - \[ExponentialE]\^\(\(-10\)\ Log[t]\^2\)\ k\ t\^2 - 
              10\ Log[t])\), " ", 
          SuperscriptBox[
            RowBox[{
              
              TagBox[\(InterpolatingFunction[{{0.003207421963498469`, 10.`}}, 
                  "<>"]\),
                False,
                Editable->False], "[", "t", "]"}], "2"], " ", 
          RowBox[{"(", 
            RowBox[{"t", "-", 
              RowBox[{"10", " ", \(Log[t]\), " ", 
                RowBox[{
                  
                  TagBox[\(InterpolatingFunction[{{0.003207421963498469`, 
                          10.`}}, "<>"]\),
                    False,
                    Editable->False], "[", "t", "]"}]}]}], ")"}]}], \(t\^3\)],
       "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
    \(k = \(-1\)\), "\n", 
    \(f41 = 
      Plot[entropydot +  .001, {t, 1, 4}, Frame \[Rule] True, 
        PlotStyle \[Rule] {{RGBColor[1, 0, 0]}}]\), "\[IndentingNewLine]", 
    \(k = 1\), "\n", 
    \(f42 = 
      Plot[entropydot/2 +  .0005, {t, 1, 4}, Frame \[Rule] True, 
        PlotStyle \[Rule] {{RGBColor[0, 1, 0]}}]\), "\[IndentingNewLine]", 
    \(k = 0\), "\n", 
    \(f43 = 
      Plot[entropydot/5, {t, 1, 4}, Frame \[Rule] True, 
        PlotStyle \[Rule] {{RGBColor[0, 0, 1]}}]\), "\n", 
    \(f4 = 
      Show[{f41, f42, f43}, PlotRange \[Rule] {{1, 4}, {0,  .15}}, 
        FrameLabel \[Rule] {"\<t\>", \
\*"\"\<\!\(dS\_E\)+\!\(dS\_IE\)\>\""}]\), "\n", 
    \(Export["\<D:\UJJAL\Arundhati\Arundhati 1/S4.eps\>", f4]\)}], "Input"],

Cell[BoxData[
    \(\(-1\)\)], "Output"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
-0.293651 0.31746 0.0147151 1.92948 [
[.02381 -0.0125 -3 -9 ]
[.02381 -0.0125 3 0 ]
[.18254 -0.0125 -9 -9 ]
[.18254 -0.0125 9 0 ]
[.34127 -0.0125 -3 -9 ]
[.34127 -0.0125 3 0 ]
[.5 -0.0125 -9 -9 ]
[.5 -0.0125 9 0 ]
[.65873 -0.0125 -3 -9 ]
[.65873 -0.0125 3 0 ]
[.81746 -0.0125 -9 -9 ]
[.81746 -0.0125 9 0 ]
[.97619 -0.0125 -3 -9 ]
[.97619 -0.0125 3 0 ]
[ 0 0 -0.125 0 ]
[-0.0125 .01472 -6 -4.5 ]
[-0.0125 .01472 0 4.5 ]
[-0.0125 .11119 -24 -4.5 ]
[-0.0125 .11119 0 4.5 ]
[-0.0125 .20766 -18 -4.5 ]
[-0.0125 .20766 0 4.5 ]
[-0.0125 .30414 -24 -4.5 ]
[-0.0125 .30414 0 4.5 ]
[-0.0125 .40061 -18 -4.5 ]
[-0.0125 .40061 0 4.5 ]
[-0.0125 .49709 -24 -4.5 ]
[-0.0125 .49709 0 4.5 ]
[-0.0125 .59356 -18 -4.5 ]
[-0.0125 .59356 0 4.5 ]
[ 0 0 -0.125 0 ]
[ 0 .61803 .125 0 ]
[ 1 0 .125 0 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.02381 0 m
.02381 .00625 L
s
[(1)] .02381 -0.0125 0 1 Mshowa
.18254 0 m
.18254 .00625 L
s
[(1.5)] .18254 -0.0125 0 1 Mshowa
.34127 0 m
.34127 .00625 L
s
[(2)] .34127 -0.0125 0 1 Mshowa
.5 0 m
.5 .00625 L
s
[(2.5)] .5 -0.0125 0 1 Mshowa
.65873 0 m
.65873 .00625 L
s
[(3)] .65873 -0.0125 0 1 Mshowa
.81746 0 m
.81746 .00625 L
s
[(3.5)] .81746 -0.0125 0 1 Mshowa
.97619 0 m
.97619 .00625 L
s
[(4)] .97619 -0.0125 0 1 Mshowa
.125 Mabswid
.05556 0 m
.05556 .00375 L
s
.0873 0 m
.0873 .00375 L
s
.11905 0 m
.11905 .00375 L
s
.15079 0 m
.15079 .00375 L
s
.21429 0 m
.21429 .00375 L
s
.24603 0 m
.24603 .00375 L
s
.27778 0 m
.27778 .00375 L
s
.30952 0 m
.30952 .00375 L
s
.37302 0 m
.37302 .00375 L
s
.40476 0 m
.40476 .00375 L
s
.43651 0 m
.43651 .00375 L
s
.46825 0 m
.46825 .00375 L
s
.53175 0 m
.53175 .00375 L
s
.56349 0 m
.56349 .00375 L
s
.59524 0 m
.59524 .00375 L
s
.62698 0 m
.62698 .00375 L
s
.69048 0 m
.69048 .00375 L
s
.72222 0 m
.72222 .00375 L
s
.75397 0 m
.75397 .00375 L
s
.78571 0 m
.78571 .00375 L
s
.84921 0 m
.84921 .00375 L
s
.88095 0 m
.88095 .00375 L
s
.9127 0 m
.9127 .00375 L
s
.94444 0 m
.94444 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
0 .01472 m
.00625 .01472 L
s
[(0)] -0.0125 .01472 1 0 Mshowa
0 .11119 m
.00625 .11119 L
s
[(0.05)] -0.0125 .11119 1 0 Mshowa
0 .20766 m
.00625 .20766 L
s
[(0.1)] -0.0125 .20766 1 0 Mshowa
0 .30414 m
.00625 .30414 L
s
[(0.15)] -0.0125 .30414 1 0 Mshowa
0 .40061 m
.00625 .40061 L
s
[(0.2)] -0.0125 .40061 1 0 Mshowa
0 .49709 m
.00625 .49709 L
s
[(0.25)] -0.0125 .49709 1 0 Mshowa
0 .59356 m
.00625 .59356 L
s
[(0.3)] -0.0125 .59356 1 0 Mshowa
.125 Mabswid
0 .03401 m
.00375 .03401 L
s
0 .0533 m
.00375 .0533 L
s
0 .0726 m
.00375 .0726 L
s
0 .09189 m
.00375 .09189 L
s
0 .13048 m
.00375 .13048 L
s
0 .14978 m
.00375 .14978 L
s
0 .16907 m
.00375 .16907 L
s
0 .18837 m
.00375 .18837 L
s
0 .22696 m
.00375 .22696 L
s
0 .24625 m
.00375 .24625 L
s
0 .26555 m
.00375 .26555 L
s
0 .28484 m
.00375 .28484 L
s
0 .32343 m
.00375 .32343 L
s
0 .34273 m
.00375 .34273 L
s
0 .36202 m
.00375 .36202 L
s
0 .38132 m
.00375 .38132 L
s
0 .41991 m
.00375 .41991 L
s
0 .4392 m
.00375 .4392 L
s
0 .4585 m
.00375 .4585 L
s
0 .47779 m
.00375 .47779 L
s
0 .51638 m
.00375 .51638 L
s
0 .53567 m
.00375 .53567 L
s
0 .55497 m
.00375 .55497 L
s
0 .57426 m
.00375 .57426 L
s
0 .61285 m
.00375 .61285 L
s
.25 Mabswid
0 0 m
0 .61803 L
s
.02381 .61178 m
.02381 .61803 L
s
.18254 .61178 m
.18254 .61803 L
s
.34127 .61178 m
.34127 .61803 L
s
.5 .61178 m
.5 .61803 L
s
.65873 .61178 m
.65873 .61803 L
s
.81746 .61178 m
.81746 .61803 L
s
.97619 .61178 m
.97619 .61803 L
s
.125 Mabswid
.05556 .61428 m
.05556 .61803 L
s
.0873 .61428 m
.0873 .61803 L
s
.11905 .61428 m
.11905 .61803 L
s
.15079 .61428 m
.15079 .61803 L
s
.21429 .61428 m
.21429 .61803 L
s
.24603 .61428 m
.24603 .61803 L
s
.27778 .61428 m
.27778 .61803 L
s
.30952 .61428 m
.30952 .61803 L
s
.37302 .61428 m
.37302 .61803 L
s
.40476 .61428 m
.40476 .61803 L
s
.43651 .61428 m
.43651 .61803 L
s
.46825 .61428 m
.46825 .61803 L
s
.53175 .61428 m
.53175 .61803 L
s
.56349 .61428 m
.56349 .61803 L
s
.59524 .61428 m
.59524 .61803 L
s
.62698 .61428 m
.62698 .61803 L
s
.69048 .61428 m
.69048 .61803 L
s
.72222 .61428 m
.72222 .61803 L
s
.75397 .61428 m
.75397 .61803 L
s
.78571 .61428 m
.78571 .61803 L
s
.84921 .61428 m
.84921 .61803 L
s
.88095 .61428 m
.88095 .61803 L
s
.9127 .61428 m
.9127 .61803 L
s
.94444 .61428 m
.94444 .61803 L
s
.25 Mabswid
0 .61803 m
1 .61803 L
s
.99375 .01472 m
1 .01472 L
s
.99375 .11119 m
1 .11119 L
s
.99375 .20766 m
1 .20766 L
s
.99375 .30414 m
1 .30414 L
s
.99375 .40061 m
1 .40061 L
s
.99375 .49709 m
1 .49709 L
s
.99375 .59356 m
1 .59356 L
s
.125 Mabswid
.99625 .03401 m
1 .03401 L
s
.99625 .0533 m
1 .0533 L
s
.99625 .0726 m
1 .0726 L
s
.99625 .09189 m
1 .09189 L
s
.99625 .13048 m
1 .13048 L
s
.99625 .14978 m
1 .14978 L
s
.99625 .16907 m
1 .16907 L
s
.99625 .18837 m
1 .18837 L
s
.99625 .22696 m
1 .22696 L
s
.99625 .24625 m
1 .24625 L
s
.99625 .26555 m
1 .26555 L
s
.99625 .28484 m
1 .28484 L
s
.99625 .32343 m
1 .32343 L
s
.99625 .34273 m
1 .34273 L
s
.99625 .36202 m
1 .36202 L
s
.99625 .38132 m
1 .38132 L
s
.99625 .41991 m
1 .41991 L
s
.99625 .4392 m
1 .4392 L
s
.99625 .4585 m
1 .4585 L
s
.99625 .47779 m
1 .47779 L
s
.99625 .51638 m
1 .51638 L
s
.99625 .53567 m
1 .53567 L
s
.99625 .55497 m
1 .55497 L
s
.99625 .57426 m
1 .57426 L
s
.99625 .61285 m
1 .61285 L
s
.25 Mabswid
1 0 m
1 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
1 0 0 r
.5 Mabswid
.09659 .61803 m
.10458 .49917 L
.11399 .39606 L
.12411 .31192 L
.13367 .25129 L
.14241 .20783 L
.1516 .17159 L
.1614 .14117 L
.17215 .11519 L
.18212 .09635 L
.19241 .08099 L
.20353 .06793 L
.21315 .05895 L
.22371 .05101 L
.24364 .04003 L
.25454 .03566 L
.26471 .03235 L
.27516 .02955 L
.28506 .02737 L
.30362 .02423 L
.32353 .02185 L
.34195 .02029 L
.36061 .01916 L
.37136 .01866 L
.38121 .01828 L
.40056 .0177 L
.41072 .01747 L
.42142 .01727 L
.43096 .01712 L
.44116 .01699 L
.45953 .01682 L
.46977 .01676 L
.48087 .0167 L
.49136 .01666 L
.50102 .01664 L
.5057 .01663 L
.51072 .01662 L
.51546 .01662 L
.51755 .01661 L
.51979 .01661 L
.52241 .01661 L
.52359 .01661 L
.52485 .01661 L
.52563 .01661 L
.52635 .01661 L
.52702 .01661 L
.52775 .01661 L
.52903 .01661 L
.52972 .01661 L
.53037 .01661 L
Mistroke
.53168 .01661 L
.53291 .01661 L
.53402 .01661 L
.53523 .01661 L
.53793 .01661 L
.54043 .01661 L
.54507 .01662 L
.55008 .01662 L
.55913 .01663 L
.56989 .01665 L
.57974 .01666 L
.61942 .01675 L
.65758 .01685 L
.69819 .01696 L
.73729 .01706 L
.77884 .01716 L
.81888 .01725 L
.85739 .01733 L
.89837 .01741 L
.93782 .01747 L
.97576 .01753 L
.97619 .01753 L
Mfstroke
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{288, 177.938},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40004P0000/B000`400?l00000o`00003oo`3ooolQ
0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`007P3oool01P3ookH0IP00000000000000000j093K
oad0oooo00X0oonf06H00000000000000000>P2@fol0oooo0?oo]P1V000003Z@0`3oool0103KT3X0
00000000000jT=/N0?ooo`060?nfIP00000000000000000006H0]_oo7P3oool02P3o]VH000000000
00000000001V0;Koo`3oool0oonf06H00000>Y030?ooo`040=^@>P000000000003Z@fal0oooo00@0
fi0j00000000000006Jf7`3oool0103KT3X0000000000000I[H20?ooo`030?oo]P1V000003Z@00<0
oooo00@0fi0j000000000000>Y3K803oool0103KT3X000000000>P2@fol50?ooo`00803oool00`3o
]VH0>Y3K0?ooo`0P0?ooo`030?nfIP0jT=/0oooo00L0oooo00H0om^@03XjT03oool0oooo090j>P2@
folN0?ooo`03090j000006H0]_oo0240oooo00<0T3X00000IP2fool0203oool01P3ofi00>SZ@0?oo
o`3oool0T3Xj093Koad0oooo00H0om^@03XjT03oool0oonf06H0>P2@folM0?ooo`060?oKT00j>Y00
oooo0?oo]P1V03X0T=_o1P3oool01P3ofi00>SZ@0?ooo`3oool0T3Xj093Kob00oooo00<0okIV03Z@
f`3oool01@3oool00200oooo00<0okIV03Z@f`3oool0803oool00`3o]VH0>Y3K0?ooo`0;0?ooo`03
0;IV>P2@fol0oooo01h0oooo00<0okIV0000001V]_l08@3oool00`3o]VH0000006Jfo`0;0?ooo`03
0;IV>P2@fol0oooo01h0oooo00<0]VH00000001V]_l0803oool00`2fIP00000006Jfo`0;0?ooo`03
0;IV>P2@fol0oooo01`0oooo00H0oonf06H00000000000000000>P2@fol50?ooo`00803oool00`3o
]VH0>Y3K0?ooo`0P0?ooo`030?nfIP0jT=/0oooo00P0oooo00@0]VH000000000000006Jf8@3oool0
0`3ookH0][Ko0?ooo`0Q0?ooo`030?oo]P2f]_l0oooo00L0oooo00@0]VH000000000000006Jf8@3o
ool00`3ookH0ISZ@0?ooo`0P0?ooo`030?oo]P1V>Y00oooo00L0oooo00@0]VH000000000000006Jf
7`3oool0102fIP00I[Ko0?nfIP0jT=/60?ooo`007`3oool00`2@>VH0][IV03Z@f`0P0?ooo`03090j
IP2f]VH0>Y3K00T0oooo00<0]VHj093Ko`3oool07`3oool01P3ofi00>SZ@0?ooo`3ookH0IP1V0;Ko
oah0oooo00H0om^@03XjT03oool0oonf06H0IP2fool70?ooo`030;IV>P2@fol0oooo01l0oooo00H0
oonf06H0>P2@fol0oonf06H0IP2foolM0?ooo`060?oo]P1V03X0T=_o0?oo]P1V06H0]_oo1`3oool0
0`2fISX0T=_o0?ooo`0P0?ooo`040?oo]P1V03X0T91V03Z@f`H0oooo000O0?ooo`030?nfIP000000
>Y3K0200oooo00<0okIV0000000jT=/02@3oool0102fIP00000000000000I[HO0?ooo`040=^@>P00
0000000003Z@fb00oooo00@0fi0j000000000000>Y3K203oool0102fIP00000000000000I[HO0?oo
o`040?oKT00j0000000006Jfoal0oooo00@0om^@03X000000000I[Ko203oool0102fIP0000000000
0000I[HP0?ooo`030?oKT00j0000>Y3K00H0oooo003o0?ooob40oooo003o0?ooob40oooo003o0?oo
ob40oooo003o0?ooob40oooo003o0?ooob40oooo000K0?ooool000001@0000010?ooo`006`3oool0
0`000000oooo0?ooo`030?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool0
0`000000oooo0?ooo`060?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool0
0`000000oooo0?ooo`050?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool0
0`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool0
0`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool0
0`000000oooo0?ooo`060?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool0
0`000000oooo0?ooo`050?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool0
0`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool0
0`000000oooo0?ooo`060?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool0
0`000000oooo0?ooo`050?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool0
0`000000oooo0?ooo`050?ooo`030000003oool0oooo00<0oooo0@0000010?ooo`004`3oool0103K
T3X000000000000jT=/40?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool09P3oool0
0`000000oooo0?ooo`0V0?ooo`030000003oool0oooo02L0oooo00<000000?ooo`3oool09P3oool0
0`000000oooo0?ooo`0V0?ooo`030000003oool0oooo02H0oooo00<000000?ooo`3oool00`3oool1
00000040oooo000C0?ooo`05091VT03oool0oooo090jIP2fool00`3oool00`000000oooo0?ooo`3o
0?ooo`40oooo0@0000010?ooo`004P3oool01P3ookH0ISZ@0?ooo`3oool0]VHj093Ko`<0oooo0P00
001X0?oooi@0o`00103oool200000040oooo000B0?ooo`060?oo]P1V>Y00oooo0?ooo`2fISX0T=_o
0`3oool00`000000oooo0?ooo`1D0?oooa<0o`00V@3oool100000040oooo000C0?ooo`05090j>P2@
fol0oonf06H0IP2fool00`3oool00`000000oooo0?ooo`1:0?ooo`X0o`00[03oool100000040oooo
000C0?ooo`040?oKT00j0000000006Jfo`@0oooo00<000000?ooo`3oool0AP3oool40?l00;H0oooo
0@0000010?ooo`006`3oool00`000000oooo0?ooo`110?ooo`D0o`00^P3oool100000040oooo000K
0?ooo`800000?`3oool30?l00;h0oooo0P0000010?ooo`006`3oool00`000000oooo0?ooo`0l0?oo
o`80o`00`P3oool100000040oooo000K0?ooo`030000003oool0oooo03X0oooo0P3o00340?ooo`40
00000@3oool001/0oooo00<000000?ooo`3oool0>03oool20?l00<H0oooo0@0000010?ooo`006`3o
ool00`000000oooo0?ooo`0g0?ooo`030?l0003oool0oooo0<H0oooo0@0000010?ooo`006`3oool2
000003H0oooo0P3o00380?ooo`8000000@3oool001/0oooo00<000000?ooo`3oool0=03oool00`3o
0000oooo0?ooo`390?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool0<`3oool00`3o0000
oooo0?ooo`3:0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool0<`3oool00`3o0000oooo
0?ooo`3:0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool0<P3oool00`3o0000oooo0?oo
o`3;0?ooo`4000000@3oool001/0oooo0P00000b0?ooo`030?l0003oool0oooo0</0oooo0P000001
0?ooo`006`3oool00`000000oooo0?ooo`0`0?ooo`030?l0003oool0oooo0<d0oooo0@0000010?oo
o`006`3oool00`000000oooo0?ooo`0_0?ooo`030?l0003oool0oooo0<h0oooo0@0000010?ooo`00
6`3oool00`000000oooo0?ooo`0^0?ooo`030?l0003oool0oooo0<l0oooo0@0000010?ooo`006`3o
ool00`000000oooo0?ooo`0]0?ooo`030?l0003oool0oooo0=00oooo0@0000010?ooo`006`3oool2
000002h0oooo00<0o`000?ooo`3oool0c`3oool200000040oooo000K0?ooo`030000003oool0oooo
02`0oooo00<0o`000?ooo`3oool0d@3oool100000040oooo000K0?ooo`030000003oool0oooo02/0
oooo00<0o`000?ooo`3oool0dP3oool100000040oooo00001@3oool0fi0j000000000000>Y3K0080
oooo00<0oonf06H00000>Y000`3oool0103KT3X000000000000jT=/20?ooo`040=^@>P0000000000
03Z@f`@0oooo00<000000?ooo`3oool0:`3oool00`3o0000oooo0?ooo`3B0?ooo`4000000@3oool0
00060?ooo`2@IY00oooo0?ooo`2@>VH0]_oo1`3oool01`2@IY00oooo0?ooo`2@>VH0]_oo0?oKT00j
>Y000P3oool00`2@>SX0T=_o0?ooo`020?ooo`030000003oool0oooo02X0oooo00<0o`000?ooo`3o
ool0d`3oool100000040oooo00001P3ookH0ISZ@0?ooo`3oool0]VHj093Ko`H0oooo00H0oonf06Hj
T03oool0oooo0;IV>P2@fol40?ooo`030;IV>P2@fol0oooo0080oooo0P00000[0?ooo`030?l0003o
ool0oooo0=80oooo0P0000010?ooo`0000H0oonf06HjT03oool0oooo0;IV>P2@fol60?ooo`080?oo
]P1V>Y00oooo0?ooo`2fISX0T=_o0?ooo`2fIP0200000003001V]P3oool0oooo0080oooo00<00000
0?ooo`3oool0:@3oool00`3o0000oooo0?ooo`3D0?ooo`4000000@3oool000060?ooo`2@>SX0T=_o
0?oo]P1V06H0]_oo1`3oool0202@>SX0T=_o0?oo]P1V06H0]_oo0?ooo`2fISX0T=_o1P3oool00`00
0000oooo0?ooo`0Y0?ooo`030?l0003oool0oooo0=@0oooo0@0000010?ooo`0000D0oooo0?oKT00j
0000000006Jfo`080?ooo`040?oKT00j0000000006Jfo`80oooo00@0]VH000000000000006Jf103o
ool00`000000oooo0?ooo`0X0?ooo`030?l0003oool0oooo0=D0oooo0@0000010?ooo`006`3oool0
0`000000oooo0?ooo`0X0?ooo`030?l0003oool0oooo0=D0oooo0@0000010?ooo`006`3oool20000
02T0oooo00<0o`000?ooo`3oool0e03oool200000040oooo000K0?ooo`030000003oool0oooo02P0
oooo00<0o`000?ooo`3oool0e@3oool100000040oooo000K0?ooo`030000003oool0oooo02L0oooo
00<0o`000?ooo`3oool0eP3oool100000040oooo000K0?ooo`030000003oool0oooo02L0oooo00<0
o`000?ooo`3oool0eP3oool100000040oooo000K0?ooo`030000003oool0oooo02L0oooo00<0o`00
0?ooo`3oool0eP3oool100000040oooo000K0?ooo`8000009`3oool00`3o0000oooo0?ooo`3F0?oo
o`8000000@3oool001/0oooo00<000000?ooo`3oool09P3oool00`3o0000oooo0?ooo`3G0?ooo`40
00000@3oool001/0oooo00<000000?ooo`3oool09@3oool00`3o0000oooo0?ooo`3H0?ooo`400000
0@3oool001/0oooo00<000000?ooo`3oool09@3oool00`3o0000oooo0?ooo`3H0?ooo`4000000@3o
ool001/0oooo00<000000?ooo`3oool0903oool00`3o0000oooo0?ooo`3I0?ooo`4000000@3oool0
01/0oooo0P00000U0?ooo`030?l0003oool0oooo0=P0oooo0P0000010?ooo`006`3oool00`000000
oooo0?ooo`0T0?ooo`030?l0003oool0oooo0=T0oooo0@0000010?ooo`006`3oool00`000000oooo
0?ooo`0T0?ooo`030?l0003oool0oooo0=T0oooo0@0000010?ooo`006`3oool00`000000oooo0?oo
o`0S0?ooo`030?l0003oool0oooo0=X0oooo0@0000010?ooo`006`3oool00`000000oooo0?ooo`0S
0?ooo`030?l0003oool0oooo0=X0oooo0@0000010?ooo`006`3oool2000002@0oooo00<0o`000?oo
o`3oool0f@3oool200000040oooo000K0?ooo`030000003oool0oooo02<0oooo00<0o`000?ooo`3o
ool0fP3oool100000040oooo000K0?ooo`030000003oool0oooo02<0oooo00<0o`000?ooo`3oool0
fP3oool100000040oooo00070?ooo`040=^@>P000000000003Z@f`80oooo00<0oonf06H00000>Y00
0P3oool01P3ookH0IP00000000000000000j093Ko`<0oooo00<000000?ooo`3oool08P3oool00`3o
0000oooo0?ooo`3K0?ooo`4000000@3oool000L0oooo00D0T6J@0?ooo`3oool0T3YV0;Koo`080?oo
o`030?nfIP0jT=/0oooo00@0oooo00<000000?ooo`3oool08P3oool00`3o0000oooo0?ooo`3K0?oo
o`4000000@3oool000H0oooo00H0oonf06HjT03oool0oooo0;IV>P2@fol80?ooo`030?nfIP0jT=/0
oooo00@0oooo0P00000S0?ooo`030?l0003oool0oooo0=X0oooo0P0000010?ooo`001P3oool01P3o
okH0ISZ@0?ooo`3oool0]VHj093Ko`P0oooo00<0okIV03Z@f`3oool0103oool00`000000oooo0?oo
o`0R0?ooo`030?l0003oool0oooo0=/0oooo0@0000010?ooo`001`3oool01@2@>SX0T=_o0?oo]P1V
06H0]_oo00L0oooo00<0T3YV0;JfIP0jT=/01@3oool00`000000oooo0?ooo`0Q0?ooo`030?l0003o
ool0oooo0=`0oooo0@0000010?ooo`001`3oool0103ofi00>P000000001V]_l80?ooo`030?nfIP00
0000>Y3K00D0oooo00<000000?ooo`3oool08@3oool00`3o0000oooo0?ooo`3L0?ooo`4000000@3o
ool001/0oooo00<000000?ooo`3oool08@3oool00`3o0000oooo0?ooo`3L0?ooo`4000000@3oool0
01/0oooo0P00000R0?ooo`030?l0003oool0oooo0=/0oooo0P0000010?ooo`006`3oool00`000000
oooo0?ooo`0P0?ooo`030?l0003oool0oooo0=d0oooo0@0000010?ooo`006`3oool00`000000oooo
0?ooo`0P0?ooo`030?l0003oool0oooo0=d0oooo0@0000010?ooo`006`3oool00`000000oooo0?oo
o`0P0?ooo`030?l0003oool0oooo0=d0oooo0@0000010?ooo`006`3oool00`000000oooo0?ooo`0P
0?ooo`030?l0003oool0oooo0=d0oooo0@0000010?ooo`006`3oool200000200oooo00<0o`000?oo
o`3oool0g@3oool200000040oooo000K0?ooo`030000003oool0oooo01l0oooo00<0o`000?ooo`3o
ool0gP3oool100000040oooo000K0?ooo`030000003oool0oooo01l0oooo00<0o`000?ooo`3oool0
gP3oool100000040oooo000K0?ooo`030000003oool0oooo01l0oooo00<0o`000?ooo`3oool0gP3o
ool100000040oooo000K0?ooo`030000003oool0oooo01l0oooo00<0o`000?ooo`3oool0gP3oool1
00000040oooo000K0?ooo`8000007`3oool00`3o0000oooo0?ooo`3N0?ooo`8000000@3oool001/0
oooo00<000000?ooo`3oool07P3oool00`3o0000oooo0?ooo`3O0?ooo`4000000@3oool001/0oooo
00<000000?ooo`3oool07P3oool00`3o0000oooo0?ooo`3O0?ooo`4000000@3oool001/0oooo00<0
00000?ooo`3oool07P3oool00`3o0000oooo0?ooo`3O0?ooo`4000000@3oool001/0oooo00<00000
0?ooo`3oool07P3oool00`3o0000oooo0?ooo`3O0?ooo`4000000@3oool001/0oooo0P00000O0?oo
o`030?l0003oool0oooo0=h0oooo0P0000010?ooo`006`3oool00`000000oooo0?ooo`0N0?ooo`03
0?l0003oool0oooo0=l0oooo0@0000010?ooo`006`3oool00`000000oooo0?ooo`0N0?ooo`030?l0
003oool0oooo0=l0oooo0@0000010?ooo`0000D0oooo0=^@>P000000000003Z@f`020?ooo`030?oo
]P1V000003Z@0080oooo00P0oonf06H00000000000000000>P2@fol0oooo0=^@>P80000000<0>Y3K
0?ooo`3oool00P3oool00`000000oooo0?ooo`0M0?ooo`030?l0003oool0oooo0>00oooo0@000001
0?ooo`0000H0oooo091VT03oool0oooo090jIP2fool80?ooo`060?nfIP0jT=/0oooo0?ooo`3ofi00
>SZ@0P3oool00`2@>SX0T=_o0?ooo`020?ooo`030000003oool0oooo01d0oooo00<0o`000?ooo`3o
ool0h03oool100000040oooo00001P3ookH0ISZ@0?ooo`3oool0]VHj093Ko`P0oooo00<0okIV03Z@
f`3oool01@3oool00`2fISX0T=_o0?ooo`020?ooo`8000007P3oool00`3o0000oooo0?ooo`3O0?oo
o`8000000@3oool000060?oo]P1V>Y00oooo0?ooo`2fISX0T=_o203oool00`3o]VH0>Y3K0?ooo`02
0?ooo`040;IV000000000000001V]P@0oooo00<000000?ooo`3oool07@3oool00`3o0000oooo0?oo
o`3P0?ooo`4000000@3oool000060?ooo`2@>SX0T=_o0?oo]P1V06H0]_oo1`3oool00`2@>VH0][IV
03Z@f`030?ooo`030;IV>P2@fol0oooo00D0oooo00<000000?ooo`3oool07@3oool00`3o0000oooo
0?ooo`3P0?ooo`4000000@3oool000050?ooo`3ofi00>P000000001V]_l0203oool00`3o]VH00000
03Z@f`030?ooo`040;IV000000000000001V]P@0oooo00<000000?ooo`3oool07@3oool00`3o0000
oooo0?ooo`3P0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool07@3oool00`3o0000oooo
0?ooo`3P0?ooo`4000000@3oool001/0oooo0P00000N0?ooo`030?l0003oool0oooo0=l0oooo0P00
00010?ooo`006`3oool00`000000oooo0?ooo`0L0?ooo`030?l0003oool0oooo0>40oooo0@000001
0?ooo`006`3oool00`000000oooo0?ooo`0L0?ooo`030?l0003oool0oooo0>40oooo0@0000010?oo
o`006`3oool00`000000oooo0?ooo`0L0?ooo`030?l0003oool0oooo0>40oooo0@0000010?ooo`00
6`3oool00`000000oooo0?ooo`0L0?ooo`030?l0003oool0oooo0>40oooo0@0000010?ooo`006`3o
ool2000001d0oooo00<0o`000?ooo`3oool0h03oool200000040oooo000K0?ooo`030000003oool0
oooo01`0oooo00<0o`000?ooo`3oool0h@3oool100000040oooo000K0?ooo`030000003oool0oooo
01`0oooo00<0o`000?ooo`3oool0h@3oool100000040oooo000K0?ooo`030000003oool0oooo01/0
oooo00<0o`000?ooo`3oool0hP3oool100000040oooo000K0?ooo`030000003oool0oooo01/0oooo
00<0o`000?ooo`3oool0hP3oool100000040oooo000K0?ooo`800000703oool00`3o0000oooo0?oo
o`3Q0?ooo`8000000@3oool001/0oooo00<000000?ooo`3oool06`3oool00`3o0000oooo0?ooo`3R
0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool06`3oool00`3o0000oooo0?ooo`3R0?oo
o`4000000@3oool001/0oooo00<000000?ooo`3oool06`3oool00`3o0000oooo0?ooo`3R0?ooo`40
00000@3oool001/0oooo00<000000?ooo`3oool06`3oool00`3o0000oooo0?ooo`3R0?ooo`400000
0@3oool001/0oooo0P00000L0?ooo`030?l0003oool0oooo0>40oooo0P0000010?ooo`006`3oool0
0`000000oooo0?ooo`0J0?ooo`030?l0003oool0oooo0><0oooo0@0000010?ooo`006`3oool00`00
0000oooo0?ooo`0J0?ooo`030?l0003oool0oooo0><0oooo0@0000010?ooo`001`3oool0103KT3X0
00000000000jT=/20?ooo`030?oo]P1V000003Z@0080oooo00H0okIV00000000000000000000IP2f
ool30?ooo`030000003oool0oooo01X0oooo00<0o`000?ooo`3oool0h`3oool100000040oooo0007
0?ooo`05091VT03oool0oooo090jIP2fool01`3oool00`2@>P00001V0;Koo`050?ooo`030000003o
ool0oooo01X0oooo00<0o`000?ooo`3oool0h`3oool100000040oooo00060?ooo`060?oo]P1V>Y00
oooo0?ooo`2fISX0T=_o203oool00`3o]VH0000006Jfo`040?ooo`8000006`3oool00`3o0000oooo
0?ooo`3R0?ooo`8000000@3oool000H0oooo00H0oonf06HjT03oool0oooo0;IV>P2@fol90?ooo`03
0?oo]P2f]_l0oooo00<0oooo00<000000?ooo`3oool06P3oool00`3o0000oooo0?ooo`3S0?ooo`40
00000@3oool000L0oooo00D0T3Xj093Ko`3ookH0IP1V0;Koo`060?ooo`060?oKT00j>Y00oooo0?oo
]P1V06H0]_oo0`3oool00`000000oooo0?ooo`0J0?ooo`030?l0003oool0oooo0><0oooo0@000001
0?ooo`001`3oool0103ofi00>P000000001V]_l80?ooo`040=^@>P000000000003Z@f`@0oooo00<0
00000?ooo`3oool06P3oool00`3o0000oooo0?ooo`3S0?ooo`4000000@3oool001/0oooo00<00000
0?ooo`3oool06P3oool00`3o0000oooo0?ooo`3S0?ooo`4000000@3oool001/0oooo0P00000K0?oo
o`030?l0003oool0oooo0>80oooo0P0000010?ooo`006`3oool00`000000oooo0?ooo`0I0?ooo`03
0?l0003oool0oooo0>@0oooo0@0000010?ooo`006`3oool00`000000oooo0?ooo`0I0?ooo`030?l0
003oool0oooo0>@0oooo0@0000010?ooo`006`3oool00`000000oooo0?ooo`0I0?ooo`030?l0003o
ool0oooo0>@0oooo0@0000010?ooo`006`3oool00`000000oooo0?ooo`0I0?ooo`030?l0003oool0
oooo0>@0oooo0@0000010?ooo`006`3oool2000001X0oooo00<0o`000?ooo`3oool0h`3oool20000
0040oooo000K0?ooo`030000003oool0oooo01T0oooo00<0o`000?ooo`3oool0i03oool100000040
oooo000K0?ooo`030000003oool0oooo01T0oooo00<0o`000?ooo`3oool0i03oool100000040oooo
000K0?ooo`030000003oool0oooo01T0oooo00<0o`000?ooo`3oool0i03oool100000040oooo000K
0?ooo`030000003oool0oooo01T0oooo00<0o`000?ooo`3oool0i03oool100000040oooo000K0?oo
o`8000006P3oool00`3o0000oooo0?ooo`3S0?ooo`8000000@3oool001/0oooo00<000000?ooo`3o
ool06@3oool00`3o0000oooo0?ooo`3T0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool0
6@3oool00`3o0000oooo0?ooo`3T0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool06@3o
ool00`3o0000oooo0?ooo`3T0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool06@3oool0
0`3o0000oooo0?ooo`3T0?ooo`4000000@3oool001/0oooo0P00000I0?ooo`030?l0003oool0oooo
0>@0oooo0P0000010?ooo`006`3oool00`000000oooo0?ooo`0H0?ooo`030?l0003oool0oooo0>D0
oooo0@0000010?ooo`006`3oool00`000000oooo0?ooo`0H0?ooo`030?l0003oool0oooo0>D0oooo
0@0000010?ooo`0000D0oooo0=^@>P000000000003Z@f`020?ooo`030?oo]P1V000003Z@0080oooo
00P0okIV00000000000000000000IP2fool0oooo0=^@>P80000000<0>Y3K0?ooo`3oool00P3oool0
0`000000oooo0?ooo`0H0?ooo`030?l0003oool0oooo0>D0oooo0@0000010?ooo`0000H0oooo091V
T03oool0oooo090jIP2fool70?ooo`03090j000006H0]_oo0080oooo00H0om^@03XjT03oool0oooo
090j>P2@fol30?ooo`030000003oool0oooo01P0oooo00<0o`000?ooo`3oool0i@3oool100000040
oooo00001P3ookH0ISZ@0?ooo`3oool0]VHj093Ko`P0oooo00<0okIV0000001V]_l01@3oool00`2f
ISX0T=_o0?ooo`020?ooo`8000006@3oool00`3o0000oooo0?ooo`3T0?ooo`8000000@3oool00006
0?oo]P1V>Y00oooo0?ooo`2fISX0T=_o2@3oool01@3ookH0][Ko0?ooo`3oool0]VH00080000000<0
06Jf0?ooo`3oool00P3oool00`000000oooo0?ooo`0H0?ooo`030?l0003oool0oooo0>D0oooo0@00
00010?ooo`0000H0oooo090j>P2@fol0oonf06H0IP2fool60?ooo`090?oKT00j>Y00oooo0?oo]P1V
06H0]_oo0?ooo`2fISX0T=_o00H0oooo00<000000?ooo`3oool0603oool00`3o0000oooo0?ooo`3U
0?ooo`4000000@3oool000050?ooo`3ofi00>P000000001V]_l0203oool0103KT3X000000000000j
T=/20?ooo`040;IV000000000000001V]P@0oooo00<000000?ooo`3oool0603oool00`3o0000oooo
0?ooo`3U0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool0603oool00`3o0000oooo0?oo
o`3U0?ooo`4000000@3oool001/0oooo0P00000I0?ooo`030?l0003oool0oooo0>@0oooo0P000001
0?ooo`006`3oool00`000000oooo0?ooo`0H0?ooo`030?l0003oool0oooo0>D0oooo0@0000010?oo
o`006`3oool00`000000oooo0?ooo`0H0?ooo`030?l0003oool0oooo0>D0oooo0@0000010?ooo`00
6`3oool00`000000oooo0?ooo`0H0?ooo`030?l0003oool0oooo0>D0oooo0@0000010?ooo`006`3o
ool00`000000oooo0?ooo`0G0?ooo`030?l0003oool0oooo0>H0oooo0@0000010?ooo`006`3oool2
000001P0oooo00<0o`000?ooo`3oool0i@3oool200000040oooo000K0?ooo`030000003oool0oooo
01L0oooo00<0o`000?ooo`3oool0iP3oool100000040oooo000K0?ooo`030000003oool0oooo01L0
oooo00<0o`000?ooo`3oool0iP3oool100000040oooo000K0?ooo`030000003oool0oooo01L0oooo
00<0o`000?ooo`3oool0iP3oool100000040oooo000K0?ooo`030000003oool0oooo01L0oooo00<0
o`000?ooo`3oool0iP3oool100000040oooo000K0?ooo`800000603oool00`3o0000oooo0?ooo`3U
0?ooo`8000000@3oool001/0oooo00<000000?ooo`3oool05`3oool00`3o0000oooo0?ooo`3V0?oo
o`4000000@3oool001/0oooo00<000000?ooo`3oool05`3oool00`3o0000oooo0?ooo`3V0?ooo`40
00000@3oool001/0oooo00<000000?ooo`3oool05`3oool00`3o0000oooo0?ooo`3V0?ooo`400000
0@3oool001/0oooo00<000000?ooo`3oool05`3oool00`3o0000oooo0?ooo`3V0?ooo`4000000@3o
ool001/0oooo0P00000H0?ooo`030?l0003oool0oooo0>D0oooo0P0000010?ooo`006`3oool00`00
0000oooo0?ooo`0G0?ooo`030?l0003oool0oooo0>H0oooo0@0000010?ooo`006`3oool00`000000
oooo0?ooo`0G0?ooo`030?l0003oool0oooo0>H0oooo0@0000010?ooo`001`3oool0103KT3X00000
0000000jT=/20?ooo`030?oo]P1V000003Z@00<0oooo00@0fi0j00000000000006Jf103oool00`00
0000oooo0?ooo`0G0?ooo`030?l0003oool0oooo0>H0oooo0@0000010?ooo`001`3oool01@2@IY00
oooo0?ooo`2@>VH0]_oo00H0oooo00H0om^@03XjT03oool0oonf06H0>P2@fol30?ooo`030000003o
ool0oooo01H0oooo00<0o`000?ooo`3oool0i`3oool100000040oooo00060?ooo`060?oo]P1V>Y00
oooo0?ooo`2fISX0T=_o203oool00`2fIP00000006Jfo`040?ooo`8000005`3oool00`3o0000oooo
0?ooo`3V0?ooo`8000000@3oool000H0oooo00H0oonf06HjT03oool0oooo0;IV>P2@fol90?ooo`03
0?oo]P1V>Y00oooo00<0oooo00<000000?ooo`3oool05P3oool00`3o0000oooo0?ooo`3W0?ooo`40
00000@3oool000L0oooo00D0T3Xj093Ko`3ookH0IP1V0;Koo`060?ooo`060?oo]P1V03X0T=_o0?oo
]P1V06H0]_oo0`3oool00`000000oooo0?ooo`0F0?ooo`030?l0003oool0oooo0>L0oooo0@000001
0?ooo`001`3oool0103ofi00>P000000001V]_l80?ooo`040?oKT00j0000000006Jfo`@0oooo00<0
00000?ooo`3oool05P3oool00`3o0000oooo0?ooo`3W0?ooo`4000000@3oool001/0oooo00<00000
0?ooo`3oool05P3oool00`3o0000oooo0?ooo`3W0?ooo`4000000@3oool001/0oooo0P0000040?oo
o`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool010000000oooo0?ooo`3o0005
0?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`05
0?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`05
0?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`05
0?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`06
0?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`05
0?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`05
0?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`06
0?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`05
0?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`05
0?ooo`030000003oool0oooo0080oooo0P0000010?ooo`006`3ooolI000000030?l0000000000000
0>P000000@3oool00?l0oooo8@3oool00?l0oooo8@3oool00001\
\>"],
  ImageRangeCache->{{{0, 287}, {176.938, 0}} -> {0.594423, -0.0362978, \
0.0121328, 0.00199623}}],

Cell[BoxData[
    TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
      False,
      Editable->False]], "Output"],

Cell[BoxData[
    \(1\)], "Output"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
-0.293651 0.31746 0.0147151 3.83166 [
[.02381 -0.0125 -3 -9 ]
[.02381 -0.0125 3 0 ]
[.18254 -0.0125 -9 -9 ]
[.18254 -0.0125 9 0 ]
[.34127 -0.0125 -3 -9 ]
[.34127 -0.0125 3 0 ]
[.5 -0.0125 -9 -9 ]
[.5 -0.0125 9 0 ]
[.65873 -0.0125 -3 -9 ]
[.65873 -0.0125 3 0 ]
[.81746 -0.0125 -9 -9 ]
[.81746 -0.0125 9 0 ]
[.97619 -0.0125 -3 -9 ]
[.97619 -0.0125 3 0 ]
[ 0 0 -0.125 0 ]
[-0.0125 .01472 -6 -4.5 ]
[-0.0125 .01472 0 4.5 ]
[-0.0125 .11051 -30 -4.5 ]
[-0.0125 .11051 0 4.5 ]
[-0.0125 .2063 -24 -4.5 ]
[-0.0125 .2063 0 4.5 ]
[-0.0125 .30209 -30 -4.5 ]
[-0.0125 .30209 0 4.5 ]
[-0.0125 .39788 -18 -4.5 ]
[-0.0125 .39788 0 4.5 ]
[-0.0125 .49367 -30 -4.5 ]
[-0.0125 .49367 0 4.5 ]
[-0.0125 .58946 -24 -4.5 ]
[-0.0125 .58946 0 4.5 ]
[ 0 0 -0.125 0 ]
[ 0 .61803 .125 0 ]
[ 1 0 .125 0 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.02381 0 m
.02381 .00625 L
s
[(1)] .02381 -0.0125 0 1 Mshowa
.18254 0 m
.18254 .00625 L
s
[(1.5)] .18254 -0.0125 0 1 Mshowa
.34127 0 m
.34127 .00625 L
s
[(2)] .34127 -0.0125 0 1 Mshowa
.5 0 m
.5 .00625 L
s
[(2.5)] .5 -0.0125 0 1 Mshowa
.65873 0 m
.65873 .00625 L
s
[(3)] .65873 -0.0125 0 1 Mshowa
.81746 0 m
.81746 .00625 L
s
[(3.5)] .81746 -0.0125 0 1 Mshowa
.97619 0 m
.97619 .00625 L
s
[(4)] .97619 -0.0125 0 1 Mshowa
.125 Mabswid
.05556 0 m
.05556 .00375 L
s
.0873 0 m
.0873 .00375 L
s
.11905 0 m
.11905 .00375 L
s
.15079 0 m
.15079 .00375 L
s
.21429 0 m
.21429 .00375 L
s
.24603 0 m
.24603 .00375 L
s
.27778 0 m
.27778 .00375 L
s
.30952 0 m
.30952 .00375 L
s
.37302 0 m
.37302 .00375 L
s
.40476 0 m
.40476 .00375 L
s
.43651 0 m
.43651 .00375 L
s
.46825 0 m
.46825 .00375 L
s
.53175 0 m
.53175 .00375 L
s
.56349 0 m
.56349 .00375 L
s
.59524 0 m
.59524 .00375 L
s
.62698 0 m
.62698 .00375 L
s
.69048 0 m
.69048 .00375 L
s
.72222 0 m
.72222 .00375 L
s
.75397 0 m
.75397 .00375 L
s
.78571 0 m
.78571 .00375 L
s
.84921 0 m
.84921 .00375 L
s
.88095 0 m
.88095 .00375 L
s
.9127 0 m
.9127 .00375 L
s
.94444 0 m
.94444 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
0 .01472 m
.00625 .01472 L
s
[(0)] -0.0125 .01472 1 0 Mshowa
0 .11051 m
.00625 .11051 L
s
[(0.025)] -0.0125 .11051 1 0 Mshowa
0 .2063 m
.00625 .2063 L
s
[(0.05)] -0.0125 .2063 1 0 Mshowa
0 .30209 m
.00625 .30209 L
s
[(0.075)] -0.0125 .30209 1 0 Mshowa
0 .39788 m
.00625 .39788 L
s
[(0.1)] -0.0125 .39788 1 0 Mshowa
0 .49367 m
.00625 .49367 L
s
[(0.125)] -0.0125 .49367 1 0 Mshowa
0 .58946 m
.00625 .58946 L
s
[(0.15)] -0.0125 .58946 1 0 Mshowa
.125 Mabswid
0 .03387 m
.00375 .03387 L
s
0 .05303 m
.00375 .05303 L
s
0 .07219 m
.00375 .07219 L
s
0 .09135 m
.00375 .09135 L
s
0 .12966 m
.00375 .12966 L
s
0 .14882 m
.00375 .14882 L
s
0 .16798 m
.00375 .16798 L
s
0 .18714 m
.00375 .18714 L
s
0 .22546 m
.00375 .22546 L
s
0 .24461 m
.00375 .24461 L
s
0 .26377 m
.00375 .26377 L
s
0 .28293 m
.00375 .28293 L
s
0 .32125 m
.00375 .32125 L
s
0 .34041 m
.00375 .34041 L
s
0 .35956 m
.00375 .35956 L
s
0 .37872 m
.00375 .37872 L
s
0 .41704 m
.00375 .41704 L
s
0 .4362 m
.00375 .4362 L
s
0 .45536 m
.00375 .45536 L
s
0 .47451 m
.00375 .47451 L
s
0 .51283 m
.00375 .51283 L
s
0 .53199 m
.00375 .53199 L
s
0 .55115 m
.00375 .55115 L
s
0 .57031 m
.00375 .57031 L
s
0 .60862 m
.00375 .60862 L
s
.25 Mabswid
0 0 m
0 .61803 L
s
.02381 .61178 m
.02381 .61803 L
s
.18254 .61178 m
.18254 .61803 L
s
.34127 .61178 m
.34127 .61803 L
s
.5 .61178 m
.5 .61803 L
s
.65873 .61178 m
.65873 .61803 L
s
.81746 .61178 m
.81746 .61803 L
s
.97619 .61178 m
.97619 .61803 L
s
.125 Mabswid
.05556 .61428 m
.05556 .61803 L
s
.0873 .61428 m
.0873 .61803 L
s
.11905 .61428 m
.11905 .61803 L
s
.15079 .61428 m
.15079 .61803 L
s
.21429 .61428 m
.21429 .61803 L
s
.24603 .61428 m
.24603 .61803 L
s
.27778 .61428 m
.27778 .61803 L
s
.30952 .61428 m
.30952 .61803 L
s
.37302 .61428 m
.37302 .61803 L
s
.40476 .61428 m
.40476 .61803 L
s
.43651 .61428 m
.43651 .61803 L
s
.46825 .61428 m
.46825 .61803 L
s
.53175 .61428 m
.53175 .61803 L
s
.56349 .61428 m
.56349 .61803 L
s
.59524 .61428 m
.59524 .61803 L
s
.62698 .61428 m
.62698 .61803 L
s
.69048 .61428 m
.69048 .61803 L
s
.72222 .61428 m
.72222 .61803 L
s
.75397 .61428 m
.75397 .61803 L
s
.78571 .61428 m
.78571 .61803 L
s
.84921 .61428 m
.84921 .61803 L
s
.88095 .61428 m
.88095 .61803 L
s
.9127 .61428 m
.9127 .61803 L
s
.94444 .61428 m
.94444 .61803 L
s
.25 Mabswid
0 .61803 m
1 .61803 L
s
.99375 .01472 m
1 .01472 L
s
.99375 .11051 m
1 .11051 L
s
.99375 .2063 m
1 .2063 L
s
.99375 .30209 m
1 .30209 L
s
.99375 .39788 m
1 .39788 L
s
.99375 .49367 m
1 .49367 L
s
.99375 .58946 m
1 .58946 L
s
.125 Mabswid
.99625 .03387 m
1 .03387 L
s
.99625 .05303 m
1 .05303 L
s
.99625 .07219 m
1 .07219 L
s
.99625 .09135 m
1 .09135 L
s
.99625 .12966 m
1 .12966 L
s
.99625 .14882 m
1 .14882 L
s
.99625 .16798 m
1 .16798 L
s
.99625 .18714 m
1 .18714 L
s
.99625 .22546 m
1 .22546 L
s
.99625 .24461 m
1 .24461 L
s
.99625 .26377 m
1 .26377 L
s
.99625 .28293 m
1 .28293 L
s
.99625 .32125 m
1 .32125 L
s
.99625 .34041 m
1 .34041 L
s
.99625 .35956 m
1 .35956 L
s
.99625 .37872 m
1 .37872 L
s
.99625 .41704 m
1 .41704 L
s
.99625 .4362 m
1 .4362 L
s
.99625 .45536 m
1 .45536 L
s
.99625 .47451 m
1 .47451 L
s
.99625 .51283 m
1 .51283 L
s
.99625 .53199 m
1 .53199 L
s
.99625 .55115 m
1 .55115 L
s
.99625 .57031 m
1 .57031 L
s
.99625 .60862 m
1 .60862 L
s
.25 Mabswid
1 0 m
1 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
0 1 0 r
.5 Mabswid
.08701 .61803 m
.09308 .52147 L
.10458 .39176 L
.11472 .30889 L
.12399 .25129 L
.13469 .20048 L
.14487 .16362 L
.15445 .13645 L
.16467 .11357 L
.18306 .08371 L
.19335 .07155 L
.20447 .06105 L
.21409 .05371 L
.22464 .04711 L
.24458 .03779 L
.25548 .034 L
.26565 .03109 L
.286 .02664 L
.30455 .02377 L
.32364 .02165 L
.33351 .0208 L
.3444 .02001 L
.36417 .01892 L
.37501 .01846 L
.38518 .0181 L
.39501 .01781 L
.40536 .01755 L
.42387 .01721 L
.43341 .01707 L
.44361 .01695 L
.46198 .01679 L
.47222 .01673 L
.48332 .01668 L
.48842 .01666 L
.49381 .01664 L
.49886 .01663 L
.50348 .01662 L
.50799 .01661 L
.51291 .01661 L
.51561 .0166 L
.51811 .0166 L
.5205 .0166 L
.52183 .0166 L
.52305 .0166 L
.52418 .0166 L
.52543 .0166 L
.52668 .0166 L
.528 .0166 L
.52917 .0166 L
.53041 .0166 L
Mistroke
.53159 .0166 L
.53266 .0166 L
.53377 .0166 L
.5348 .0166 L
.53713 .0166 L
.53918 .0166 L
.54136 .0166 L
.54627 .0166 L
.55076 .01661 L
.56087 .01662 L
.57917 .01665 L
.61884 .01673 L
.657 .01683 L
.69762 .01694 L
.73671 .01704 L
.77826 .01714 L
.8183 .01723 L
.85682 .01731 L
.89779 .01739 L
.93724 .01745 L
.97518 .01751 L
.97619 .01751 L
Mfstroke
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{288, 177.938},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40004P0000/B000`400?l00000o`00003oo`3ooolQ
0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00903oool0
1P3ookH0IP00000000000000000j093Koa`0oooo00X0oonf06H00000000000000000>P2@fol0oooo
0?oo]P1V000003Z@0`3oool0103KT3X000000000000jT=/M0?ooo`060?nfIP000000000000000000
06H0]_oo7@3oool02P3o]VH00000000000000000001V0;Koo`3oool0oonf06H00000>Y030?ooo`04
0=^@>P000000000003Z@fah0oooo00@0fi0j00000000000006Jf7P3oool0103KT3X0000000000000
I[H20?ooo`030?oo]P1V000003Z@00<0oooo00@0fi0j000000000000>Y3K7`3oool0103KT3X00000
0000>P2@fol50?ooo`009P3oool00`3o]VH0>Y3K0?ooo`0O0?ooo`030?nfIP0jT=/0oooo00L0oooo
00H0om^@03XjT03oool0oooo090j>P2@folM0?ooo`03090j000006H0]_oo0200oooo00<0T3X00000
IP2fool0203oool01P3ofi00>SZ@0?ooo`3oool0T3Xj093Koa`0oooo00H0om^@03XjT03oool0oonf
06H0>P2@folL0?ooo`060?oKT00j>Y00oooo0?oo]P1V03X0T=_o1P3oool01P3ofi00>SZ@0?ooo`3o
ool0T3Xj093Koal0oooo00<0okIV03Z@f`3oool01@3oool002H0oooo00<0okIV03Z@f`3oool07`3o
ool00`3o]VH0>Y3K0?ooo`0;0?ooo`030;IV>P2@fol0oooo01d0oooo00<0okIV0000001V]_l0803o
ool00`3o]VH0000006Jfo`0;0?ooo`030;IV>P2@fol0oooo01d0oooo00<0]VH00000001V]_l07`3o
ool00`2fIP00000006Jfo`0;0?ooo`030;IV>P2@fol0oooo01/0oooo00H0oonf06H0000000000000
0000>P2@fol50?ooo`009P3oool00`3o]VH0>Y3K0?ooo`0O0?ooo`030?nfIP0jT=/0oooo00P0oooo
00@0]VH000000000000006Jf803oool00`3ookH0][Ko0?ooo`0P0?ooo`030?oo]P2f]_l0oooo00L0
oooo00@0]VH000000000000006Jf803oool00`3ookH0ISZ@0?ooo`0O0?ooo`030?oo]P1V>Y00oooo
00L0oooo00@0]VH000000000000006Jf7P3oool0102fIP00I[Ko0?nfIP0jT=/60?ooo`009@3oool0
0`2@>VH0][IV03Z@f`0O0?ooo`03090jIP2f]VH0>Y3K00T0oooo00<0]VHj093Ko`3oool07P3oool0
1P3ofi00>SZ@0?ooo`3ookH0IP1V0;Kooad0oooo00H0om^@03XjT03oool0oonf06H0IP2fool70?oo
o`030;IV>P2@fol0oooo01h0oooo00H0oonf06H0>P2@fol0oonf06H0IP2foolL0?ooo`060?oo]P1V
03X0T=_o0?oo]P1V06H0]_oo1`3oool00`2fISX0T=_o0?ooo`0O0?ooo`040?oo]P1V03X0T91V03Z@
f`H0oooo000U0?ooo`030?nfIP000000>Y3K01l0oooo00<0okIV0000000jT=/02@3oool0102fIP00
000000000000I[HN0?ooo`040=^@>P000000000003Z@fal0oooo00@0fi0j000000000000>Y3K203o
ool0102fIP00000000000000I[HN0?ooo`040?oKT00j0000000006Jfoah0oooo00@0om^@03X00000
0000I[Ko203oool0102fIP00000000000000I[HO0?ooo`030?oKT00j0000>Y3K00H0oooo003o0?oo
ob40oooo003o0?ooob40oooo003o0?ooob40oooo003o0?ooob40oooo003o0?ooob40oooo000Q0?oo
ooh000000@3oool001T0oooo00@0fi0j000000000000>Y3K103oool00`000000oooo0?ooo`030?oo
o`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?oo
o`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?oo
o`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?oo
o`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?oo
o`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`060?oo
o`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?oo
o`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?oo
o`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?oo
o`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?oo
o`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?oo
o`030000003oool0oooo00<0oooo0@0000010?ooo`006@3oool01@2@IY00oooo0?ooo`2@>VH0]_oo
00<0oooo00<000000?ooo`3oool0nP3oool100000040oooo000H0?ooo`060?oo]P1V>Y00oooo0?oo
o`2fISX0T=_o0`3oool200000?X0oooo0P0000010?ooo`00603oool01P3ookH0ISZ@0?ooo`3oool0
]VHj093Ko`<0oooo00<000000?ooo`3oool0F`3ooonJ003o00D0oooo0@0000010?ooo`006@3oool0
1@2@>SX0T=_o0?oo]P1V06H0]_oo00<0oooo00<000000?ooo`3oool0C@3oool>003o09l0oooo0@00
00010?ooo`006@3oool0103ofi00>P000000001V]_l40?ooo`030000003oool0oooo04@0oooo2@00
o`2]0?ooo`4000000@3oool00240oooo00<000000?ooo`3oool0@P3oool2003o0;H0oooo0@000001
0?ooo`008@3oool2000003h0oooo1@00o`2g0?ooo`8000000@3oool00240oooo00<000000?ooo`3o
ool0>`3oool2003o0;d0oooo0@0000010?ooo`008@3oool00`000000oooo0?ooo`0i0?ooo`800?l0
_`3oool100000040oooo000Q0?ooo`030000003oool0oooo03L0oooo0P00o`310?ooo`4000000@3o
ool00240oooo00<000000?ooo`3oool0=@3oool2003o0<<0oooo0@0000010?ooo`008@3oool20000
03@0oooo0P00o`340?ooo`8000000@3oool00240oooo00<000000?ooo`3oool0<P3oool00`00o`00
oooo0?ooo`350?ooo`4000000@3oool00240oooo00<000000?ooo`3oool0<@3oool00`00o`00oooo
0?ooo`360?ooo`4000000@3oool00240oooo00<000000?ooo`3oool0<03oool00`00o`00oooo0?oo
o`370?ooo`4000000@3oool00240oooo00<000000?ooo`3oool0;`3oool00`00o`00oooo0?ooo`38
0?ooo`4000000@3oool00240oooo0P00000_0?ooo`03003o003oool0oooo0<P0oooo0P0000010?oo
o`008@3oool00`000000oooo0?ooo`0]0?ooo`03003o003oool0oooo0<X0oooo0@0000010?ooo`00
8@3oool00`000000oooo0?ooo`0/0?ooo`03003o003oool0oooo0</0oooo0@0000010?ooo`008@3o
ool00`000000oooo0?ooo`0[0?ooo`03003o003oool0oooo0<`0oooo0@0000010?ooo`008@3oool0
0`000000oooo0?ooo`0Z0?ooo`03003o003oool0oooo0<d0oooo0@0000010?ooo`008@3oool20000
02/0oooo00<00?l00?ooo`3oool0c03oool200000040oooo000Q0?ooo`030000003oool0oooo02T0
oooo00<00?l00?ooo`3oool0cP3oool100000040oooo000Q0?ooo`030000003oool0oooo02P0oooo
00<00?l00?ooo`3oool0c`3oool100000040oooo00001@3oool0fi0j000000000000>Y3K0080oooo
00<0oonf06H00000>Y000`3oool01P3KT3X000000000000jT=/0oooo0?nfIP<0000000@0001V0;Ko
o`3oool0fi0j0P0000000`0jT=/0oooo0?ooo`020?ooo`030000003oool0oooo02P0oooo00<00?l0
0?ooo`3oool0c`3oool100000040oooo00001P3oool0T6J@0?ooo`3oool0T3YV0;Koo`L0oooo00T0
T6J@0?ooo`3oool0T3YV0;Koo`3oool0T3X00000IP2fool00P3oool01P3ofi00>SZ@0?ooo`3oool0
T3Xj093Ko`<0oooo00<000000?ooo`3oool09`3oool00`00o`00oooo0?ooo`3@0?ooo`4000000@3o
ool000060?oo]P1V>Y00oooo0?ooo`2fISX0T=_o1P3oool01P3ookH0ISZ@0?ooo`3oool0]VHj093K
o`80oooo00<0okIV0000001V]_l01@3oool00`2fISX0T=_o0?ooo`020?ooo`800000:03oool00`00
o`00oooo0?ooo`3?0?ooo`8000000@3oool000060?oo]P1V>Y00oooo0?ooo`2fISX0T=_o1P3oool0
1P3ookH0ISZ@0?ooo`3oool0]VHj093Ko`<0oooo00D0oonf0;Jfo`3oool0oooo0;IV000200000003
001V]P3oool0oooo0080oooo00<000000?ooo`3oool09P3oool00`00o`00oooo0?ooo`3A0?ooo`40
00000@3oool000060?ooo`2@>SX0T=_o0?oo]P1V06H0]_oo1`3oool03P2@>SX0T=_o0?oo]P1V06H0
]_oo0?oKT00j>Y00oooo0?oo]P1V06H0]_oo0?ooo`2fISX0T=_o1P3oool00`000000oooo0?ooo`0V
0?ooo`03003o003oool0oooo0=40oooo0@0000010?ooo`0000D0oooo0?oKT00j0000000006Jfo`08
0?ooo`040?oKT00j0000000006Jfo`80oooo00@0fi0j000000000000>Y3K0P3oool0102fIP000000
00000000I[H40?ooo`030000003oool0oooo02D0oooo00<00?l00?ooo`3oool0dP3oool100000040
oooo000Q0?ooo`030000003oool0oooo02D0oooo00<00?l00?ooo`3oool0dP3oool100000040oooo
000Q0?ooo`8000009@3oool00`00o`00oooo0?ooo`3B0?ooo`8000000@3oool00240oooo00<00000
0?ooo`3oool0903oool00`00o`00oooo0?ooo`3C0?ooo`4000000@3oool00240oooo00<000000?oo
o`3oool0903oool00`00o`00oooo0?ooo`3C0?ooo`4000000@3oool00240oooo00<000000?ooo`3o
ool08`3oool00`00o`00oooo0?ooo`3D0?ooo`4000000@3oool00240oooo0P00000T0?ooo`03003o
003oool0oooo0=<0oooo0P0000010?ooo`008@3oool00`000000oooo0?ooo`0R0?ooo`03003o003o
ool0oooo0=D0oooo0@0000010?ooo`008@3oool00`000000oooo0?ooo`0R0?ooo`03003o003oool0
oooo0=D0oooo0@0000010?ooo`008@3oool00`000000oooo0?ooo`0Q0?ooo`03003o003oool0oooo
0=H0oooo0@0000010?ooo`008@3oool00`000000oooo0?ooo`0Q0?ooo`03003o003oool0oooo0=H0
oooo0@0000010?ooo`008@3oool200000280oooo00<00?l00?ooo`3oool0e@3oool200000040oooo
000Q0?ooo`030000003oool0oooo0240oooo00<00?l00?ooo`3oool0eP3oool100000040oooo000Q
0?ooo`030000003oool0oooo0200oooo00<00?l00?ooo`3oool0e`3oool100000040oooo000Q0?oo
o`030000003oool0oooo0200oooo00<00?l00?ooo`3oool0e`3oool100000040oooo000Q0?ooo`03
0000003oool0oooo0200oooo00<00?l00?ooo`3oool0e`3oool100000040oooo000Q0?ooo`800000
8@3oool00`00o`00oooo0?ooo`3F0?ooo`8000000@3oool00240oooo00<000000?ooo`3oool0803o
ool00`00o`00oooo0?ooo`3G0?ooo`4000000@3oool00240oooo00<000000?ooo`3oool07`3oool0
0`00o`00oooo0?ooo`3H0?ooo`4000000@3oool000L0oooo00@0fi0j000000000000>Y3K0P3oool0
0`3ookH0IP00000jT0030?ooo`040=^@>P000000000003Z@f`80oooo00@0fi0j000000000000>Y3K
103oool00`000000oooo0?ooo`0O0?ooo`03003o003oool0oooo0=P0oooo0@0000010?ooo`001`3o
ool01@2@IY00oooo0?ooo`2@>VH0]_oo00L0oooo00L0T6J@0?ooo`3oool0T3YV0;Koo`3ofi00>SZ@
0080oooo00<0T3Xj093Ko`3oool00P3oool00`000000oooo0?ooo`0O0?ooo`03003o003oool0oooo
0=P0oooo0@0000010?ooo`001P3oool01P3ookH0ISZ@0?ooo`3oool0]VHj093Ko`H0oooo00H0oonf
06HjT03oool0oooo0;IV>P2@fol40?ooo`030;IV>P2@fol0oooo0080oooo0P00000P0?ooo`03003o
003oool0oooo0=L0oooo0P0000010?ooo`001P3oool01P3ookH0ISZ@0?ooo`3oool0]VHj093Ko`H0
oooo00P0oonf06HjT03oool0oooo0;IV>P2@fol0oooo0;IV0080000000<006Jf0?ooo`3oool00P3o
ool00`000000oooo0?ooo`0N0?ooo`03003o003oool0oooo0=T0oooo0@0000010?ooo`001`3oool0
1@2@>SX0T=_o0?oo]P1V06H0]_oo00L0oooo00P0T3Xj093Ko`3ookH0IP1V0;Koo`3oool0]VHj093K
o`H0oooo00<000000?ooo`3oool07P3oool00`00o`00oooo0?ooo`3I0?ooo`4000000@3oool000L0
oooo00@0om^@03X000000000I[Ko203oool0103ofi00>P000000001V]_l20?ooo`040;IV00000000
0000001V]P@0oooo00<000000?ooo`3oool07P3oool00`00o`00oooo0?ooo`3I0?ooo`4000000@3o
ool00240oooo00<000000?ooo`3oool07P3oool00`00o`00oooo0?ooo`3I0?ooo`4000000@3oool0
0240oooo0P00000N0?ooo`03003o003oool0oooo0=T0oooo0P0000010?ooo`008@3oool00`000000
oooo0?ooo`0M0?ooo`03003o003oool0oooo0=X0oooo0@0000010?ooo`008@3oool00`000000oooo
0?ooo`0M0?ooo`03003o003oool0oooo0=X0oooo0@0000010?ooo`008@3oool00`000000oooo0?oo
o`0M0?ooo`03003o003oool0oooo0=X0oooo0@0000010?ooo`008@3oool00`000000oooo0?ooo`0L
0?ooo`03003o003oool0oooo0=/0oooo0@0000010?ooo`008@3oool2000001d0oooo00<00?l00?oo
o`3oool0fP3oool200000040oooo000Q0?ooo`030000003oool0oooo01`0oooo00<00?l00?ooo`3o
ool0f`3oool100000040oooo000Q0?ooo`030000003oool0oooo01`0oooo00<00?l00?ooo`3oool0
f`3oool100000040oooo000Q0?ooo`030000003oool0oooo01`0oooo00<00?l00?ooo`3oool0f`3o
ool100000040oooo000Q0?ooo`030000003oool0oooo01`0oooo00<00?l00?ooo`3oool0f`3oool1
00000040oooo000Q0?ooo`800000703oool00`00o`00oooo0?ooo`3K0?ooo`8000000@3oool00240
oooo00<000000?ooo`3oool06`3oool00`00o`00oooo0?ooo`3L0?ooo`4000000@3oool00240oooo
00<000000?ooo`3oool06`3oool00`00o`00oooo0?ooo`3L0?ooo`4000000@3oool00240oooo00<0
00000?ooo`3oool06`3oool00`00o`00oooo0?ooo`3L0?ooo`4000000@3oool00240oooo0P00000L
0?ooo`03003o003oool0oooo0=/0oooo0P0000010?ooo`008@3oool00`000000oooo0?ooo`0K0?oo
o`03003o003oool0oooo0=`0oooo0@0000010?ooo`008@3oool00`000000oooo0?ooo`0K0?ooo`03
003o003oool0oooo0=`0oooo0@0000010?ooo`0000D0oooo0=^@>P000000000003Z@f`020?ooo`03
0?oo]P1V000003Z@00<0oooo00@0fi0j000000000000>Y3K0`3oool00`3KT3X0I[Ko0?ooo`020?oo
o`040=^@>P000000000003Z@f`@0oooo00<000000?ooo`3oool06`3oool00`00o`00oooo0?ooo`3L
0?ooo`4000000@3oool000060?ooo`2@IY00oooo0?ooo`2@>VH0]_oo1`3oool01@2@IY00oooo0?oo
o`2@>VH0]_oo0080oooo00H0oonf06IV]P3oool0oooo0?oKT00j>Y020?ooo`03090j>P2@fol0oooo
0080oooo00<000000?ooo`3oool06P3oool00`00o`00oooo0?ooo`3M0?ooo`4000000@3oool00006
0?oo]P1V>Y00oooo0?ooo`2fISX0T=_o1P3oool01P3ookH0ISZ@0?ooo`3oool0]VHj093Ko`<0oooo
00<0]VIV0;Koo`3oool0103oool00`2fISX0T=_o0?ooo`020?ooo`8000006`3oool00`00o`00oooo
0?ooo`3L0?ooo`8000000@3oool000060?oo]P1V>Y00oooo0?ooo`2fISX0T=_o1P3oool01P3ookH0
ISZ@0?ooo`3oool0]VHj093Ko`<0oooo00D0okIV03Z@f`3oool0oooo0;IV000200000003001V]P3o
ool0oooo0080oooo00<000000?ooo`3oool06P3oool00`00o`00oooo0?ooo`3M0?ooo`4000000@3o
ool000060?ooo`2@>SX0T=_o0?oo]P1V06H0]_oo1`3oool02P2@>SX0T=_o0?oo]P1V06H0]_oo0?oK
T00jI[H0oooo0?oo]P1V>Y020?ooo`030;IV>P2@fol0oooo00D0oooo00<000000?ooo`3oool06P3o
ool00`00o`00oooo0?ooo`3M0?ooo`4000000@3oool000050?ooo`3ofi00>P000000001V]_l0203o
ool01`3ofi00>P000000001V]_l0oooo0?oKT00j00000P000000100006H0]_oo0?ooo`2fIP020000
0003001V]P3oool0oooo0080oooo00<000000?ooo`3oool06P3oool00`00o`00oooo0?ooo`3M0?oo
o`4000000@3oool00240oooo00<000000?ooo`3oool06P3oool00`00o`00oooo0?ooo`3M0?ooo`40
00000@3oool00240oooo0P00000K0?ooo`03003o003oool0oooo0=`0oooo0P0000010?ooo`008@3o
ool00`000000oooo0?ooo`0I0?ooo`03003o003oool0oooo0=h0oooo0@0000010?ooo`008@3oool0
0`000000oooo0?ooo`0I0?ooo`03003o003oool0oooo0=h0oooo0@0000010?ooo`008@3oool00`00
0000oooo0?ooo`0I0?ooo`03003o003oool0oooo0=h0oooo0@0000010?ooo`008@3oool00`000000
oooo0?ooo`0I0?ooo`03003o003oool0oooo0=h0oooo0@0000010?ooo`008@3oool2000001X0oooo
00<00?l00?ooo`3oool0g@3oool200000040oooo000Q0?ooo`030000003oool0oooo01T0oooo00<0
0?l00?ooo`3oool0gP3oool100000040oooo000Q0?ooo`030000003oool0oooo01T0oooo00<00?l0
0?ooo`3oool0gP3oool100000040oooo000Q0?ooo`030000003oool0oooo01P0oooo00<00?l00?oo
o`3oool0g`3oool100000040oooo000Q0?ooo`030000003oool0oooo01P0oooo00<00?l00?ooo`3o
ool0g`3oool100000040oooo000Q0?ooo`8000006@3oool00`00o`00oooo0?ooo`3N0?ooo`800000
0@3oool00240oooo00<000000?ooo`3oool0603oool00`00o`00oooo0?ooo`3O0?ooo`4000000@3o
ool00240oooo00<000000?ooo`3oool0603oool00`00o`00oooo0?ooo`3O0?ooo`4000000@3oool0
0240oooo00<000000?ooo`3oool0603oool00`00o`00oooo0?ooo`3O0?ooo`4000000@3oool00240
oooo00<000000?ooo`3oool0603oool00`00o`00oooo0?ooo`3O0?ooo`4000000@3oool00240oooo
0P00000H0?ooo`03003o003oool0oooo0=l0oooo0P0000010?ooo`008@3oool00`000000oooo0?oo
o`0G0?ooo`03003o003oool0oooo0>00oooo0@0000010?ooo`008@3oool00`000000oooo0?ooo`0G
0?ooo`03003o003oool0oooo0>00oooo0@0000010?ooo`003@3oool0103KT3X000000000000jT=/2
0?ooo`030?oo]P1V000003Z@0080oooo00H0oonf06H00000000000000000>P2@fol30?ooo`030000
003oool0oooo01L0oooo00<00?l00?ooo`3oool0h03oool100000040oooo000=0?ooo`05091VT03o
ool0oooo090jIP2fool0203oool00`3o]VH0>Y3K0?ooo`040?ooo`030000003oool0oooo01L0oooo
00<00?l00?ooo`3oool0h03oool100000040oooo000<0?ooo`060?oo]P1V>Y00oooo0?ooo`2fISX0
T=_o203oool00`3o]VH0>Y3K0?ooo`040?ooo`800000603oool00`00o`00oooo0?ooo`3O0?ooo`80
00000@3oool000`0oooo00H0oonf06HjT03oool0oooo0;IV>P2@fol80?ooo`030?nfIP0jT=/0oooo
00@0oooo00<000000?ooo`3oool05`3oool00`00o`00oooo0?ooo`3P0?ooo`4000000@3oool000d0
oooo00D0T3Xj093Ko`3ookH0IP1V0;Koo`070?ooo`03090jIP2f]VH0>Y3K00D0oooo00<000000?oo
o`3oool05`3oool00`00o`00oooo0?ooo`3P0?ooo`4000000@3oool000d0oooo00@0om^@03X00000
0000I[Ko203oool00`3o]VH0000003Z@f`050?ooo`030000003oool0oooo01L0oooo00<00?l00?oo
o`3oool0h03oool100000040oooo000Q0?ooo`030000003oool0oooo01H0oooo00<00?l00?ooo`3o
ool0h@3oool100000040oooo000Q0?ooo`8000005`3oool00`00o`00oooo0?ooo`3P0?ooo`800000
0@3oool00240oooo00<000000?ooo`3oool05P3oool00`00o`00oooo0?ooo`3Q0?ooo`4000000@3o
ool00240oooo00<000000?ooo`3oool05P3oool00`00o`00oooo0?ooo`3Q0?ooo`4000000@3oool0
0240oooo00<000000?ooo`3oool05P3oool00`00o`00oooo0?ooo`3Q0?ooo`4000000@3oool00240
oooo0P00000G0?ooo`03003o003oool0oooo0>00oooo0P0000010?ooo`008@3oool00`000000oooo
0?ooo`0F0?ooo`03003o003oool0oooo0>40oooo0@0000010?ooo`008@3oool00`000000oooo0?oo
o`0F0?ooo`03003o003oool0oooo0>40oooo0@0000010?ooo`008@3oool00`000000oooo0?ooo`0F
0?ooo`03003o003oool0oooo0>40oooo0@0000010?ooo`008@3oool00`000000oooo0?ooo`0F0?oo
o`03003o003oool0oooo0>40oooo0@0000010?ooo`008@3oool2000001L0oooo00<00?l00?ooo`3o
ool0h03oool200000040oooo000Q0?ooo`030000003oool0oooo01D0oooo00<00?l00?ooo`3oool0
hP3oool100000040oooo000Q0?ooo`030000003oool0oooo01D0oooo00<00?l00?ooo`3oool0hP3o
ool100000040oooo000Q0?ooo`030000003oool0oooo01D0oooo00<00?l00?ooo`3oool0hP3oool1
00000040oooo000Q0?ooo`030000003oool0oooo01D0oooo00<00?l00?ooo`3oool0hP3oool10000
0040oooo000Q0?ooo`8000005P3oool00`00o`00oooo0?ooo`3Q0?ooo`8000000@3oool00240oooo
00<000000?ooo`3oool05@3oool00`00o`00oooo0?ooo`3R0?ooo`4000000@3oool00240oooo00<0
00000?ooo`3oool05@3oool00`00o`00oooo0?ooo`3R0?ooo`4000000@3oool000050?ooo`3KT3X0
00000000000jT=/00P3oool00`3ookH0IP00000jT0020?ooo`070?oo]P1V000000000000000003X0
T=_o0?nfIP03000000040000IP2fool0oooo0=^@>P80000000<0>Y3K0?ooo`3oool00P3oool00`00
0000oooo0?ooo`0E0?ooo`03003o003oool0oooo0>80oooo0@0000010?ooo`0000H0oooo091VT03o
ool0oooo090jIP2fool80?ooo`030?nfIP0jT=/0oooo0080oooo00<0T3X00000IP2fool00P3oool0
1P3ofi00>SZ@0?ooo`3oool0T3Xj093Ko`<0oooo00<000000?ooo`3oool05@3oool00`00o`00oooo
0?ooo`3R0?ooo`4000000@3oool000060?oo]P1V>Y00oooo0?ooo`2fISX0T=_o203oool00`3o]VH0
>Y3K0?ooo`030?ooo`030?nfIP000000I[Ko00D0oooo00<0]VHj093Ko`3oool00P3oool2000001H0
oooo00<00?l00?ooo`3oool0h@3oool200000040oooo00001P3ookH0ISZ@0?ooo`3oool0]VHj093K
o`P0oooo00<0okIV03Z@f`3oool0103oool01@3ookH0][Ko0?ooo`3oool0]VH00080000000<006Jf
0?ooo`3oool00P3oool00`000000oooo0?ooo`0E0?ooo`03003o003oool0oooo0>80oooo0@000001
0?ooo`0000H0oooo090j>P2@fol0oonf06H0IP2fool70?ooo`03090jIP2f]VH0>Y3K0080oooo00T0
om^@03XjT03oool0oonf06H0IP2fool0oooo0;IV>P2@fol01P3oool00`000000oooo0?ooo`0D0?oo
o`03003o003oool0oooo0><0oooo0@0000010?ooo`0000D0oooo0?oKT00j0000000006Jfo`080?oo
o`030?nfIP000000>Y3K00<0oooo00@0fi0j000000000000>Y3K0P3oool0102fIP00000000000000
I[H40?ooo`030000003oool0oooo01@0oooo00<00?l00?ooo`3oool0h`3oool100000040oooo000Q
0?ooo`030000003oool0oooo01@0oooo00<00?l00?ooo`3oool0h`3oool100000040oooo000Q0?oo
o`8000005@3oool00`00o`00oooo0?ooo`3R0?ooo`8000000@3oool00240oooo00<000000?ooo`3o
ool0503oool00`00o`00oooo0?ooo`3S0?ooo`4000000@3oool00240oooo00<000000?ooo`3oool0
503oool00`00o`00oooo0?ooo`3S0?ooo`4000000@3oool00240oooo00<000000?ooo`3oool0503o
ool00`00o`00oooo0?ooo`3S0?ooo`4000000@3oool00240oooo00<000000?ooo`3oool0503oool0
0`00o`00oooo0?ooo`3S0?ooo`4000000@3oool00240oooo0P00000E0?ooo`03003o003oool0oooo
0>80oooo0P0000010?ooo`008@3oool00`000000oooo0?ooo`0D0?ooo`03003o003oool0oooo0><0
oooo0@0000010?ooo`008@3oool00`000000oooo0?ooo`0D0?ooo`03003o003oool0oooo0><0oooo
0@0000010?ooo`008@3oool00`000000oooo0?ooo`0D0?ooo`03003o003oool0oooo0><0oooo0@00
00010?ooo`008@3oool00`000000oooo0?ooo`0D0?ooo`03003o003oool0oooo0><0oooo0@000001
0?ooo`008@3oool2000001D0oooo00<00?l00?ooo`3oool0hP3oool200000040oooo000Q0?ooo`03
0000003oool0oooo01@0oooo00<00?l00?ooo`3oool0h`3oool100000040oooo000Q0?ooo`030000
003oool0oooo01@0oooo00<00?l00?ooo`3oool0h`3oool100000040oooo000Q0?ooo`030000003o
ool0oooo01@0oooo00<00?l00?ooo`3oool0h`3oool100000040oooo000Q0?ooo`8000005@3oool0
0`00o`00oooo0?ooo`3R0?ooo`8000000@3oool00240oooo00<000000?ooo`3oool04`3oool00`00
o`00oooo0?ooo`3T0?ooo`4000000@3oool00240oooo00<000000?ooo`3oool04`3oool00`00o`00
oooo0?ooo`3T0?ooo`4000000@3oool000L0oooo00@0fi0j000000000000>Y3K0P3oool00`3ookH0
IP00000jT0020?ooo`080?oo]P1V000000000000000003X0T=_o0?ooo`3KT3X20000000303Z@f`3o
ool0oooo0080oooo00<000000?ooo`3oool04`3oool00`00o`00oooo0?ooo`3T0?ooo`4000000@3o
ool000L0oooo00D0T6J@0?ooo`3oool0T3YV0;Koo`080?ooo`060?nfIP0jT=/0oooo0?ooo`3ofi00
>SZ@0P3oool00`2@>SX0T=_o0?ooo`020?ooo`030000003oool0oooo01<0oooo00<00?l00?ooo`3o
ool0i03oool100000040oooo00060?ooo`060?oo]P1V>Y00oooo0?ooo`2fISX0T=_o203oool00`3o
]VH0>Y3K0?ooo`050?ooo`030;IV>P2@fol0oooo0080oooo0P00000D0?ooo`03003o003oool0oooo
0><0oooo0P0000010?ooo`001P3oool01P3ookH0ISZ@0?ooo`3oool0]VHj093Ko`P0oooo00<0okIV
03Z@f`3oool00P3oool0102fIP00000000000000I[H40?ooo`030000003oool0oooo01<0oooo00<0
0?l00?ooo`3oool0i03oool100000040oooo00070?ooo`05090j>P2@fol0oonf06H0IP2fool01`3o
ool00`2@>VH0][IV03Z@f`030?ooo`030;IV>P2@fol0oooo00D0oooo00<000000?ooo`3oool04`3o
ool00`00o`00oooo0?ooo`3T0?ooo`4000000@3oool000L0oooo00@0om^@03X000000000I[Ko203o
ool00`3o]VH0000003Z@f`030?ooo`040;IV000000000000001V]P@0oooo00<000000?ooo`3oool0
4`3oool00`00o`00oooo0?ooo`3T0?ooo`4000000@3oool00240oooo00<000000?ooo`3oool04`3o
ool00`00o`00oooo0?ooo`3T0?ooo`4000000@3oool00240oooo0P00000D0?ooo`03003o003oool0
oooo0><0oooo0P0000010?ooo`008@3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo
00d0oooo00<00?l00?ooo`3oool05@3oool00`000000oooo0?ooo`0U0?ooo`030000003oool0oooo
02H0oooo00<000000?ooo`3oool09@3oool00`000000oooo0?ooo`0U0?ooo`030000003oool0oooo
02D0oooo00<000000?ooo`3oool00`3oool100000040oooo000Q0?ooo`030000003oool0oooo00<0
oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`03003o003oool0oooo00D0
oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0
oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0
oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0
oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00H0
oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0
oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0
oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0
oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0
oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0
oooo00<000000?ooo`3oool00`3oool100000040oooo000Q0?oooaH0000000<00?l0000000000000
i@0000010?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00\
\>"],
  ImageRangeCache->{{{0, 287}, {176.938, 0}} -> {0.513125, -0.0204611, \
0.0124162, 0.0010287}}],

Cell[BoxData[
    TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
      False,
      Editable->False]], "Output"],

Cell[BoxData[
    \(0\)], "Output"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
-0.293651 0.31746 0.0147533 10.7101 [
[.02381 -0.0125 -3 -9 ]
[.02381 -0.0125 3 0 ]
[.18254 -0.0125 -9 -9 ]
[.18254 -0.0125 9 0 ]
[.34127 -0.0125 -3 -9 ]
[.34127 -0.0125 3 0 ]
[.5 -0.0125 -9 -9 ]
[.5 -0.0125 9 0 ]
[.65873 -0.0125 -3 -9 ]
[.65873 -0.0125 3 0 ]
[.81746 -0.0125 -9 -9 ]
[.81746 -0.0125 9 0 ]
[.97619 -0.0125 -3 -9 ]
[.97619 -0.0125 3 0 ]
[ 0 0 -0.125 0 ]
[-0.0125 .01475 -6 -4.5 ]
[-0.0125 .01475 0 4.5 ]
[-0.0125 .12185 -24 -4.5 ]
[-0.0125 .12185 0 4.5 ]
[-0.0125 .22895 -24 -4.5 ]
[-0.0125 .22895 0 4.5 ]
[-0.0125 .33606 -24 -4.5 ]
[-0.0125 .33606 0 4.5 ]
[-0.0125 .44316 -24 -4.5 ]
[-0.0125 .44316 0 4.5 ]
[-0.0125 .55026 -24 -4.5 ]
[-0.0125 .55026 0 4.5 ]
[ 0 0 -0.125 0 ]
[ 0 .61803 .125 0 ]
[ 1 0 .125 0 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.02381 0 m
.02381 .00625 L
s
[(1)] .02381 -0.0125 0 1 Mshowa
.18254 0 m
.18254 .00625 L
s
[(1.5)] .18254 -0.0125 0 1 Mshowa
.34127 0 m
.34127 .00625 L
s
[(2)] .34127 -0.0125 0 1 Mshowa
.5 0 m
.5 .00625 L
s
[(2.5)] .5 -0.0125 0 1 Mshowa
.65873 0 m
.65873 .00625 L
s
[(3)] .65873 -0.0125 0 1 Mshowa
.81746 0 m
.81746 .00625 L
s
[(3.5)] .81746 -0.0125 0 1 Mshowa
.97619 0 m
.97619 .00625 L
s
[(4)] .97619 -0.0125 0 1 Mshowa
.125 Mabswid
.05556 0 m
.05556 .00375 L
s
.0873 0 m
.0873 .00375 L
s
.11905 0 m
.11905 .00375 L
s
.15079 0 m
.15079 .00375 L
s
.21429 0 m
.21429 .00375 L
s
.24603 0 m
.24603 .00375 L
s
.27778 0 m
.27778 .00375 L
s
.30952 0 m
.30952 .00375 L
s
.37302 0 m
.37302 .00375 L
s
.40476 0 m
.40476 .00375 L
s
.43651 0 m
.43651 .00375 L
s
.46825 0 m
.46825 .00375 L
s
.53175 0 m
.53175 .00375 L
s
.56349 0 m
.56349 .00375 L
s
.59524 0 m
.59524 .00375 L
s
.62698 0 m
.62698 .00375 L
s
.69048 0 m
.69048 .00375 L
s
.72222 0 m
.72222 .00375 L
s
.75397 0 m
.75397 .00375 L
s
.78571 0 m
.78571 .00375 L
s
.84921 0 m
.84921 .00375 L
s
.88095 0 m
.88095 .00375 L
s
.9127 0 m
.9127 .00375 L
s
.94444 0 m
.94444 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
0 .01475 m
.00625 .01475 L
s
[(0)] -0.0125 .01475 1 0 Mshowa
0 .12185 m
.00625 .12185 L
s
[(0.01)] -0.0125 .12185 1 0 Mshowa
0 .22895 m
.00625 .22895 L
s
[(0.02)] -0.0125 .22895 1 0 Mshowa
0 .33606 m
.00625 .33606 L
s
[(0.03)] -0.0125 .33606 1 0 Mshowa
0 .44316 m
.00625 .44316 L
s
[(0.04)] -0.0125 .44316 1 0 Mshowa
0 .55026 m
.00625 .55026 L
s
[(0.05)] -0.0125 .55026 1 0 Mshowa
.125 Mabswid
0 .03617 m
.00375 .03617 L
s
0 .05759 m
.00375 .05759 L
s
0 .07901 m
.00375 .07901 L
s
0 .10043 m
.00375 .10043 L
s
0 .14327 m
.00375 .14327 L
s
0 .16469 m
.00375 .16469 L
s
0 .18611 m
.00375 .18611 L
s
0 .20753 m
.00375 .20753 L
s
0 .25037 m
.00375 .25037 L
s
0 .27179 m
.00375 .27179 L
s
0 .29321 m
.00375 .29321 L
s
0 .31464 m
.00375 .31464 L
s
0 .35748 m
.00375 .35748 L
s
0 .3789 m
.00375 .3789 L
s
0 .40032 m
.00375 .40032 L
s
0 .42174 m
.00375 .42174 L
s
0 .46458 m
.00375 .46458 L
s
0 .486 m
.00375 .486 L
s
0 .50742 m
.00375 .50742 L
s
0 .52884 m
.00375 .52884 L
s
0 .57168 m
.00375 .57168 L
s
0 .5931 m
.00375 .5931 L
s
0 .61452 m
.00375 .61452 L
s
.25 Mabswid
0 0 m
0 .61803 L
s
.02381 .61178 m
.02381 .61803 L
s
.18254 .61178 m
.18254 .61803 L
s
.34127 .61178 m
.34127 .61803 L
s
.5 .61178 m
.5 .61803 L
s
.65873 .61178 m
.65873 .61803 L
s
.81746 .61178 m
.81746 .61803 L
s
.97619 .61178 m
.97619 .61803 L
s
.125 Mabswid
.05556 .61428 m
.05556 .61803 L
s
.0873 .61428 m
.0873 .61803 L
s
.11905 .61428 m
.11905 .61803 L
s
.15079 .61428 m
.15079 .61803 L
s
.21429 .61428 m
.21429 .61803 L
s
.24603 .61428 m
.24603 .61803 L
s
.27778 .61428 m
.27778 .61803 L
s
.30952 .61428 m
.30952 .61803 L
s
.37302 .61428 m
.37302 .61803 L
s
.40476 .61428 m
.40476 .61803 L
s
.43651 .61428 m
.43651 .61803 L
s
.46825 .61428 m
.46825 .61803 L
s
.53175 .61428 m
.53175 .61803 L
s
.56349 .61428 m
.56349 .61803 L
s
.59524 .61428 m
.59524 .61803 L
s
.62698 .61428 m
.62698 .61803 L
s
.69048 .61428 m
.69048 .61803 L
s
.72222 .61428 m
.72222 .61803 L
s
.75397 .61428 m
.75397 .61803 L
s
.78571 .61428 m
.78571 .61803 L
s
.84921 .61428 m
.84921 .61803 L
s
.88095 .61428 m
.88095 .61803 L
s
.9127 .61428 m
.9127 .61803 L
s
.94444 .61428 m
.94444 .61803 L
s
.25 Mabswid
0 .61803 m
1 .61803 L
s
.99375 .01475 m
1 .01475 L
s
.99375 .12185 m
1 .12185 L
s
.99375 .22895 m
1 .22895 L
s
.99375 .33606 m
1 .33606 L
s
.99375 .44316 m
1 .44316 L
s
.99375 .55026 m
1 .55026 L
s
.125 Mabswid
.99625 .03617 m
1 .03617 L
s
.99625 .05759 m
1 .05759 L
s
.99625 .07901 m
1 .07901 L
s
.99625 .10043 m
1 .10043 L
s
.99625 .14327 m
1 .14327 L
s
.99625 .16469 m
1 .16469 L
s
.99625 .18611 m
1 .18611 L
s
.99625 .20753 m
1 .20753 L
s
.99625 .25037 m
1 .25037 L
s
.99625 .27179 m
1 .27179 L
s
.99625 .29321 m
1 .29321 L
s
.99625 .31464 m
1 .31464 L
s
.99625 .35748 m
1 .35748 L
s
.99625 .3789 m
1 .3789 L
s
.99625 .40032 m
1 .40032 L
s
.99625 .42174 m
1 .42174 L
s
.99625 .46458 m
1 .46458 L
s
.99625 .486 m
1 .486 L
s
.99625 .50742 m
1 .50742 L
s
.99625 .52884 m
1 .52884 L
s
.99625 .57168 m
1 .57168 L
s
.99625 .5931 m
1 .5931 L
s
.99625 .61452 m
1 .61452 L
s
.25 Mabswid
1 0 m
1 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
0 0 1 r
.5 Mabswid
.09593 .61803 m
.10458 .4923 L
.11399 .39162 L
.12411 .30945 L
.13367 .25016 L
.14241 .20754 L
.1516 .1719 L
.1614 .14183 L
.17215 .11602 L
.18212 .09719 L
.19241 .08173 L
.20353 .0685 L
.21315 .05933 L
.22371 .05117 L
.24364 .03977 L
.25454 .03519 L
.26471 .03169 L
.27516 .02872 L
.28506 .0264 L
.30362 .02302 L
.32353 .02045 L
.34195 .01876 L
.36061 .01752 L
.37136 .01697 L
.38121 .01655 L
.40056 .01592 L
.41072 .01566 L
.42142 .01544 L
.43096 .01528 L
.44116 .01514 L
.45953 .01495 L
.46977 .01488 L
.48087 .01482 L
.49136 .01477 L
.50102 .01475 L
.5057 .01474 L
.51072 .01473 L
.51546 .01472 L
.51755 .01472 L
.51979 .01472 L
.52241 .01472 L
.52359 .01472 L
.52485 .01472 L
.52563 .01472 L
.52635 .01472 L
.52702 .01472 L
.52775 .01472 L
.52903 .01472 L
.52972 .01472 L
.53037 .01472 L
Mistroke
.53168 .01472 L
.53291 .01472 L
.53402 .01472 L
.53523 .01472 L
.53793 .01472 L
.54043 .01472 L
.54507 .01472 L
.55008 .01473 L
.55913 .01474 L
.56989 .01475 L
.57974 .01477 L
.61942 .01487 L
.65758 .01498 L
.69819 .0151 L
.73729 .01521 L
.77884 .01533 L
.81888 .01543 L
.85739 .01552 L
.89837 .0156 L
.93782 .01567 L
.97576 .01573 L
.97619 .01574 L
Mfstroke
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{288, 177.938},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40004P0000/B000`400?l00000o`00003oo`3ooolQ
0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`007P3oool01P3ookH0IP00000000000000000j093K
oad0oooo00X0oonf06H00000000000000000>P2@fol0oooo0?oo]P1V000003Z@0`3oool0103KT3X0
00000000000jT=/N0?ooo`060?nfIP00000000000000000006H0]_oo7P3oool02P3o]VH000000000
00000000001V0;Koo`3oool0oonf06H00000>Y030?ooo`040=^@>P000000000003Z@fal0oooo00@0
fi0j00000000000006Jf7`3oool0103KT3X0000000000000I[H20?ooo`030?oo]P1V000003Z@00<0
oooo00@0fi0j000000000000>Y3K803oool0103KT3X000000000>P2@fol50?ooo`00803oool00`3o
]VH0>Y3K0?ooo`0P0?ooo`030?nfIP0jT=/0oooo00L0oooo00H0om^@03XjT03oool0oooo090j>P2@
folN0?ooo`03090j000006H0]_oo0240oooo00<0T3X00000IP2fool0203oool01P3ofi00>SZ@0?oo
o`3oool0T3Xj093Koad0oooo00H0om^@03XjT03oool0oonf06H0>P2@folM0?ooo`060?oKT00j>Y00
oooo0?oo]P1V03X0T=_o1P3oool01P3ofi00>SZ@0?ooo`3oool0T3Xj093Kob00oooo00<0okIV03Z@
f`3oool01@3oool00200oooo00<0okIV03Z@f`3oool0803oool00`3o]VH0>Y3K0?ooo`0;0?ooo`03
0;IV>P2@fol0oooo01h0oooo00<0okIV0000001V]_l08@3oool00`3o]VH0000006Jfo`0;0?ooo`03
0;IV>P2@fol0oooo01h0oooo00<0]VH00000001V]_l0803oool00`2fIP00000006Jfo`0;0?ooo`03
0;IV>P2@fol0oooo01`0oooo00H0oonf06H00000000000000000>P2@fol50?ooo`00803oool00`3o
]VH0>Y3K0?ooo`0P0?ooo`030?nfIP0jT=/0oooo00P0oooo00@0]VH000000000000006Jf8@3oool0
0`3ookH0][Ko0?ooo`0Q0?ooo`030?oo]P2f]_l0oooo00L0oooo00@0]VH000000000000006Jf8@3o
ool00`3ookH0ISZ@0?ooo`0P0?ooo`030?oo]P1V>Y00oooo00L0oooo00@0]VH000000000000006Jf
7`3oool0102fIP00I[Ko0?nfIP0jT=/60?ooo`007`3oool00`2@>VH0][IV03Z@f`0P0?ooo`03090j
IP2f]VH0>Y3K00T0oooo00<0]VHj093Ko`3oool07`3oool01P3ofi00>SZ@0?ooo`3ookH0IP1V0;Ko
oah0oooo00H0om^@03XjT03oool0oonf06H0IP2fool70?ooo`030;IV>P2@fol0oooo01l0oooo00H0
oonf06H0>P2@fol0oonf06H0IP2foolM0?ooo`060?oo]P1V03X0T=_o0?oo]P1V06H0]_oo1`3oool0
0`2fISX0T=_o0?ooo`0P0?ooo`040?oo]P1V03X0T91V03Z@f`H0oooo000O0?ooo`030?nfIP000000
>Y3K0200oooo00<0okIV0000000jT=/02@3oool0102fIP00000000000000I[HO0?ooo`040=^@>P00
0000000003Z@fb00oooo00@0fi0j000000000000>Y3K203oool0102fIP00000000000000I[HO0?oo
o`040?oKT00j0000000006Jfoal0oooo00@0om^@03X000000000I[Ko203oool0102fIP0000000000
0000I[HP0?ooo`030?oKT00j0000>Y3K00H0oooo003o0?ooob40oooo003o0?ooob40oooo003o0?oo
ob40oooo003o0?ooob40oooo003o0?ooob40oooo000K0?ooool000001@0000010?ooo`006`3oool0
0`000000oooo0?ooo`030?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool0
0`000000oooo0?ooo`060?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool0
0`000000oooo0?ooo`050?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool0
0`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool0
0`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool0
0`000000oooo0?ooo`060?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool0
0`000000oooo0?ooo`050?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool0
0`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool0
0`000000oooo0?ooo`060?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool0
0`000000oooo0?ooo`050?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool0
0`000000oooo0?ooo`050?ooo`030000003oool0oooo00<0oooo0@0000010?ooo`004`3oool0103K
T3X000000000000jT=/40?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool09P3oool0
0`000000oooo0?ooo`0V0?ooo`030000003oool0oooo02L0oooo00<000000?ooo`3oool09P3oool0
0`000000oooo0?ooo`0V0?ooo`030000003oool0oooo02H0oooo00<000000?ooo`3oool00`3oool1
00000040oooo000C0?ooo`05091VT03oool0oooo090jIP2fool00`3oool00`000000oooo0?ooo`3o
0?ooo`40oooo0@0000010?ooo`004P3oool01P3ookH0ISZ@0?ooo`3oool0]VHj093Ko`<0oooo0P00
001J0?oooj80003o103oool200000040oooo000B0?ooo`060?oo]P1V>Y00oooo0?ooo`2fISX0T=_o
0`3oool00`000000oooo0?ooo`1?0?ooo`X0003oY`3oool100000040oooo000C0?ooo`05090j>P2@
fol0oonf06H0IP2fool00`3oool00`000000oooo0?ooo`1:0?ooo`D0003o/@3oool100000040oooo
000C0?ooo`040?oKT00j0000000006Jfo`@0oooo00<000000?ooo`3oool0@`3oool70000okH0oooo
0@0000010?ooo`006`3oool00`000000oooo0?ooo`110?ooo`80003o_@3oool100000040oooo000K
0?ooo`800000?`3oool30000okh0oooo0P0000010?ooo`006`3oool00`000000oooo0?ooo`0l0?oo
o`80003o`P3oool100000040oooo000K0?ooo`030000003oool0oooo03X0oooo0P000?o40?ooo`40
00000@3oool001/0oooo00<000000?ooo`3oool0>03oool20000olH0oooo0@0000010?ooo`006`3o
ool00`000000oooo0?ooo`0g0?ooo`030000o`3oool0oooo0<H0oooo0@0000010?ooo`006`3oool0
0`000000oooo0?ooo`0e0?ooo`80003ob@3oool100000040oooo000K0?ooo`800000=@3oool00`00
0?l0oooo0?ooo`380?ooo`8000000@3oool001/0oooo00<000000?ooo`3oool0<`3oool00`000?l0
oooo0?ooo`3:0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool0<`3oool00`000?l0oooo
0?ooo`3:0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool0<P3oool00`000?l0oooo0?oo
o`3;0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool0<@3oool00`000?l0oooo0?ooo`3<
0?ooo`4000000@3oool001/0oooo0P00000a0?ooo`030000o`3oool0oooo0<`0oooo0P0000010?oo
o`006`3oool00`000000oooo0?ooo`0_0?ooo`030000o`3oool0oooo0<h0oooo0@0000010?ooo`00
6`3oool00`000000oooo0?ooo`0^0?ooo`030000o`3oool0oooo0<l0oooo0@0000010?ooo`006`3o
ool00`000000oooo0?ooo`0]0?ooo`030000o`3oool0oooo0=00oooo0@0000010?ooo`006`3oool0
0`000000oooo0?ooo`0]0?ooo`030000o`3oool0oooo0=00oooo0@0000010?ooo`006`3oool00`00
0000oooo0?ooo`0/0?ooo`030000o`3oool0oooo0=40oooo0@0000010?ooo`006`3oool2000002`0
oooo00<0003o0?ooo`3oool0d@3oool200000040oooo000K0?ooo`030000003oool0oooo02/0oooo
00<0003o0?ooo`3oool0dP3oool100000040oooo000K0?ooo`030000003oool0oooo02X0oooo00<0
003o0?ooo`3oool0d`3oool100000040oooo000K0?ooo`030000003oool0oooo02X0oooo00<0003o
0?ooo`3oool0d`3oool100000040oooo00001@3oool0fi0j000000000000>Y3K0080oooo00<0oonf
06H00000>Y000`3oool01`3KT3X000000000000jT=/0oooo0?oo]P1V00000P0000000`0003X0T=_o
0?ooo`020?ooo`030000003oool0oooo02T0oooo00<0003o0?ooo`3oool0e03oool100000040oooo
00001P3oool0T6J@0?ooo`3oool0T3YV0;Koo`L0oooo00D0T6J@0?ooo`3oool0T3YV0;Koo`020?oo
o`030?nfIP0jT=/0oooo00@0oooo00<000000?ooo`3oool0:@3oool00`000?l0oooo0?ooo`3D0?oo
o`4000000@3oool000060?oo]P1V>Y00oooo0?ooo`2fISX0T=_o1P3oool01P3ookH0ISZ@0?ooo`3o
ool0]VHj093Ko`80oooo00<0okIV03Z@f`3oool0103oool2000002T0oooo00<0003o0?ooo`3oool0
e03oool200000040oooo00001P3ookH0ISZ@0?ooo`3oool0]VHj093Ko`H0oooo00H0oonf06HjT03o
ool0oooo0;IV>P2@fol20?ooo`030?nfIP0jT=/0oooo00@0oooo00<000000?ooo`3oool0:03oool0
0`000?l0oooo0?ooo`3E0?ooo`4000000@3oool000060?ooo`2@>SX0T=_o0?oo]P1V06H0]_oo1`3o
ool02@2@>SX0T=_o0?oo]P1V06H0]_oo0?ooo`2@>VH0][IV03Z@f`050?ooo`030000003oool0oooo
02P0oooo00<0003o0?ooo`3oool0e@3oool100000040oooo00001@3oool0om^@03X000000000I[Ko
00P0oooo00@0om^@03X000000000I[Ko0P3oool00`3o]VH0000003Z@f`050?ooo`030000003oool0
oooo02P0oooo00<0003o0?ooo`3oool0e@3oool100000040oooo000K0?ooo`030000003oool0oooo
02L0oooo00<0003o0?ooo`3oool0eP3oool100000040oooo000K0?ooo`800000:03oool00`000?l0
oooo0?ooo`3E0?ooo`8000000@3oool001/0oooo00<000000?ooo`3oool09`3oool00`000?l0oooo
0?ooo`3F0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool09P3oool00`000?l0oooo0?oo
o`3G0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool09P3oool00`000?l0oooo0?ooo`3G
0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool09@3oool00`000?l0oooo0?ooo`3H0?oo
o`4000000@3oool001/0oooo00<000000?ooo`3oool09@3oool00`000?l0oooo0?ooo`3H0?ooo`40
00000@3oool001/0oooo0P00000V0?ooo`030000o`3oool0oooo0=L0oooo0P0000010?ooo`006`3o
ool00`000000oooo0?ooo`0T0?ooo`030000o`3oool0oooo0=T0oooo0@0000010?ooo`006`3oool0
0`000000oooo0?ooo`0T0?ooo`030000o`3oool0oooo0=T0oooo0@0000010?ooo`006`3oool00`00
0000oooo0?ooo`0T0?ooo`030000o`3oool0oooo0=T0oooo0@0000010?ooo`006`3oool00`000000
oooo0?ooo`0T0?ooo`030000o`3oool0oooo0=T0oooo0@0000010?ooo`006`3oool2000002@0oooo
00<0003o0?ooo`3oool0f@3oool200000040oooo000K0?ooo`030000003oool0oooo02<0oooo00<0
003o0?ooo`3oool0fP3oool100000040oooo000K0?ooo`030000003oool0oooo02<0oooo00<0003o
0?ooo`3oool0fP3oool100000040oooo000K0?ooo`030000003oool0oooo02<0oooo00<0003o0?oo
o`3oool0fP3oool100000040oooo000K0?ooo`030000003oool0oooo0280oooo00<0003o0?ooo`3o
ool0f`3oool100000040oooo000K0?ooo`030000003oool0oooo0280oooo00<0003o0?ooo`3oool0
f`3oool100000040oooo000K0?ooo`8000008`3oool00`000?l0oooo0?ooo`3J0?ooo`8000000@3o
ool001/0oooo00<000000?ooo`3oool08P3oool00`000?l0oooo0?ooo`3K0?ooo`4000000@3oool0
01/0oooo00<000000?ooo`3oool08@3oool00`000?l0oooo0?ooo`3L0?ooo`4000000@3oool00005
0?ooo`3KT3X000000000000jT=/00P3oool00`3ookH0IP00000jT0030?ooo`060=^@>P0000000000
03Z@f`3oool0okIV0`0000000`0006H0]_oo0?ooo`020?ooo`030000003oool0oooo0240oooo00<0
003o0?ooo`3oool0g03oool100000040oooo00001P3oool0T6J@0?ooo`3oool0T3YV0;Koo`L0oooo
00T0T6J@0?ooo`3oool0T3YV0;Koo`3oool0T3X00000IP2fool01@3oool00`000000oooo0?ooo`0Q
0?ooo`030000o`3oool0oooo0=`0oooo0@0000010?ooo`0000H0oonf06HjT03oool0oooo0;IV>P2@
fol60?ooo`060?oo]P1V>Y00oooo0?ooo`2fISX0T=_o0P3oool00`3o]VH0000006Jfo`040?ooo`80
00008P3oool00`000?l0oooo0?ooo`3K0?ooo`8000000@3oool000060?oo]P1V>Y00oooo0?ooo`2f
ISX0T=_o1P3oool01P3ookH0ISZ@0?ooo`3oool0]VHj093Ko`<0oooo00<0oonf0;Jfo`3oool00`3o
ool00`000000oooo0?ooo`0P0?ooo`030000o`3oool0oooo0=d0oooo0@0000010?ooo`0000H0oooo
090j>P2@fol0oonf06H0IP2fool70?ooo`0;090j>P2@fol0oonf06H0IP2fool0om^@03XjT03oool0
oonf06H0IP2fool00`3oool00`000000oooo0?ooo`0P0?ooo`030000o`3oool0oooo0=d0oooo0@00
00010?ooo`0000D0oooo0?oKT00j0000000006Jfo`080?ooo`040?oKT00j0000000006Jfo`80oooo
00@0fi0j000000000000>Y3K103oool00`000000oooo0?ooo`0P0?ooo`030000o`3oool0oooo0=d0
oooo0@0000010?ooo`006`3oool00`000000oooo0?ooo`0P0?ooo`030000o`3oool0oooo0=d0oooo
0@0000010?ooo`006`3oool00`000000oooo0?ooo`0O0?ooo`030000o`3oool0oooo0=h0oooo0@00
00010?ooo`006`3oool200000200oooo00<0003o0?ooo`3oool0g@3oool200000040oooo000K0?oo
o`030000003oool0oooo01l0oooo00<0003o0?ooo`3oool0gP3oool100000040oooo000K0?ooo`03
0000003oool0oooo01l0oooo00<0003o0?ooo`3oool0gP3oool100000040oooo000K0?ooo`030000
003oool0oooo01l0oooo00<0003o0?ooo`3oool0gP3oool100000040oooo000K0?ooo`030000003o
ool0oooo01h0oooo00<0003o0?ooo`3oool0g`3oool100000040oooo000K0?ooo`8000007`3oool0
0`000?l0oooo0?ooo`3N0?ooo`8000000@3oool001/0oooo00<000000?ooo`3oool07P3oool00`00
0?l0oooo0?ooo`3O0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool07P3oool00`000?l0
oooo0?ooo`3O0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool07P3oool00`000?l0oooo
0?ooo`3O0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool07P3oool00`000?l0oooo0?oo
o`3O0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool07P3oool00`000?l0oooo0?ooo`3O
0?ooo`4000000@3oool001/0oooo0P00000O0?ooo`030000o`3oool0oooo0=h0oooo0P0000010?oo
o`006`3oool00`000000oooo0?ooo`0M0?ooo`030000o`3oool0oooo0>00oooo0@0000010?ooo`00
6`3oool00`000000oooo0?ooo`0M0?ooo`030000o`3oool0oooo0>00oooo0@0000010?ooo`006`3o
ool00`000000oooo0?ooo`0M0?ooo`030000o`3oool0oooo0>00oooo0@0000010?ooo`006`3oool0
0`000000oooo0?ooo`0M0?ooo`030000o`3oool0oooo0>00oooo0@0000010?ooo`006`3oool00`00
0000oooo0?ooo`0M0?ooo`030000o`3oool0oooo0>00oooo0@0000010?ooo`006`3oool2000001h0
oooo00<0003o0?ooo`3oool0g`3oool200000040oooo000K0?ooo`030000003oool0oooo01d0oooo
00<0003o0?ooo`3oool0h03oool100000040oooo000K0?ooo`030000003oool0oooo01`0oooo00<0
003o0?ooo`3oool0h@3oool100000040oooo00001@3oool0fi0j000000000000>Y3K0080oooo00<0
oonf06H00000>Y000`3oool0103KT3X000000000000jT=/20?ooo`040=^@>P0000000000001V]P@0
oooo00<000000?ooo`3oool0703oool00`000?l0oooo0?ooo`3Q0?ooo`4000000@3oool000060?oo
o`2@IY00oooo0?ooo`2@>VH0]_oo1`3oool02`2@IY00oooo0?ooo`2@>VH0]_oo0?oKT00j>Y00oooo
0?oo]P1V03X0T=_o00<0oooo00<000000?ooo`3oool0703oool00`000?l0oooo0?ooo`3Q0?ooo`40
00000@3oool000060?oo]P1V>Y00oooo0?ooo`2fISX0T=_o1P3oool01P3ookH0ISZ@0?ooo`3oool0
]VHj093Ko`80oooo00<0]VH00000001V]_l0103oool2000001d0oooo00<0003o0?ooo`3oool0h03o
ool200000040oooo00001P3ookH0ISZ@0?ooo`3oool0]VHj093Ko`H0oooo00H0oonf06HjT03oool0
oooo0;IV>P2@fol30?ooo`030?oo]P1V>Y00oooo00<0oooo00<000000?ooo`3oool0703oool00`00
0?l0oooo0?ooo`3Q0?ooo`4000000@3oool000060?ooo`2@>SX0T=_o0?oo]P1V06H0]_oo1`3oool0
2`2@>SX0T=_o0?oo]P1V06H0]_oo0?oo]P1V03X0T=_o0?oo]P1V06H0]_oo00<0oooo00<000000?oo
o`3oool0703oool00`000?l0oooo0?ooo`3Q0?ooo`4000000@3oool000050?ooo`3ofi00>P000000
001V]_l0203oool0103ofi00>P000000001V]_l20?ooo`040?oKT00j0000000006Jfo`@0oooo00<0
00000?ooo`3oool0703oool00`000?l0oooo0?ooo`3Q0?ooo`4000000@3oool001/0oooo00<00000
0?ooo`3oool06`3oool00`000?l0oooo0?ooo`3R0?ooo`4000000@3oool001/0oooo00<000000?oo
o`3oool06`3oool00`000?l0oooo0?ooo`3R0?ooo`4000000@3oool001/0oooo0P00000L0?ooo`03
0000o`3oool0oooo0>40oooo0P0000010?ooo`006`3oool00`000000oooo0?ooo`0K0?ooo`030000
o`3oool0oooo0>80oooo0@0000010?ooo`006`3oool00`000000oooo0?ooo`0K0?ooo`030000o`3o
ool0oooo0>80oooo0@0000010?ooo`006`3oool00`000000oooo0?ooo`0K0?ooo`030000o`3oool0
oooo0>80oooo0@0000010?ooo`006`3oool00`000000oooo0?ooo`0K0?ooo`030000o`3oool0oooo
0>80oooo0@0000010?ooo`006`3oool2000001`0oooo00<0003o0?ooo`3oool0h@3oool200000040
oooo000K0?ooo`030000003oool0oooo01X0oooo00<0003o0?ooo`3oool0h`3oool100000040oooo
000K0?ooo`030000003oool0oooo01X0oooo00<0003o0?ooo`3oool0h`3oool100000040oooo000K
0?ooo`030000003oool0oooo01X0oooo00<0003o0?ooo`3oool0h`3oool100000040oooo000K0?oo
o`030000003oool0oooo01X0oooo00<0003o0?ooo`3oool0h`3oool100000040oooo000K0?ooo`03
0000003oool0oooo01X0oooo00<0003o0?ooo`3oool0h`3oool100000040oooo000K0?ooo`800000
6`3oool00`000?l0oooo0?ooo`3R0?ooo`8000000@3oool001/0oooo00<000000?ooo`3oool06P3o
ool00`000?l0oooo0?ooo`3S0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool06P3oool0
0`000?l0oooo0?ooo`3S0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool06P3oool00`00
0?l0oooo0?ooo`3S0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool06P3oool00`000?l0
oooo0?ooo`3S0?ooo`4000000@3oool001/0oooo0P00000J0?ooo`030000o`3oool0oooo0><0oooo
0P0000010?ooo`006`3oool00`000000oooo0?ooo`0I0?ooo`030000o`3oool0oooo0>@0oooo0@00
00010?ooo`006`3oool00`000000oooo0?ooo`0I0?ooo`030000o`3oool0oooo0>@0oooo0@000001
0?ooo`006`3oool00`000000oooo0?ooo`0I0?ooo`030000o`3oool0oooo0>@0oooo0@0000010?oo
o`0000D0oooo0=^@>P000000000003Z@f`020?ooo`030?oo]P1V000003Z@00<0oooo00@0fi0j0000
00000000>Y3K0`3oool0103KT3X000000000>P2@fol30?ooo`030000003oool0oooo01T0oooo00<0
003o0?ooo`3oool0i03oool100000040oooo00001P3oool0T6J@0?ooo`3oool0T3YV0;Koo`L0oooo
00D0T6J@0?ooo`3oool0T3YV0;Koo`030?ooo`030?nfIP0jT=/0oooo00<0oooo00<000000?ooo`3o
ool06@3oool00`000?l0oooo0?ooo`3T0?ooo`4000000@3oool000060?oo]P1V>Y00oooo0?ooo`2f
ISX0T=_o1P3oool0203ookH0ISZ@0?ooo`3oool0]VHj093Ko`3ookH0IP000P0000000`0003X0T=_o
0?ooo`020?ooo`8000006P3oool00`000?l0oooo0?ooo`3S0?ooo`8000000@3oool000060?oo]P1V
>Y00oooo0?ooo`2fISX0T=_o1P3oool02`3ookH0ISZ@0?ooo`3oool0]VHj093Ko`3oool0]VH006Jf
o`3o]VH0>Y3K00@0oooo00<000000?ooo`3oool06@3oool00`000?l0oooo0?ooo`3T0?ooo`400000
0@3oool000060?ooo`2@>SX0T=_o0?oo]P1V06H0]_oo1`3oool02P2@>SX0T=_o0?oo]P1V06H0]_oo
0?ooo`3ookH0IP0j092@IP0jT=/40?ooo`030000003oool0oooo01T0oooo00<0003o0?ooo`3oool0
i03oool100000040oooo00001@3oool0om^@03X000000000I[Ko00P0oooo00@0om^@03X000000000
I[Ko0`3oool00`3ofi00>P0003Z@f`040?ooo`030000003oool0oooo01T0oooo00<0003o0?ooo`3o
ool0i03oool100000040oooo000K0?ooo`030000003oool0oooo01T0oooo00<0003o0?ooo`3oool0
i03oool100000040oooo000K0?ooo`030000003oool0oooo01T0oooo00<0003o0?ooo`3oool0i03o
ool100000040oooo000K0?ooo`8000006P3oool00`000?l0oooo0?ooo`3S0?ooo`8000000@3oool0
01/0oooo00<000000?ooo`3oool0603oool00`000?l0oooo0?ooo`3U0?ooo`4000000@3oool001/0
oooo00<000000?ooo`3oool0603oool00`000?l0oooo0?ooo`3U0?ooo`4000000@3oool001/0oooo
00<000000?ooo`3oool0603oool00`000?l0oooo0?ooo`3U0?ooo`4000000@3oool001/0oooo00<0
00000?ooo`3oool0603oool00`000?l0oooo0?ooo`3U0?ooo`4000000@3oool001/0oooo0P00000I
0?ooo`030000o`3oool0oooo0>@0oooo0P0000010?ooo`006`3oool00`000000oooo0?ooo`0H0?oo
o`030000o`3oool0oooo0>D0oooo0@0000010?ooo`006`3oool00`000000oooo0?ooo`0H0?ooo`03
0000o`3oool0oooo0>D0oooo0@0000010?ooo`006`3oool00`000000oooo0?ooo`0H0?ooo`030000
o`3oool0oooo0>D0oooo0@0000010?ooo`006`3oool00`000000oooo0?ooo`0H0?ooo`030000o`3o
ool0oooo0>D0oooo0@0000010?ooo`006`3oool00`000000oooo0?ooo`0H0?ooo`030000o`3oool0
oooo0>D0oooo0@0000010?ooo`006`3oool2000001T0oooo00<0003o0?ooo`3oool0i03oool20000
0040oooo000K0?ooo`030000003oool0oooo01P0oooo00<0003o0?ooo`3oool0i@3oool100000040
oooo000K0?ooo`030000003oool0oooo01P0oooo00<0003o0?ooo`3oool0i@3oool100000040oooo
000K0?ooo`030000003oool0oooo01P0oooo00<0003o0?ooo`3oool0i@3oool100000040oooo000K
0?ooo`030000003oool0oooo01L0oooo00<0003o0?ooo`3oool0iP3oool100000040oooo000K0?oo
o`800000603oool00`000?l0oooo0?ooo`3U0?ooo`8000000@3oool001/0oooo00<000000?ooo`3o
ool05`3oool00`000?l0oooo0?ooo`3V0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool0
5`3oool00`000?l0oooo0?ooo`3V0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool05`3o
ool00`000?l0oooo0?ooo`3V0?ooo`4000000@3oool000050?ooo`3KT3X000000000000jT=/00P3o
ool00`3ookH0IP00000jT0030?ooo`040=^@>P000000000003Z@f`80oooo00@0fi0j000000000000
>Y3K103oool00`000000oooo0?ooo`0G0?ooo`030000o`3oool0oooo0>H0oooo0@0000010?ooo`00
00H0oooo091VT03oool0oooo090jIP2fool70?ooo`07091VT03oool0oooo090jIP2fool0om^@03Xj
T0020?ooo`03090j>P2@fol0oooo0080oooo00<000000?ooo`3oool05`3oool00`000?l0oooo0?oo
o`3V0?ooo`4000000@3oool000060?oo]P1V>Y00oooo0?ooo`2fISX0T=_o1P3oool01P3ookH0ISZ@
0?ooo`3oool0]VHj093Ko`@0oooo00<0]VHj093Ko`3oool00P3oool2000001P0oooo00<0003o0?oo
o`3oool0i@3oool200000040oooo00001P3ookH0ISZ@0?ooo`3oool0]VHj093Ko`H0oooo00P0oonf
06HjT03oool0oooo0;IV>P2@fol0oooo0;IV0080000000<006Jf0?ooo`3oool00P3oool00`000000
oooo0?ooo`0G0?ooo`030000o`3oool0oooo0>H0oooo0@0000010?ooo`0000H0oooo090j>P2@fol0
oonf06H0IP2fool70?ooo`08090j>P2@fol0oonf06H0IP2fool0oooo0;IV>P2@fol60?ooo`030000
003oool0oooo01L0oooo00<0003o0?ooo`3oool0iP3oool100000040oooo00001@3oool0om^@03X0
00000000I[Ko00P0oooo00@0om^@03X000000000I[Ko0P3oool0102fIP00000000000000I[H40?oo
o`030000003oool0oooo01L0oooo00<0003o0?ooo`3oool0iP3oool100000040oooo000K0?ooo`03
0000003oool0oooo01L0oooo00<0003o0?ooo`3oool0iP3oool100000040oooo000K0?ooo`800000
603oool00`000?l0oooo0?ooo`3U0?ooo`8000000@3oool001/0oooo00<000000?ooo`3oool05`3o
ool00`000?l0oooo0?ooo`3V0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool05`3oool0
0`000?l0oooo0?ooo`3V0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool05`3oool00`00
0?l0oooo0?ooo`3V0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool05P3oool00`000?l0
oooo0?ooo`3W0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool05P3oool00`000?l0oooo
0?ooo`3W0?ooo`4000000@3oool001/0oooo0P00000G0?ooo`030000o`3oool0oooo0>H0oooo0P00
00010?ooo`006`3oool00`000000oooo0?ooo`0F0?ooo`030000o`3oool0oooo0>L0oooo0@000001
0?ooo`006`3oool00`000000oooo0?ooo`0F0?ooo`030000o`3oool0oooo0>L0oooo0@0000010?oo
o`006`3oool00`000000oooo0?ooo`0F0?ooo`030000o`3oool0oooo0>L0oooo0@0000010?ooo`00
6`3oool00`000000oooo0?ooo`0F0?ooo`030000o`3oool0oooo0>L0oooo0@0000010?ooo`006`3o
ool2000000@0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`040000003o
ool0oooo0000o`D0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool00P3oool200000040oooo000K0?oooaT0000000<0
003o000000000000j00000010?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00\
\>"],
  ImageRangeCache->{{{0, 287}, {176.938, 0}} -> {0.594423, -0.0065428, \
0.0121328, 0.000359631}}],

Cell[BoxData[
    TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
      False,
      Editable->False]], "Output"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
-0.333333 0.333333 -2.18738e-017 4.12023 [
[.16667 -0.0125 -9 -9 ]
[.16667 -0.0125 9 0 ]
[.33333 -0.0125 -3 -9 ]
[.33333 -0.0125 3 0 ]
[.5 -0.0125 -9 -9 ]
[.5 -0.0125 9 0 ]
[.66667 -0.0125 -3 -9 ]
[.66667 -0.0125 3 0 ]
[.83333 -0.0125 -9 -9 ]
[.83333 -0.0125 9 0 ]
[1 -0.0125 -3 -9 ]
[1 -0.0125 3 0 ]
[ 0 0 -0.125 0 ]
[.5 -0.0125 -5 -21.875 ]
[.5 -0.0125 5 -9 ]
[-0.0125 .0824 -24 -4.5 ]
[-0.0125 .0824 0 4.5 ]
[-0.0125 .16481 -24 -4.5 ]
[-0.0125 .16481 0 4.5 ]
[-0.0125 .24721 -24 -4.5 ]
[-0.0125 .24721 0 4.5 ]
[-0.0125 .32962 -24 -4.5 ]
[-0.0125 .32962 0 4.5 ]
[-0.0125 .41202 -18 -4.5 ]
[-0.0125 .41202 0 4.5 ]
[-0.0125 .49443 -24 -4.5 ]
[-0.0125 .49443 0 4.5 ]
[-0.0125 .57683 -24 -4.5 ]
[-0.0125 .57683 0 4.5 ]
[ 0 0 -0.125 0 ]
[-0.01875 .30902 -36.875 -23.9688 ]
[-0.01875 .30902 -24 23.9688 ]
[ 0 .61803 .125 0 ]
[ 1 0 .125 0 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.16667 0 m
.16667 .00625 L
s
[(1.5)] .16667 -0.0125 0 1 Mshowa
.33333 0 m
.33333 .00625 L
s
[(2)] .33333 -0.0125 0 1 Mshowa
.5 0 m
.5 .00625 L
s
[(2.5)] .5 -0.0125 0 1 Mshowa
.66667 0 m
.66667 .00625 L
s
[(3)] .66667 -0.0125 0 1 Mshowa
.83333 0 m
.83333 .00625 L
s
[(3.5)] .83333 -0.0125 0 1 Mshowa
1 0 m
1 .00625 L
s
[(4)] 1 -0.0125 0 1 Mshowa
.125 Mabswid
.03333 0 m
.03333 .00375 L
s
.06667 0 m
.06667 .00375 L
s
.1 0 m
.1 .00375 L
s
.13333 0 m
.13333 .00375 L
s
.2 0 m
.2 .00375 L
s
.23333 0 m
.23333 .00375 L
s
.26667 0 m
.26667 .00375 L
s
.3 0 m
.3 .00375 L
s
.36667 0 m
.36667 .00375 L
s
.4 0 m
.4 .00375 L
s
.43333 0 m
.43333 .00375 L
s
.46667 0 m
.46667 .00375 L
s
.53333 0 m
.53333 .00375 L
s
.56667 0 m
.56667 .00375 L
s
.6 0 m
.6 .00375 L
s
.63333 0 m
.63333 .00375 L
s
.7 0 m
.7 .00375 L
s
.73333 0 m
.73333 .00375 L
s
.76667 0 m
.76667 .00375 L
s
.8 0 m
.8 .00375 L
s
.86667 0 m
.86667 .00375 L
s
.9 0 m
.9 .00375 L
s
.93333 0 m
.93333 .00375 L
s
.96667 0 m
.96667 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
gsave
.5 -0.0125 -66 -25.875 Mabsadd m
1 1 Mabs scale
currentpoint translate
0 20.875 translate 1 -1 scale
63.000 13.000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 13.000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(t) show
69.000 13.000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
0 .0824 m
.00625 .0824 L
s
[(0.02)] -0.0125 .0824 1 0 Mshowa
0 .16481 m
.00625 .16481 L
s
[(0.04)] -0.0125 .16481 1 0 Mshowa
0 .24721 m
.00625 .24721 L
s
[(0.06)] -0.0125 .24721 1 0 Mshowa
0 .32962 m
.00625 .32962 L
s
[(0.08)] -0.0125 .32962 1 0 Mshowa
0 .41202 m
.00625 .41202 L
s
[(0.1)] -0.0125 .41202 1 0 Mshowa
0 .49443 m
.00625 .49443 L
s
[(0.12)] -0.0125 .49443 1 0 Mshowa
0 .57683 m
.00625 .57683 L
s
[(0.14)] -0.0125 .57683 1 0 Mshowa
.125 Mabswid
0 .0206 m
.00375 .0206 L
s
0 .0412 m
.00375 .0412 L
s
0 .0618 m
.00375 .0618 L
s
0 .10301 m
.00375 .10301 L
s
0 .12361 m
.00375 .12361 L
s
0 .14421 m
.00375 .14421 L
s
0 .18541 m
.00375 .18541 L
s
0 .20601 m
.00375 .20601 L
s
0 .22661 m
.00375 .22661 L
s
0 .26781 m
.00375 .26781 L
s
0 .28842 m
.00375 .28842 L
s
0 .30902 m
.00375 .30902 L
s
0 .35022 m
.00375 .35022 L
s
0 .37082 m
.00375 .37082 L
s
0 .39142 m
.00375 .39142 L
s
0 .43262 m
.00375 .43262 L
s
0 .45322 m
.00375 .45322 L
s
0 .47383 m
.00375 .47383 L
s
0 .51503 m
.00375 .51503 L
s
0 .53563 m
.00375 .53563 L
s
0 .55623 m
.00375 .55623 L
s
0 .59743 m
.00375 .59743 L
s
.25 Mabswid
0 0 m
0 .61803 L
s
gsave
-0.01875 .30902 -115.406 -10.4375 Mabsadd m
1 1 Mabs scale
currentpoint translate
84.9688 10.4375 translate
90 rotate
-84.9688 -10.4375 translate
0 20.875 translate 1 -1 scale
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding WindowsANSIEncoding def
        currentdict
    end

    newfontname exch definefont pop
} def
63.000 13.000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
%%BeginResource: font Courier-MISO
%%BeginFont: Courier-MISO
/Courier /Courier-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 13.000 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(dS) show
75.000 14.563 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 7.125 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(E) show
79.813 13.000 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
85.813 13.000 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(dS) show
97.813 14.563 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 7.125 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(IE) show
106.938 13.000 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
0 .61178 m
0 .61803 L
s
.16667 .61178 m
.16667 .61803 L
s
.33333 .61178 m
.33333 .61803 L
s
.5 .61178 m
.5 .61803 L
s
.66667 .61178 m
.66667 .61803 L
s
.83333 .61178 m
.83333 .61803 L
s
.125 Mabswid
.03333 .61428 m
.03333 .61803 L
s
.06667 .61428 m
.06667 .61803 L
s
.1 .61428 m
.1 .61803 L
s
.13333 .61428 m
.13333 .61803 L
s
.2 .61428 m
.2 .61803 L
s
.23333 .61428 m
.23333 .61803 L
s
.26667 .61428 m
.26667 .61803 L
s
.3 .61428 m
.3 .61803 L
s
.36667 .61428 m
.36667 .61803 L
s
.4 .61428 m
.4 .61803 L
s
.43333 .61428 m
.43333 .61803 L
s
.46667 .61428 m
.46667 .61803 L
s
.53333 .61428 m
.53333 .61803 L
s
.56667 .61428 m
.56667 .61803 L
s
.6 .61428 m
.6 .61803 L
s
.63333 .61428 m
.63333 .61803 L
s
.7 .61428 m
.7 .61803 L
s
.73333 .61428 m
.73333 .61803 L
s
.76667 .61428 m
.76667 .61803 L
s
.8 .61428 m
.8 .61803 L
s
.86667 .61428 m
.86667 .61803 L
s
.9 .61428 m
.9 .61803 L
s
.93333 .61428 m
.93333 .61803 L
s
.96667 .61428 m
.96667 .61803 L
s
.25 Mabswid
0 .61803 m
1 .61803 L
s
.99375 0 m
1 0 L
s
.99375 .0824 m
1 .0824 L
s
.99375 .16481 m
1 .16481 L
s
.99375 .24721 m
1 .24721 L
s
.99375 .32962 m
1 .32962 L
s
.99375 .41202 m
1 .41202 L
s
.99375 .49443 m
1 .49443 L
s
.99375 .57683 m
1 .57683 L
s
.125 Mabswid
.99625 .0206 m
1 .0206 L
s
.99625 .0412 m
1 .0412 L
s
.99625 .0618 m
1 .0618 L
s
.99625 .10301 m
1 .10301 L
s
.99625 .12361 m
1 .12361 L
s
.99625 .14421 m
1 .14421 L
s
.99625 .18541 m
1 .18541 L
s
.99625 .20601 m
1 .20601 L
s
.99625 .22661 m
1 .22661 L
s
.99625 .26781 m
1 .26781 L
s
.99625 .28842 m
1 .28842 L
s
.99625 .30902 m
1 .30902 L
s
.99625 .35022 m
1 .35022 L
s
.99625 .37082 m
1 .37082 L
s
.99625 .39142 m
1 .39142 L
s
.99625 .43262 m
1 .43262 L
s
.99625 .45322 m
1 .45322 L
s
.99625 .47383 m
1 .47383 L
s
.99625 .51503 m
1 .51503 L
s
.99625 .53563 m
1 .53563 L
s
.99625 .55623 m
1 .55623 L
s
.99625 .59743 m
1 .59743 L
s
.25 Mabswid
1 0 m
1 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
1 0 0 r
.5 Mabswid
.10661 .61803 m
.11535 .50519 L
.12454 .41238 L
.13418 .335 L
.14447 .27002 L
.15575 .21456 L
.16623 .17433 L
.17703 .14153 L
.18871 .11364 L
.19881 .09447 L
.20989 .07751 L
.23083 .05406 L
.24227 .04473 L
.25294 .03765 L
.26392 .03168 L
.27431 .02703 L
.2938 .02031 L
.3147 .01524 L
.33404 .01191 L
.35364 .00949 L
.36493 .00842 L
.37527 .0076 L
.39559 .00637 L
.40626 .00588 L
.41749 .00545 L
.42751 .00514 L
.43822 .00487 L
.4575 .0045 L
.46826 .00436 L
.47991 .00424 L
.49092 .00416 L
.50107 .00411 L
.50598 .00409 L
.51125 .00407 L
.51623 .00406 L
.51843 .00406 L
.52078 .00405 L
.52354 .00405 L
.52477 .00405 L
.52609 .00405 L
.52691 .00405 L
.52766 .00405 L
.52837 .00405 L
.52914 .00405 L
.53048 .00405 L
.53121 .00405 L
.53189 .00405 L
.53326 .00405 L
.53456 .00405 L
.53573 .00405 L
Mistroke
.53699 .00405 L
.53983 .00405 L
.54245 .00405 L
.54733 .00406 L
.55258 .00407 L
.56208 .00409 L
.57338 .00412 L
.58373 .00416 L
.62539 .00434 L
.66546 .00456 L
.7081 .00479 L
.74916 .00501 L
.79278 .00522 L
.83482 .00542 L
.87526 .00559 L
.91828 .00575 L
.95971 .00589 L
.99955 .00601 L
1 .00601 L
Mfstroke
0 1 0 r
.06825 .61803 m
.07274 .54492 L
.08481 .40544 L
.09545 .31633 L
.10519 .25439 L
.11643 .19975 L
.12711 .16012 L
.13718 .1309 L
.14791 .1063 L
.16721 .07419 L
.17801 .06112 L
.1897 .04982 L
.19979 .04193 L
.21087 .03483 L
.23181 .02482 L
.24325 .02074 L
.25393 .0176 L
.2753 .01282 L
.29478 .00974 L
.31482 .00746 L
.32518 .00654 L
.33662 .0057 L
.35738 .00452 L
.36876 .00402 L
.37944 .00364 L
.38976 .00333 L
.40063 .00305 L
.42006 .00268 L
.43008 .00253 L
.44079 .0024 L
.46008 .00223 L
.47083 .00216 L
.48249 .00211 L
.48784 .00209 L
.4935 .00207 L
.4988 .00206 L
.50365 .00205 L
.50839 .00204 L
.51356 .00203 L
.51639 .00203 L
.51902 .00203 L
.52153 .00203 L
.52292 .00203 L
.5242 .00203 L
.52539 .00202 L
.5267 .00202 L
.52802 .00202 L
.5294 .00202 L
.53062 .00202 L
.53193 .00202 L
Mistroke
.53317 .00202 L
.53429 .00202 L
.53546 .00202 L
.53654 .00202 L
.53899 .00202 L
.54114 .00203 L
.54343 .00203 L
.54858 .00203 L
.5533 .00203 L
.56392 .00205 L
.58312 .00208 L
.62478 .00217 L
.66485 .00228 L
.7075 .00239 L
.74855 .0025 L
.79218 .00261 L
.83421 .00271 L
.87466 .00279 L
.91768 .00287 L
.9591 .00294 L
.99894 .003 L
1 .003 L
Mfstroke
0 0 1 r
.03948 .61803 m
.04057 .59727 L
.0516 .43595 L
.06178 .33033 L
.07296 .24684 L
.08481 .18372 L
.09469 .14498 L
.10532 .11337 L
.11535 .09056 L
.12454 .07417 L
.13418 .06045 L
.14447 .04889 L
.15575 .03896 L
.16623 .03171 L
.17703 .02577 L
.18871 .02068 L
.19881 .01715 L
.20989 .01401 L
.23083 .00962 L
.24227 .00786 L
.25294 .00651 L
.26392 .00537 L
.27431 .00448 L
.2938 .00318 L
.3147 .00219 L
.33404 .00154 L
.35364 .00106 L
.36493 .00085 L
.37527 .00069 L
.39559 .00045 L
.40626 .00035 L
.41749 .00027 L
.42751 .0002 L
.43822 .00015 L
.4575 8e-005 L
.46826 5e-005 L
.47991 2e-005 L
.49092 1e-005 L
s
.49092 1e-005 m
.49855 0 L
s
.5727 0 m
.57338 0 L
.58373 1e-005 L
.62539 4e-005 L
.66546 9e-005 L
.7081 .00013 L
.74916 .00018 L
.79278 .00022 L
.83482 .00026 L
.87526 .00029 L
.91828 .00033 L
.95971 .00035 L
.99955 .00038 L
1 .00038 L
s
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{288, 177.938},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40004P0000/B000`400?l00000o`00003oo`3ooolQ
0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00X03oool0
103o]VH0000000000000I[Il0?ooo`00X03oool01@3KT3X0>Y3K0?ooo`2fIP00>Y3K07/0oooo002P
0?ooo`030=^@>P0jT=/0oooo07d0oooo002O0?ooo`060=^@>P00000000000000000006H0]_ooN`3o
ool00:00oooo00<0fi0j03Z@f`3oool0O@3oool00?l0oooo8@3oool00?l0oooo8@3oool00?l0oooo
8@3oool00?l0oooo8@3oool004P0oooo00X0oonf06H00000000000000000>P2@fol0oooo0?oo]P1V
000003Z@0`3oool0103KT3X000000000000jT=/N0?ooo`060?nfIP00000000000000000006H0]_oo
703oool02P3o]VH00000000000000000001V0;Koo`3oool0oonf06H00000>Y030?ooo`040=^@>P00
0000000003Z@fal0oooo00@0fi0j00000000000006Jf7P3oool0103KT3X0000000000000I[H20?oo
o`030?oo]P1V000003Z@00<0oooo00@0fi0j000000000000>Y3K803oool0103KT3X000000000>P2@
fol10?ooo`00BP3oool00`3o]VH0>Y3K0?ooo`070?ooo`060?oKT00j>Y00oooo0?ooo`2@>SX0T=_o
7P3oool00`2@>P00001V0;Koo`0O0?ooo`03090j000006H0]_oo00P0oooo00H0om^@03XjT03oool0
oooo090j>P2@folM0?ooo`060?oKT00j>Y00oooo0?oo]P1V03X0T=_o703oool01P3ofi00>SZ@0?oo
o`3ookH0IP0j093Ko`H0oooo00H0om^@03XjT03oool0oooo090j>P2@folP0?ooo`030?nfIP0jT=/0
oooo0040oooo001:0?ooo`030?nfIP0jT=/0oooo00/0oooo00<0]VHj093Ko`3oool07P3oool00`3o
]VH0000006Jfo`0O0?ooo`030?nfIP000000I[Ko00/0oooo00<0]VHj093Ko`3oool07P3oool00`2f
IP00000006Jfo`0O0?ooo`030;IV00000000I[Ko00/0oooo00<0]VHj093Ko`3oool0703oool01P3o
okH0IP00000000000000000j093Ko`40oooo001:0?ooo`030?nfIP0jT=/0oooo00P0oooo00@0]VH0
00000000000006Jf8@3oool00`3ookH0][Ko0?ooo`0O0?ooo`030?oo]P2f]_l0oooo00L0oooo00@0
]VH000000000000006Jf8@3oool00`3ookH0ISZ@0?ooo`0O0?ooo`030?oo]P1V>Y00oooo00L0oooo
00@0]VH000000000000006Jf7`3oool0102fIP00I[Ko0?nfIP0jT=/20?ooo`00B@3oool00`2@>VH0
][IV03Z@f`090?ooo`030;IV>P2@fol0oooo01l0oooo00H0om^@03XjT03oool0oonf06H0IP2foolL
0?ooo`060?oKT00j>Y00oooo0?oo]P1V06H0]_oo1`3oool00`2fISX0T=_o0?ooo`0O0?ooo`060?oo
]P1V03X0T=_o0?oo]P1V06H0]_oo703oool01P3ookH0IP0j093Ko`3ookH0IP1V0;Koo`L0oooo00<0
]VHj093Ko`3oool0803oool0103ookH0IP0j092@IP0jT=/20?ooo`00B@3oool00`3o]VH0000003Z@
f`090?ooo`040;IV000000000000001V]Ql0oooo00@0fi0j000000000000>Y3K7P3oool0103KT3X0
00000000000jT=/80?ooo`040;IV000000000000001V]Ql0oooo00@0om^@03X000000000I[Ko7P3o
ool0103ofi00>P000000001V]_l80?ooo`040;IV000000000000001V]R00oooo00<0om^@03X0000j
T=/00P3oool00?l0oooo8@3oool00?l0oooo8@3oool00?l0oooo8@3oool00?l0oooo8@3oool00?l0
oooo8@3oool00?l0oooo8@3oool002T0ooooA@00000e0000oa400?l0J@000?l30?ooo`00:@3oool0
0`000000oooo0?ooo`0U0?ooo`030000003oool0oooo00l0oooo2`000?l50?ooo`l00?l000<0oooo
0?l0003o0000V03o00030?ooo`00:@3oool00`000000oooo0?ooo`0c0?ooo`@0003o303oool4003o
00D0oooo2`3o002I0?ooo`030000003oool0oooo0040oooo000Y0?ooo`030000003oool0oooo02l0
oooo10000?l;0?ooo`D00?l0103oool50?l00:@0oooo00<000000?ooo`3oool00@3oool002T0oooo
00<000000?ooo`3oool0;@3oool20000o`/0oooo1000o`050?ooo`@0o`00Z@3oool00`000000oooo
0?ooo`010?ooo`00:@3oool2000002/0oooo0`000?l:0?ooo`<00?l01`3oool20?l00:`0oooo0P00
00030?ooo`00:@3oool00`000000oooo0?ooo`0W0?ooo`<0003o2P3oool3003o00P0oooo0P3o002_
0?ooo`030000003oool0oooo0040oooo000Y0?ooo`030000003oool0oooo02D0oooo0P000?l;0?oo
o`800?l02@3oool20?l00;40oooo00<000000?ooo`3oool00@3oool002T0oooo00<000000?ooo`3o
ool0903oool00`000?l0oooo0?ooo`090?ooo`800?l02@3oool20?l00;<0oooo00<000000?ooo`3o
ool00@3oool002T0oooo00<000000?ooo`3oool08`3oool00`000?l0oooo0?ooo`080?ooo`800?l0
2P3oool00`3o0000oooo0?ooo`2c0?ooo`030000003oool0oooo0040oooo000Y0?ooo`8000008P3o
ool20000o`X0oooo00<00?l00?ooo`3oool0203oool20?l00;D0oooo0P0000030?ooo`00:@3oool0
0`000000oooo0?ooo`0P0?ooo`030000o`3oool0oooo00T0oooo00<00?l00?ooo`3oool0203oool0
0`3o0000oooo0?ooo`2f0?ooo`030000003oool0oooo0040oooo000Y0?ooo`030000003oool0oooo
01l0oooo00<0003o0?ooo`3oool02@3oool00`00o`00oooo0?ooo`080?ooo`030?l0003oool0oooo
0;L0oooo00<000000?ooo`3oool00@3oool002T0oooo00<000000?ooo`3oool07P3oool00`000?l0
oooo0?ooo`080?ooo`800?l02P3oool00`3o0000oooo0?ooo`2h0?ooo`030000003oool0oooo0040
oooo000Y0?ooo`030000003oool0oooo01d0oooo00<0003o0?ooo`3oool0203oool00`00o`00oooo
0?ooo`090?ooo`030?l0003oool0oooo0;T0oooo00<000000?ooo`3oool00@3oool002T0oooo0P00
000M0?ooo`030000o`3oool0oooo00P0oooo00<00?l00?ooo`3oool02@3oool00`3o0000oooo0?oo
o`2i0?ooo`8000000`3oool002T0oooo00<000000?ooo`3oool0703oool00`000?l0oooo0?ooo`07
0?ooo`03003o003oool0oooo00T0oooo00<0o`000?ooo`3oool0^`3oool00`000000oooo0?ooo`01
0?ooo`00:@3oool00`000000oooo0?ooo`0K0?ooo`030000o`3oool0oooo00P0oooo00<00?l00?oo
o`3oool0203oool00`3o0000oooo0?ooo`2l0?ooo`030000003oool0oooo0040oooo000?0?ooo`04
0=^@>P000000000003Z@f`80oooo00<0oonf06H00000>Y000`3oool01P3KT3X000000000000jT=/0
oooo0?nfIP<0000000<0001V0;Koo`3oool00P3oool00`000000oooo0?ooo`0K0?ooo`030000o`3o
ool0oooo00L0oooo00<00?l00?ooo`3oool0203oool00`3o0000oooo0?ooo`2m0?ooo`030000003o
ool0oooo0040oooo000?0?ooo`05091VT03oool0oooo090jIP2fool01`3oool02@2@IY00oooo0?oo
o`2@>VH0]_oo0?ooo`2@>P00001V0;Koo`050?ooo`030000003oool0oooo01X0oooo00<0003o0?oo
o`3oool01`3oool00`00o`00oooo0?ooo`080?ooo`030?l0003oool0oooo0;h0oooo00<000000?oo
o`3oool00@3oool000h0oooo00H0oonf06HjT03oool0oooo0;IV>P2@fol60?ooo`060?oo]P1V>Y00
oooo0?ooo`2fISX0T=_o0P3oool00`3o]VH0000006Jfo`040?ooo`8000006`3oool00`000?l0oooo
0?ooo`070?ooo`03003o003oool0oooo00L0oooo00<0o`000?ooo`3oool0_@3oool3000000<0oooo
000>0?ooo`060?oo]P1V>Y00oooo0?ooo`2fISX0T=_o1P3oool01P3ookH0ISZ@0?ooo`3oool0]VHj
093Ko`<0oooo00<0oonf0;Jfo`3oool00`3oool00`000000oooo0?ooo`0I0?ooo`030000o`3oool0
oooo00L0oooo00<00?l00?ooo`3oool0203oool00`3o0000oooo0?ooo`2o0?ooo`030000003oool0
oooo0040oooo000?0?ooo`05090j>P2@fol0oonf06H0IP2fool01`3oool02`2@>SX0T=_o0?oo]P1V
06H0]_oo0?oKT00j>Y00oooo0?oo]P1V06H0]_oo00<0oooo00<000000?ooo`3oool0603oool00`00
0?l0oooo0?ooo`080?ooo`03003o003oool0oooo00L0oooo00<0o`000?ooo`3oool0`03oool00`00
0000oooo0?ooo`010?ooo`003`3oool0103ofi00>P000000001V]_l80?ooo`040?oKT00j00000000
06Jfo`80oooo00@0fi0j000000000000>Y3K103oool00`000000oooo0?ooo`0H0?ooo`030000o`3o
ool0oooo00L0oooo00<00?l00?ooo`3oool0203oool00`3o0000oooo0?ooo`300?ooo`030000003o
ool0oooo0040oooo000Y0?ooo`030000003oool0oooo01L0oooo00<0003o0?ooo`3oool0203oool0
0`00o`00oooo0?ooo`070?ooo`030?l0003oool0oooo0<40oooo00<000000?ooo`3oool00@3oool0
02T0oooo0P00000H0?ooo`030000o`3oool0oooo00L0oooo00<00?l00?ooo`3oool0203oool00`3o
0000oooo0?ooo`300?ooo`8000000`3oool002T0oooo00<000000?ooo`3oool05P3oool00`000?l0
oooo0?ooo`070?ooo`03003o003oool0oooo00P0oooo00<0o`000?ooo`3oool0`P3oool00`000000
oooo0?ooo`010?ooo`00:@3oool00`000000oooo0?ooo`0F0?ooo`030000o`3oool0oooo00L0oooo
00<00?l00?ooo`3oool0203oool00`3o0000oooo0?ooo`320?ooo`030000003oool0oooo0040oooo
000Y0?ooo`030000003oool0oooo01H0oooo00<0003o0?ooo`3oool01P3oool00`00o`00oooo0?oo
o`090?ooo`030?l0003oool0oooo0<80oooo00<000000?ooo`3oool00@3oool002T0oooo00<00000
0?ooo`3oool05@3oool00`000?l0oooo0?ooo`070?ooo`03003o003oool0oooo00P0oooo00<0o`00
0?ooo`3oool0``3oool00`000000oooo0?ooo`010?ooo`00:@3oool2000001H0oooo00<0003o0?oo
o`3oool01P3oool00`00o`00oooo0?ooo`090?ooo`030?l0003oool0oooo0<80oooo0P0000030?oo
o`00:@3oool00`000000oooo0?ooo`0E0?ooo`030000o`3oool0oooo00H0oooo00<00?l00?ooo`3o
ool0203oool00`3o0000oooo0?ooo`340?ooo`030000003oool0oooo0040oooo000Y0?ooo`030000
003oool0oooo01D0oooo00<0003o0?ooo`3oool01P3oool00`00o`00oooo0?ooo`080?ooo`030?l0
003oool0oooo0<@0oooo00<000000?ooo`3oool00@3oool002T0oooo00<000000?ooo`3oool0503o
ool00`000?l0oooo0?ooo`060?ooo`03003o003oool0oooo00P0oooo00<0o`000?ooo`3oool0a@3o
ool00`000000oooo0?ooo`010?ooo`00:@3oool00`000000oooo0?ooo`0D0?ooo`030000o`3oool0
oooo00H0oooo00<00?l00?ooo`3oool0203oool00`3o0000oooo0?ooo`350?ooo`030000003oool0
oooo0040oooo000Y0?ooo`8000005@3oool00`000?l0oooo0?ooo`060?ooo`03003o003oool0oooo
00P0oooo00<0o`000?ooo`3oool0a03oool2000000<0oooo000Y0?ooo`030000003oool0oooo01@0
oooo00<0003o0?ooo`3oool01P3oool00`00o`00oooo0?ooo`070?ooo`030?l0003oool0oooo0<H0
oooo00<000000?ooo`3oool00@3oool002T0oooo00<000000?ooo`3oool04`3oool00`000?l0oooo
0?ooo`060?ooo`03003o003oool0oooo00P0oooo00<0o`000?ooo`3oool0aP3oool00`000000oooo
0?ooo`010?ooo`003`3oool0103KT3X000000000000jT=/20?ooo`030?oo]P1V000003Z@00<0oooo
00@0fi0j000000000000>Y3K0`3oool0103KT3X000000000>P2@fol30?ooo`030000003oool0oooo
01<0oooo00<0003o0?ooo`3oool01P3oool00`00o`00oooo0?ooo`070?ooo`030?l0003oool0oooo
0<L0oooo00<000000?ooo`3oool00@3oool000l0oooo00D0T6J@0?ooo`3oool0T3YV0;Koo`070?oo
o`05091VT03oool0oooo090jIP2fool00`3oool00`3o]VH0>Y3K0?ooo`030?ooo`030000003oool0
oooo01<0oooo00<0003o0?ooo`3oool01P3oool00`00o`00oooo0?ooo`070?ooo`030?l0003oool0
oooo0<L0oooo00<000000?ooo`3oool00@3oool000h0oooo00H0oonf06HjT03oool0oooo0;IV>P2@
fol60?ooo`080?oo]P1V>Y00oooo0?ooo`2fISX0T=_o0?oo]P1V0002000000030000>P2@fol0oooo
0080oooo0P00000C0?ooo`030000o`3oool0oooo00H0oooo00<00?l00?ooo`3oool0203oool00`3o
0000oooo0?ooo`350?ooo`<000000`3oool000h0oooo00H0oonf06HjT03oool0oooo0;IV>P2@fol6
0?ooo`0;0?oo]P1V>Y00oooo0?ooo`2fISX0T=_o0?ooo`2fIP00I[Ko0?nfIP0jT=/0103oool00`00
0000oooo0?ooo`0B0?ooo`030000o`3oool0oooo00H0oooo00<00?l00?ooo`3oool01`3oool00`3o
0000oooo0?ooo`380?ooo`030000003oool0oooo0040oooo000?0?ooo`05090j>P2@fol0oonf06H0
IP2fool01`3oool02P2@>SX0T=_o0?oo]P1V06H0]_oo0?ooo`3ookH0IP0j092@IP0jT=/40?ooo`03
0000003oool0oooo0180oooo00<0003o0?ooo`3oool01P3oool00`00o`00oooo0?ooo`070?ooo`03
0?l0003oool0oooo0<P0oooo00<000000?ooo`3oool00@3oool000l0oooo00@0om^@03X000000000
I[Ko203oool0103ofi00>P000000001V]_l30?ooo`030?oKT00j0000>Y3K00@0oooo00<000000?oo
o`3oool04@3oool00`000?l0oooo0?ooo`060?ooo`03003o003oool0oooo00P0oooo00<0o`000?oo
o`3oool0b03oool00`000000oooo0?ooo`010?ooo`00:@3oool200000180oooo00<0003o0?ooo`3o
ool01P3oool00`00o`00oooo0?ooo`080?ooo`030?l0003oool0oooo0<L0oooo0P0000030?ooo`00
:@3oool00`000000oooo0?ooo`0A0?ooo`030000o`3oool0oooo00H0oooo00<00?l00?ooo`3oool0
1`3oool00`3o0000oooo0?ooo`390?ooo`030000003oool0oooo0040oooo000Y0?ooo`030000003o
ool0oooo0140oooo00<0003o0?ooo`3oool01P3oool00`00o`00oooo0?ooo`070?ooo`030?l0003o
ool0oooo0<T0oooo00<000000?ooo`3oool00@3oool002T0oooo00<000000?ooo`3oool04@3oool0
0`000?l0oooo0?ooo`050?ooo`03003o003oool0oooo00P0oooo00<0o`000?ooo`3oool0b@3oool0
0`000000oooo0?ooo`010?ooo`00:@3oool00`000000oooo0?ooo`0@0?ooo`030000o`3oool0oooo
00H0oooo00<00?l00?ooo`3oool0203oool00`3o0000oooo0?ooo`390?ooo`030000003oool0oooo
0040oooo000Y0?ooo`8000004@3oool00`000?l0oooo0?ooo`060?ooo`03003o003oool0oooo00P0
oooo00<0o`000?ooo`3oool0b03oool2000000<0oooo000Y0?ooo`030000003oool0oooo0100oooo
00<0003o0?ooo`3oool01P3oool00`00o`00oooo0?ooo`070?ooo`030?l0003oool0oooo0<X0oooo
00<000000?ooo`3oool00@3oool002T0oooo00<000000?ooo`3oool0403oool00`000?l0oooo0?oo
o`050?ooo`03003o003oool0oooo00P0oooo00<0o`000?ooo`3oool0bP3oool00`000000oooo0?oo
o`010?ooo`00:@3oool00`000000oooo0?ooo`0@0?ooo`030000o`3oool0oooo00D0oooo00<00?l0
0?ooo`3oool0203oool00`3o0000oooo0?ooo`3:0?ooo`030000003oool0oooo0040oooo000Y0?oo
o`030000003oool0oooo0100oooo00<0003o0?ooo`3oool01@3oool00`00o`00oooo0?ooo`080?oo
o`030?l0003oool0oooo0<X0oooo00<000000?ooo`3oool00@3oool002T0oooo0P00000A0?ooo`03
0000o`3oool0oooo00D0oooo00<00?l00?ooo`3oool0203oool00`3o0000oooo0?ooo`390?ooo`80
00000`3oool000D0oooo00@0fi0j000000000000>Y3K803oool00`000000oooo0?ooo`0@0?ooo`03
0000o`3oool0oooo00@0oooo00<00?l00?ooo`3oool0203oool00`3o0000oooo0?ooo`3;0?ooo`03
0000003oool0oooo0040oooo00040?ooo`060?oo]P1VI[H0oooo0?ooo`2fIVH0]_oo7`3oool00`00
0000oooo0?ooo`0?0?ooo`030000o`3oool0oooo00D0oooo00<00?l00?ooo`3oool0203oool00`3o
0000oooo0?ooo`3;0?ooo`030000003oool0oooo0040oooo00020?ooo`040?oo]P2@T=/0oooo0;Jf
]P80oooo00<0][Jf0?ooo`3oool0103oool0103KT3X000000000000jT=/20?ooo`030?oo]P1V0000
03Z@00<0oooo00@0fi0j000000000000>Y3K0P3oool01@3ookH0IP000000000003X0T=_o00<0oooo
00<000000?ooo`3oool03`3oool00`000?l0oooo0?ooo`050?ooo`03003o003oool0oooo00P0oooo
00<0o`000?ooo`3oool0b`3oool00`000000oooo0?ooo`010?ooo`000P3oool00`3ookH0IP000000
000300000003000jT03Kool0oooo00@0oooo00D0T6J@0?ooo`3oool0T3YV0;Koo`070?ooo`0;091V
T03oool0oooo090jIP2fool0oooo0;IV001V]_l0oooo0?oo]P2f]_l00`3oool00`000000oooo0?oo
o`0?0?ooo`030000o`3oool0oooo00D0oooo00<00?l00?ooo`3oool0203oool00`3o0000oooo0?oo
o`3;0?ooo`030000003oool0oooo0040oooo00080?ooo`030=^f]P3Kool0oooo00<0oooo00H0oonf
06HjT03oool0oooo0;IV>P2@fol60?ooo`0<0?oo]P1V>Y00oooo0?ooo`2fISX0T=_o0?oo]P1V0000
>Y3K0?ooo`3KT3X0I[Ko0`3oool200000100oooo00<0003o0?ooo`3oool0103oool00`00o`00oooo
0?ooo`080?ooo`030?l0003oool0oooo0<X0oooo0`0000030?ooo`003P3oool01P3ookH0ISZ@0?oo
o`3oool0]VHj093Ko`H0oooo00/0oonf06HjT03oool0oooo0;IV>P2@fol0oooo090jIP0j>P000000
000jT0040?ooo`030000003oool0oooo00l0oooo00<0003o0?ooo`3oool0103oool00`00o`00oooo
0?ooo`080?ooo`030?l0003oool0oooo0<`0oooo00<000000?ooo`3oool00@3oool000<0oooo00L0
fi0j0000000jT=/0oooo0;IV000006H0]_oo00D0oooo00D0T3Xj093Ko`3ookH0IP1V0;Koo`070?oo
o`08090j>P2@fol0oonf06H0IP2fool0oooo0?nfIP00>Y060?ooo`030000003oool0oooo00l0oooo
00<0003o0?ooo`3oool0103oool00`00o`00oooo0?ooo`080?ooo`030?l0003oool0oooo0<`0oooo
00<000000?ooo`3oool00@3oool00080oooo00P0oonf092@f`3oool0]Y2@0=_oo`3oool0]Y2@0=_o
o`D0oooo00@0om^@03X000000000I[Ko203oool0103ofi00>P000000001V]_l30?ooo`040=^@>P00
0000000006Jfo`<0oooo00<000000?ooo`3oool03`3oool00`000?l0oooo0?ooo`040?ooo`03003o
003oool0oooo00P0oooo00<0o`000?ooo`3oool0c03oool00`000000oooo0?ooo`010?ooo`000P3o
ool0203oom/0T92f0?ooo`3o]Y00T=_o0?ooo`3KT900]_oo7`3oool00`000000oooo0?ooo`0>0?oo
o`030000o`3oool0oooo00D0oooo00<00?l00?ooo`3oool01`3oool00`3o0000oooo0?ooo`3=0?oo
o`030000003oool0oooo0040oooo00020?ooo`070?oo]P1V000006Jf0?oof`2@>P00000003Z@f`0P
0?ooo`8000003`3oool00`000?l0oooo0?ooo`050?ooo`03003o003oool0oooo00L0oooo00<0o`00
0?ooo`3oool0c03oool2000000<0oooo000Y0?ooo`030000003oool0oooo00h0oooo00<0003o0?oo
o`3oool0103oool00`00o`00oooo0?ooo`080?ooo`030?l0003oool0oooo0<d0oooo00<000000?oo
o`3oool00@3oool000D0oooo00H0oonf0;Jfo`3oool0oooo0?nf]P2foolN0?ooo`030000003oool0
oooo00h0oooo00<0003o0?ooo`3oool0103oool00`00o`00oooo0?ooo`080?ooo`030?l0003oool0
oooo0<d0oooo00<000000?ooo`3oool00@3oool000D0oooo00H0oonf06H00000000000000000IP2f
oolN0?ooo`030000003oool0oooo00h0oooo00<0003o0?ooo`3oool0103oool00`00o`00oooo0?oo
o`080?ooo`030?l0003oool0oooo0<d0oooo00<000000?ooo`3oool00@3oool000D0oooo00H0oonf
0;Jfo`2fT3X0IY3K0?nf]P2foolN0?ooo`030000003oool0oooo00h0oooo00<0003o0?ooo`3oool0
103oool00`00o`00oooo0?ooo`070?ooo`030?l0003oool0oooo0<h0oooo00<000000?ooo`3oool0
0@3oool000D0oooo00H0oonf06H0>P2@fol0okIV0000IP2foolN0?ooo`8000003`3oool00`000?l0
oooo0?ooo`040?ooo`03003o003oool0oooo00L0oooo00<0o`000?ooo`3oool0c@3oool2000000<0
oooo000Y0?ooo`030000003oool0oooo00d0oooo00<0003o0?ooo`3oool01@3oool00`00o`00oooo
0?ooo`070?ooo`030?l0003oool0oooo0<h0oooo00<000000?ooo`3oool00@3oool000H0oooo00<0
okJ@093Ko`3oool0803oool00`000000oooo0?ooo`0=0?ooo`030000o`3oool0oooo00D0oooo00<0
0?l00?ooo`3oool01`3oool00`3o0000oooo0?ooo`3>0?ooo`030000003oool0oooo0040oooo0006
0?ooo`030?nfT02@fol0oooo0200oooo00<000000?ooo`3oool03@3oool00`000?l0oooo0?ooo`05
0?ooo`03003o003oool0oooo00L0oooo00<0o`000?ooo`3oool0cP3oool00`000000oooo0?ooo`01
0?ooo`00103oool01P3ofi00>P00000000000000001V0;Kooal0oooo00<000000?ooo`3oool03@3o
ool00`000?l0oooo0?ooo`040?ooo`03003o003oool0oooo00L0oooo00<0o`000?ooo`3oool0c`3o
ool00`000000oooo0?ooo`010?ooo`001P3oool00`3o]Y00T=_o0?ooo`0P0?ooo`8000003P3oool0
0`000?l0oooo0?ooo`040?ooo`03003o003oool0oooo00L0oooo00<0o`000?ooo`3oool0cP3oool2
000000<0oooo00060?ooo`030?nfT02@fol0oooo0200oooo00<000000?ooo`3oool03@3oool00`00
0?l0oooo0?ooo`040?ooo`03003o003oool0oooo00L0oooo00<0o`000?ooo`3oool0c`3oool00`00
0000oooo0?ooo`010?ooo`00:@3oool00`000000oooo0?ooo`0=0?ooo`030000o`3oool0oooo00@0
oooo00<00?l00?ooo`3oool01`3oool00`3o0000oooo0?ooo`3?0?ooo`030000003oool0oooo0040
oooo00050?ooo`040=^@>P000000000003Z@f`H0oooo00@0fi0j000000000000>Y3K0P3oool00`3o
okH0IP00000jT0030?ooo`040=^@>P000000000003Z@f`80oooo00@0]VH0000000000000>Y3K103o
ool00`000000oooo0?ooo`0<0?ooo`030000o`3oool0oooo00D0oooo00<00?l00?ooo`3oool01`3o
ool00`3o0000oooo0?ooo`3?0?ooo`030000003oool0oooo0040oooo00040?ooo`060?oo]P1VI[H0
oooo0?ooo`2fIVH0]_oo1@3oool01@2@IY00oooo0?ooo`2@>VH0]_oo00L0oooo00L0T6J@0?ooo`3o
ool0T3YV0;Koo`3ookH0IVJf0080oooo00<0T6J@0?ooo`3oool00P3oool00`000000oooo0?ooo`0<
0?ooo`030000o`3oool0oooo00D0oooo00<00?l00?ooo`3oool01`3oool00`3o0000oooo0?ooo`3?
0?ooo`030000003oool0oooo0040oooo00020?ooo`040?oo]P2@T=/0oooo0;Jf]P80oooo00<0][Jf
0?ooo`3oool00`3oool01P3ookH0ISZ@0?ooo`3oool0]VHj093Ko`H0oooo00/0oonf06HjT03oool0
oooo0;IV>P2@fol0oooo091VT03oool0oonf06IV]P040?ooo`8000003@3oool00`000?l0oooo0?oo
o`050?ooo`03003o003oool0oooo00H0oooo00<0o`000?ooo`3oool0cP3oool3000000<0oooo0002
0?ooo`030?oo]P1V0000000000<0000000<003Z@0=_oo`3oool00`3oool01P3ookH0ISZ@0?ooo`3o
ool0]VHj093Ko`H0oooo00P0oonf06HjT03oool0oooo0;IV>P2@fol0oooo0;IV0080000000<0>Y3K
0?ooo`3oool00P3oool00`000000oooo0?ooo`0<0?ooo`030000o`3oool0oooo00@0oooo00<00?l0
0?ooo`3oool01`3oool00`3o0000oooo0?ooo`3@0?ooo`030000003oool0oooo0040oooo00080?oo
o`030=^f]P3Kool0oooo00@0oooo00D0T3Xj093Ko`3ookH0IP1V0;Koo`070?ooo`0:090j>P2@fol0
oonf06H0IP2fool0oonf06HjT03oool0oonf06HjT0@0oooo00<000000?ooo`3oool0303oool00`00
0?l0oooo0?ooo`040?ooo`03003o003oool0oooo00L0oooo00<0o`000?ooo`3oool0d03oool00`00
0000oooo0?ooo`010?ooo`003`3oool0103ofi00>P000000001V]_l80?ooo`040?oKT00j00000000
06Jfo`80oooo00@0fi0j000000000000I[Ko103oool00`000000oooo0?ooo`0<0?ooo`030000o`3o
ool0oooo00@0oooo00<00?l00?ooo`3oool01`3oool00`3o0000oooo0?ooo`3@0?ooo`030000003o
ool0oooo0040oooo00030?ooo`070=^@>P000000>Y3K0?ooo`2fIP00001V0;Koo`0O0?ooo`030000
003oool0oooo00`0oooo00<0003o0?ooo`3oool0103oool00`00o`00oooo0?ooo`070?ooo`030?l0
003oool0oooo0=00oooo00<000000?ooo`3oool00@3oool00080oooo00P0oonf092@f`3oool0]Y2@
0=_oo`3oool0]Y2@0=_ooal0oooo0P00000=0?ooo`030000o`3oool0oooo00@0oooo00<00?l00?oo
o`3oool01`3oool00`3o0000oooo0?ooo`3?0?ooo`8000000`3oool00080oooo00P0oooK092@]P3o
ool0okJ@093Ko`3oool0fi2@0;Kooal0oooo00<000000?ooo`3oool02`3oool00`000?l0oooo0?oo
o`050?ooo`03003o003oool0oooo00L0oooo00<0o`000?ooo`3oool0d03oool00`000000oooo0?oo
o`010?ooo`000P3oool01`3ookH0IP00001V]P3oom/0T3X00000000jT=/0803oool00`000000oooo
0?ooo`0;0?ooo`030000o`3oool0oooo00D0oooo00<00?l00?ooo`3oool01P3oool00`3o0000oooo
0?ooo`3A0?ooo`030000003oool0oooo0040oooo000Y0?ooo`030000003oool0oooo00/0oooo00<0
003o0?ooo`3oool0103oool00`00o`00oooo0?ooo`070?ooo`030?l0003oool0oooo0=40oooo00<0
00000?ooo`3oool00@3oool002T0oooo00<000000?ooo`3oool02`3oool00`000?l0oooo0?ooo`04
0?ooo`03003o003oool0oooo00L0oooo00<0o`000?ooo`3oool0d@3oool00`000000oooo0?ooo`01
0?ooo`001@3oool01P3ookH0][Ko0?ooo`3oool0okJf0;Kooah0oooo0P00000<0?ooo`030000o`3o
ool0oooo00@0oooo00<00?l00?ooo`3oool01`3oool00`3o0000oooo0?ooo`3@0?ooo`8000000`3o
ool000D0oooo00H0oonf06H00000000000000000IP2foolN0?ooo`030000003oool0oooo00/0oooo
00<0003o0?ooo`3oool0103oool00`00o`00oooo0?ooo`070?ooo`030?l0003oool0oooo0=40oooo
00<000000?ooo`3oool00@3oool002T0oooo00<000000?ooo`3oool02`3oool00`000?l0oooo0?oo
o`040?ooo`03003o003oool0oooo00L0oooo00<0o`000?ooo`3oool0d@3oool00`000000oooo0?oo
o`010?ooo`001@3oool01P3ookH0][Ko0?ooo`3oool0okJf0;Kooah0oooo00<000000?ooo`3oool0
2`3oool00`000?l0oooo0?ooo`040?ooo`03003o003oool0oooo00L0oooo00<0o`000?ooo`3oool0
d@3oool00`000000oooo0?ooo`010?ooo`001@3oool01P3ookH0IP00000000000000001V0;Kooah0
oooo00<000000?ooo`3oool02P3oool00`000?l0oooo0?ooo`050?ooo`03003o003oool0oooo00L0
oooo00<0o`000?ooo`3oool0d@3oool00`000000oooo0?ooo`010?ooo`001@3oool01P3ookH0][Ko
0;J@>P1VT=/0okJf0;Kooah0oooo0P00000;0?ooo`030000o`3oool0oooo00D0oooo00<00?l00?oo
o`3oool01`3oool00`3o0000oooo0?ooo`3@0?ooo`8000000`3oool000D0oooo00H0oonf06H0>P2@
fol0okIV0000IP2foolN0?ooo`030000003oool0oooo00X0oooo00<0003o0?ooo`3oool0103oool0
0`00o`00oooo0?ooo`080?ooo`030?l0003oool0oooo0=40oooo00<000000?ooo`3oool00@3oool0
02T0oooo00<000000?ooo`3oool02P3oool00`000?l0oooo0?ooo`040?ooo`03003o003oool0oooo
00L0oooo00<0o`000?ooo`3oool0dP3oool00`000000oooo0?ooo`010?ooo`005@3oool0103KT3X0
00000000000jT=/20?ooo`030?oo]P1V000003Z@0080oooo00H0oonf06H00000000000000000>P2@
fol30?ooo`030000003oool0oooo00X0oooo00<0003o0?ooo`3oool0103oool00`00o`00oooo0?oo
o`070?ooo`030?l0003oool0oooo0=80oooo00<000000?ooo`3oool00@3oool001D0oooo00D0T6J@
0?ooo`3oool0T3YV0;Koo`080?ooo`030?nfIP0jT=/0oooo00@0oooo00<000000?ooo`3oool02P3o
ool00`000?l0oooo0?ooo`040?ooo`03003o003oool0oooo00L0oooo00<0o`000?ooo`3oool0dP3o
ool00`000000oooo0?ooo`010?ooo`00503oool01P3ookH0ISZ@0?ooo`3oool0]VHj093Ko`P0oooo
00<0okIV03Z@f`3oool0103oool2000000/0oooo00<0003o0?ooo`3oool0103oool00`00o`00oooo
0?ooo`070?ooo`030?l0003oool0oooo0=00oooo0`0000030?ooo`00503oool01P3ookH0ISZ@0?oo
o`3oool0]VHj093Ko`P0oooo00<0okIV03Z@f`3oool0103oool00`000000oooo0?ooo`0:0?ooo`03
0000o`3oool0oooo00@0oooo00<00?l00?ooo`3oool01`3oool00`3o0000oooo0?ooo`3B0?ooo`03
0000003oool0oooo0040oooo000E0?ooo`05090j>P2@fol0oonf06H0IP2fool01`3oool00`2@>VH0
][IV03Z@f`050?ooo`030000003oool0oooo00T0oooo00<0003o0?ooo`3oool01@3oool00`00o`00
oooo0?ooo`070?ooo`030?l0003oool0oooo0=80oooo00<000000?ooo`3oool00@3oool001D0oooo
00@0om^@03X000000000I[Ko203oool00`3o]VH0000003Z@f`050?ooo`030000003oool0oooo00T0
oooo00<0003o0?ooo`3oool01@3oool00`00o`00oooo0?ooo`070?ooo`030?l0003oool0oooo0=80
oooo00<000000?ooo`3oool00@3oool002T0oooo00<000000?ooo`3oool02@3oool00`000?l0oooo
0?ooo`050?ooo`03003o003oool0oooo00L0oooo00<0o`000?ooo`3oool0dP3oool00`000000oooo
0?ooo`010?ooo`00:@3oool2000000X0oooo00<0003o0?ooo`3oool01@3oool00`00o`00oooo0?oo
o`070?ooo`030?l0003oool0oooo0=40oooo0P0000030?ooo`00:@3oool00`000000oooo0?ooo`09
0?ooo`030000o`3oool0oooo00D0oooo00<00?l00?ooo`3oool01`3oool00`3o0000oooo0?ooo`3B
0?ooo`030000003oool0oooo0040oooo000Y0?ooo`030000003oool0oooo00T0oooo00<0003o0?oo
o`3oool01@3oool00`00o`00oooo0?ooo`060?ooo`030?l0003oool0oooo0=<0oooo00<000000?oo
o`3oool00@3oool002T0oooo00<000000?ooo`3oool02@3oool00`000?l0oooo0?ooo`040?ooo`03
003o003oool0oooo00L0oooo00<0o`000?ooo`3oool0d`3oool00`000000oooo0?ooo`010?ooo`00
:@3oool00`000000oooo0?ooo`090?ooo`030000o`3oool0oooo00@0oooo00<00?l00?ooo`3oool0
1`3oool00`3o0000oooo0?ooo`3C0?ooo`030000003oool0oooo0040oooo000Y0?ooo`8000002P3o
ool00`000?l0oooo0?ooo`040?ooo`03003o003oool0oooo00L0oooo00<0o`000?ooo`3oool0dP3o
ool2000000<0oooo000Y0?ooo`030000003oool0oooo00T0oooo00<0003o0?ooo`3oool0103oool0
0`00o`00oooo0?ooo`070?ooo`030?l0003oool0oooo0=<0oooo00<000000?ooo`3oool00@3oool0
02T0oooo00<000000?ooo`3oool02@3oool00`000?l0oooo0?ooo`040?ooo`03003o003oool0oooo
00L0oooo00<0o`000?ooo`3oool0d`3oool00`000000oooo0?ooo`010?ooo`00:@3oool00`000000
oooo0?ooo`090?ooo`030000o`3oool0oooo00@0oooo00<00?l00?ooo`3oool01`3oool00`3o0000
oooo0?ooo`3C0?ooo`030000003oool0oooo0040oooo000Y0?ooo`030000003oool0oooo00T0oooo
00<0003o0?ooo`3oool0103oool00`00o`00oooo0?ooo`070?ooo`030?l0003oool0oooo0=<0oooo
00<000000?ooo`3oool00@3oool002T0oooo0P00000:0?ooo`030000o`3oool0oooo00@0oooo00<0
0?l00?ooo`3oool01`3oool00`3o0000oooo0?ooo`3B0?ooo`8000000`3oool002T0oooo00<00000
0?ooo`3oool0203oool00`000?l0oooo0?ooo`050?ooo`03003o003oool0oooo00L0oooo00<0o`00
0?ooo`3oool0d`3oool00`000000oooo0?ooo`010?ooo`00:@3oool00`000000oooo0?ooo`080?oo
o`030000o`3oool0oooo00D0oooo00<00?l00?ooo`3oool01`3oool00`3o0000oooo0?ooo`3C0?oo
o`030000003oool0oooo0040oooo000?0?ooo`040=^@>P000000000003Z@f`80oooo00<0oonf06H0
0000>Y000P3oool01`3ookH0IP00000000000000000j093Ko`3o]VH00`0000000`0006H0]_oo0?oo
o`020?ooo`030000003oool0oooo00P0oooo00<0003o0?ooo`3oool01@3oool00`00o`00oooo0?oo
o`060?ooo`030?l0003oool0oooo0=@0oooo00<000000?ooo`3oool00@3oool000l0oooo00D0T6J@
0?ooo`3oool0T3YV0;Koo`080?ooo`030?nfIP0jT=/0oooo0080oooo00<0T3X00000IP2fool01@3o
ool00`000000oooo0?ooo`080?ooo`030000o`3oool0oooo00D0oooo00<00?l00?ooo`3oool01P3o
ool00`3o0000oooo0?ooo`3D0?ooo`030000003oool0oooo0040oooo000>0?ooo`060?oo]P1V>Y00
oooo0?ooo`2fISX0T=_o203oool00`3o]VH0>Y3K0?ooo`030?ooo`030?nfIP000000I[Ko00@0oooo
0P0000090?ooo`030000o`3oool0oooo00D0oooo00<00?l00?ooo`3oool01P3oool00`3o0000oooo
0?ooo`3B0?ooo`<000000`3oool000h0oooo00H0oonf06HjT03oool0oooo0;IV>P2@fol80?ooo`03
0?nfIP0jT=/0oooo00@0oooo00<0oonf0;Jfo`3oool00`3oool00`000000oooo0?ooo`080?ooo`03
0000o`3oool0oooo00D0oooo00<00?l00?ooo`3oool01P3oool00`3o0000oooo0?ooo`3D0?ooo`03
0000003oool0oooo0040oooo000?0?ooo`05090j>P2@fol0oonf06H0IP2fool01`3oool00`2@>VH0
][IV03Z@f`020?ooo`060?oKT00j>Y00oooo0?oo]P1V06H0]_oo0`3oool00`000000oooo0?ooo`08
0?ooo`030000o`3oool0oooo00D0oooo00<00?l00?ooo`3oool01P3oool00`3o0000oooo0?ooo`3D
0?ooo`030000003oool0oooo0040oooo000?0?ooo`040?oKT00j0000000006Jfo`P0oooo00<0okIV
0000000jT=/00`3oool0103KT3X000000000000jT=/40?ooo`030000003oool0oooo00P0oooo00<0
003o0?ooo`3oool01@3oool00`00o`00oooo0?ooo`060?ooo`030?l0003oool0oooo0=@0oooo00<0
00000?ooo`3oool00@3oool002T0oooo00<000000?ooo`3oool0203oool00`000?l0oooo0?ooo`05
0?ooo`03003o003oool0oooo00H0oooo00<0o`000?ooo`3oool0e03oool00`000000oooo0?ooo`01
0?ooo`00:@3oool2000000T0oooo00<0003o0?ooo`3oool0103oool00`00o`00oooo0?ooo`070?oo
o`030?l0003oool0oooo0=<0oooo0P0000030?ooo`00:@3oool00`000000oooo0?ooo`080?ooo`03
0000o`3oool0oooo00@0oooo00<00?l00?ooo`3oool01`3oool00`3o0000oooo0?ooo`3D0?ooo`03
0000003oool0oooo0040oooo000Y0?ooo`030000003oool0oooo00P0oooo00<0003o0?ooo`3oool0
103oool00`00o`00oooo0?ooo`070?ooo`030?l0003oool0oooo0=@0oooo00<000000?ooo`3oool0
0@3oool002T0oooo00<000000?ooo`3oool0203oool00`000?l0oooo0?ooo`040?ooo`03003o003o
ool0oooo00L0oooo00<0o`000?ooo`3oool0e03oool00`000000oooo0?ooo`010?ooo`00:@3oool0
0`000000oooo0?ooo`080?ooo`030000o`3oool0oooo00@0oooo00<00?l00?ooo`3oool01`3oool0
0`3o0000oooo0?ooo`3D0?ooo`030000003oool0oooo0040oooo000Y0?ooo`8000002@3oool00`00
0?l0oooo0?ooo`040?ooo`03003o003oool0oooo00H0oooo00<0o`000?ooo`3oool0e03oool20000
00<0oooo000Y0?ooo`030000003oool0oooo00P0oooo00<0003o0?ooo`3oool0103oool00`00o`00
oooo0?ooo`060?ooo`030?l0003oool0oooo0=D0oooo00<000000?ooo`3oool00@3oool002T0oooo
00<000000?ooo`3oool0203oool00`000?l0oooo0?ooo`040?ooo`03003o003oool0oooo00H0oooo
00<0o`000?ooo`3oool0e@3oool00`000000oooo0?ooo`010?ooo`00:@3oool00`000000oooo0?oo
o`080?ooo`030000o`3oool0oooo00@0oooo00<00?l00?ooo`3oool01P3oool00`3o0000oooo0?oo
o`3E0?ooo`030000003oool0oooo0040oooo000Y0?ooo`030000003oool0oooo00P0oooo00<0003o
0?ooo`3oool0103oool00`00o`00oooo0?ooo`060?ooo`030?l0003oool0oooo0=D0oooo00<00000
0?ooo`3oool00@3oool002T0oooo0P0000090?ooo`030000o`3oool0oooo00@0oooo00<00?l00?oo
o`3oool01P3oool00`3o0000oooo0?ooo`3D0?ooo`8000000`3oool002T0oooo00<000000?ooo`3o
ool01`3oool00`000?l0oooo0?ooo`050?ooo`03003o003oool0oooo00H0oooo00<0o`000?ooo`3o
ool0e@3oool00`000000oooo0?ooo`010?ooo`00:@3oool00`000000oooo0?ooo`070?ooo`030000
o`3oool0oooo00D0oooo00<00?l00?ooo`3oool01P3oool00`3o0000oooo0?ooo`3E0?ooo`030000
003oool0oooo0040oooo000?0?ooo`040=^@>P000000000003Z@f`80oooo00<0oonf06H00000>Y00
0P3oool01P3ookH0IP00000000000000000j093Ko`80oooo00@0fi0j0000000003X0T=_o0`3oool0
0`000000oooo0?ooo`070?ooo`030000o`3oool0oooo00@0oooo00<00?l00?ooo`3oool01`3oool0
0`3o0000oooo0?ooo`3E0?ooo`030000003oool0oooo0040oooo000?0?ooo`05091VT03oool0oooo
090jIP2fool0203oool00`3o]VH0>Y3K0?ooo`040?ooo`030?nfIP0jT=/0oooo00<0oooo00<00000
0?ooo`3oool01`3oool00`000?l0oooo0?ooo`040?ooo`03003o003oool0oooo00L0oooo00<0o`00
0?ooo`3oool0e@3oool00`000000oooo0?ooo`010?ooo`003P3oool01P3ookH0ISZ@0?ooo`3oool0
]VHj093Ko`P0oooo00H0okIV03Z@f`3oool0oooo0?oo]P1V0002000000030000>P2@fol0oooo0080
oooo0P0000080?ooo`030000o`3oool0oooo00@0oooo00<00?l00?ooo`3oool01`3oool00`3o0000
oooo0?ooo`3C0?ooo`<000000`3oool000h0oooo00H0oonf06HjT03oool0oooo0;IV>P2@fol80?oo
o`030?nfIP0jT=/0oooo0080oooo00@0]VH006Jfo`3o]VH0>Y3K103oool00`000000oooo0?ooo`07
0?ooo`030000o`3oool0oooo00@0oooo00<00?l00?ooo`3oool01`3oool00`3o0000oooo0?ooo`3E
0?ooo`030000003oool0oooo0040oooo000?0?ooo`05090j>P2@fol0oonf06H0IP2fool01`3oool0
0`2@>VH0][IV03Z@f`030?ooo`040?oo]P1V03X0T91V03Z@f`@0oooo00<000000?ooo`3oool01`3o
ool00`000?l0oooo0?ooo`040?ooo`03003o003oool0oooo00L0oooo00<0o`000?ooo`3oool0e@3o
ool00`000000oooo0?ooo`010?ooo`003`3oool0103ofi00>P000000001V]_l80?ooo`030?nfIP00
0000>Y3K00@0oooo00<0om^@03X0000jT=/0103oool00`000000oooo0?ooo`070?ooo`030000o`3o
ool0oooo00@0oooo00<00?l00?ooo`3oool01`3oool00`3o0000oooo0?ooo`3E0?ooo`030000003o
ool0oooo0040oooo000Y0?ooo`030000003oool0oooo00L0oooo00<0003o0?ooo`3oool0103oool0
0`00o`00oooo0?ooo`060?ooo`030?l0003oool0oooo0=H0oooo00<000000?ooo`3oool00@3oool0
02T0oooo0P0000080?ooo`030000o`3oool0oooo00@0oooo00<00?l00?ooo`3oool01P3oool00`3o
0000oooo0?ooo`3E0?ooo`8000000`3oool002T0oooo00<000000?ooo`3oool01`3oool00`000?l0
oooo0?ooo`030?ooo`03003o003oool0oooo00L0oooo00<0o`000?ooo`3oool0eP3oool00`000000
oooo0?ooo`010?ooo`00:@3oool00`000000oooo0?ooo`070?ooo`030000o`3oool0oooo00<0oooo
00<00?l00?ooo`3oool01`3oool00`3o0000oooo0?ooo`3F0?ooo`030000003oool0oooo0040oooo
000Y0?ooo`030000003oool0oooo00L0oooo00<0003o0?ooo`3oool00`3oool00`00o`00oooo0?oo
o`070?ooo`030?l0003oool0oooo0=H0oooo00<000000?ooo`3oool00@3oool002T0oooo00<00000
0?ooo`3oool01`3oool00`000?l0oooo0?ooo`030?ooo`03003o003oool0oooo00L0oooo00<0o`00
0?ooo`3oool02`3oool00`000000oooo0?ooo`0V0?ooo`030000003oool0oooo02D0oooo00<00000
0?ooo`3oool09P3oool00`000000oooo0?ooo`0U0?ooo`030000003oool0oooo02H0oooo00<00000
0?ooo`3oool00@3oool002T0oooo2P0000000`000?l000000000000300000003003o000000000000
00L0000000<0o`00000000000000e`0000030?ooo`00o`3ooolQ0?ooo`00\
\>"],
  ImageRangeCache->{{{0, 287}, {176.938, 0}} -> {0.487688, -0.0259772, \
0.0123674, 0.00100054}}],

Cell[BoxData[
    TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
      False,
      Editable->False]], "Output"],

Cell[BoxData[
    \("D:\\UJJAL\\Arundhati\\Arundhati 1/S4.eps"\)], "Output"]
}, Open  ]]
},
FrontEndVersion->"4.1 for Microsoft Windows",
ScreenRectangle->{{0, 1280}, {0, 703}},
WindowSize->{1142, 647},
WindowMargins->{{13, Automatic}, {5, Automatic}}
]

(*******************************************************************
Cached data follows.  If you edit this Notebook file directly, not
using Mathematica, you must remove the line containing CacheID at
the top of  the file.  The cache data will then be recreated when
you save this file from within Mathematica.
*******************************************************************)

(*CellTagsOutline
CellTagsIndex->{}
*)

(*CellTagsIndex
CellTagsIndex->{}
*)

(*NotebookFileOutline
Notebook[{

Cell[CellGroupData[{
Cell[1727, 52, 515, 11, 192, "Input"],
Cell[2245, 65, 74, 1, 31, "Output"],
Cell[2322, 68, 83, 1, 45, "Output"],
Cell[2408, 71, 168, 2, 45, "Output"],
Cell[2579, 75, 82, 1, 45, "Output"],
Cell[2664, 78, 185, 3, 24, "Message"],
Cell[2852, 83, 247, 3, 54, "Output"],
Cell[3102, 88, 329, 5, 49, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[3468, 98, 1038, 21, 250, "Input"],
Cell[4509, 121, 35, 1, 29, "Output"],
Cell[4547, 124, 35, 1, 29, "Output"],
Cell[4585, 127, 35, 1, 29, "Output"],
Cell[4623, 130, 35, 1, 29, "Output"],
Cell[4661, 133, 40, 1, 29, "Output"],
Cell[4704, 136, 26069, 751, 186, 6562, 506, "GraphicsData", "PostScript", \
"Graphics"],
Cell[30776, 889, 130, 3, 29, "Output"],
Cell[30909, 894, 35, 1, 29, "Output"],
Cell[30947, 897, 26107, 772, 186, 6741, 528, "GraphicsData", "PostScript", \
"Graphics"],
Cell[57057, 1671, 130, 3, 29, "Output"],
Cell[57190, 1676, 35, 1, 29, "Output"],
Cell[57228, 1679, 25290, 777, 186, 6943, 546, "GraphicsData", "PostScript", \
"Graphics"],
Cell[82521, 2458, 130, 3, 29, "Output"],
Cell[82654, 2463, 33474, 1158, 186, 13265, 904, "GraphicsData", "PostScript", \
"Graphics"],
Cell[116131, 3623, 130, 3, 29, "Output"],
Cell[116264, 3628, 76, 1, 29, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[116377, 3634, 397, 8, 148, "Input"],
Cell[116777, 3644, 74, 1, 31, "Output"],
Cell[116854, 3647, 83, 1, 45, "Output"],
Cell[116940, 3650, 160, 2, 68, "Output"],
Cell[117103, 3654, 181, 3, 24, "Message"],
Cell[117287, 3659, 469, 6, 69, "Output"],
Cell[117759, 3667, 493, 7, 76, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[118289, 3679, 1057, 22, 270, "Input"],
Cell[119349, 3703, 35, 1, 29, "Output"],
Cell[119387, 3706, 35, 1, 29, "Output"],
Cell[119425, 3709, 35, 1, 29, "Output"],
Cell[119463, 3712, 35, 1, 29, "Output"],
Cell[119501, 3715, 40, 1, 29, "Output"],
Cell[119544, 3718, 177, 3, 24, "Message"],
Cell[119724, 3723, 184, 3, 24, "Message"],
Cell[119911, 3728, 184, 3, 24, "Message"],
Cell[120098, 3733, 162, 3, 24, "Message"],
Cell[120263, 3738, 31154, 819, 186, 6526, 510, "GraphicsData", "PostScript", \
"Graphics"],
Cell[151420, 4559, 130, 3, 29, "Output"],
Cell[151553, 4564, 35, 1, 29, "Output"],
Cell[151591, 4567, 27628, 767, 186, 6240, 498, "GraphicsData", "PostScript", \
"Graphics"],
Cell[179222, 5336, 130, 3, 29, "Output"],
Cell[179355, 5341, 35, 1, 29, "Output"],
Cell[179393, 5344, 35, 1, 29, "Output"],
Cell[179431, 5347, 26074, 761, 186, 6632, 516, "GraphicsData", "PostScript", \
"Graphics"],
Cell[205508, 6110, 130, 3, 29, "Output"],
Cell[205641, 6115, 40536, 1269, 186, 13438, 930, "GraphicsData", \
"PostScript", "Graphics"],
Cell[246180, 7386, 130, 3, 29, "Output"],
Cell[246313, 7391, 76, 1, 29, "Output"]
}, Open  ]],
Cell[246404, 7395, 26, 0, 30, "Input"],

Cell[CellGroupData[{
Cell[246455, 7399, 330, 7, 103, "Input"],
Cell[246788, 7408, 74, 1, 31, "Output"],
Cell[246865, 7411, 83, 1, 45, "Output"],
Cell[246951, 7414, 181, 3, 24, "Message"],
Cell[247135, 7419, 90, 1, 45, "Output"],
Cell[247228, 7422, 265, 4, 54, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[247530, 7431, 540, 9, 166, "Input"],
Cell[248073, 7442, 35, 1, 29, "Output"],
Cell[248111, 7445, 35, 1, 29, "Output"],
Cell[248149, 7448, 35, 1, 29, "Output"],
Cell[248187, 7451, 35, 1, 29, "Output"],
Cell[248225, 7454, 174, 3, 24, "Message"],
Cell[248402, 7459, 321, 9, 29, "Output"],
Cell[248726, 7470, 373, 10, 45, "Output"],
Cell[249102, 7482, 899, 23, 52, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[250038, 7510, 893, 17, 193, "Input"],
Cell[250934, 7529, 40, 1, 29, "Output"],
Cell[250977, 7532, 185, 3, 36, "Message"],
Cell[251165, 7537, 25924, 774, 186, 6962, 535, "GraphicsData", "PostScript", \
"Graphics"],
Cell[277092, 8313, 130, 3, 29, "Output"],
Cell[277225, 8318, 35, 1, 29, "Output"],
Cell[277263, 8321, 196, 3, 36, "Message"],
Cell[277462, 8326, 22306, 652, 186, 5836, 444, "GraphicsData", "PostScript", \
"Graphics"],
Cell[299771, 8980, 130, 3, 29, "Output"],
Cell[299904, 8985, 35, 1, 29, "Output"],
Cell[299942, 8988, 184, 3, 36, "Message"],
Cell[300129, 8993, 24928, 718, 186, 6267, 483, "GraphicsData", "PostScript", \
"Graphics"],
Cell[325060, 9713, 130, 3, 29, "Output"],
Cell[325193, 9718, 41491, 1254, 186, 12832, 896, "GraphicsData", \
"PostScript", "Graphics"],
Cell[366687, 10974, 130, 3, 29, "Output"],
Cell[366820, 10979, 76, 1, 29, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[366933, 10985, 260, 6, 103, "Input"],
Cell[367196, 10993, 74, 1, 31, "Output"],
Cell[367273, 10996, 83, 1, 45, "Output"],
Cell[367359, 10999, 181, 3, 24, "Message"],
Cell[367543, 11004, 97, 2, 45, "Output"],
Cell[367643, 11008, 270, 4, 54, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[367950, 11017, 423, 8, 166, "Input"],
Cell[368376, 11027, 35, 1, 29, "Output"],
Cell[368414, 11030, 35, 1, 29, "Output"],
Cell[368452, 11033, 35, 1, 29, "Output"],
Cell[368490, 11036, 35, 1, 29, "Output"],
Cell[368528, 11039, 173, 3, 24, "Message"],
Cell[368704, 11044, 320, 9, 29, "Output"],
Cell[369027, 11055, 371, 10, 42, "Output"],
Cell[369401, 11067, 814, 21, 52, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[370252, 11093, 765, 17, 170, "Input"],
Cell[371020, 11112, 40, 1, 29, "Output"],
Cell[371063, 11115, 26372, 803, 186, 6959, 559, "GraphicsData", "PostScript", \
"Graphics"],
Cell[397438, 11920, 130, 3, 29, "Output"],
Cell[397571, 11925, 35, 1, 29, "Output"],
Cell[397609, 11928, 27094, 812, 186, 6941, 559, "GraphicsData", "PostScript", \
"Graphics"],
Cell[424706, 12742, 130, 3, 29, "Output"],
Cell[424839, 12747, 35, 1, 29, "Output"],
Cell[424877, 12750, 26124, 782, 186, 6698, 538, "GraphicsData", "PostScript", \
"Graphics"],
Cell[451004, 13534, 130, 3, 29, "Output"],
Cell[451137, 13539, 40162, 1137, 186, 11345, 777, "GraphicsData", \
"PostScript", "Graphics"],
Cell[491302, 14678, 130, 3, 29, "Output"],
Cell[491435, 14683, 76, 1, 29, "Output"]
}, Open  ]]
}
]
*)



(*******************************************************************
End of Mathematica Notebook file.
*******************************************************************)



==> without_FL_logamediate.nb <==
(************** Content-type: application/mathematica **************

                    Mathematica-Compatible Notebook

This notebook can be used with any Mathematica-compatible
application, such as Mathematica, MathReader or Publicon. The data
for the notebook starts with the line containing stars above.

To get the notebook into a Mathematica-compatible application, do
one of the following:

* Save the data starting with the line of stars above into a file
  with a name ending in .nb, then open the file inside the
  application;

* Copy the data starting with the line of stars above to the
  clipboard, then use the Paste menu command inside the application.

Data for notebooks contains only printable 7-bit ASCII and can be
sent directly in email or through ftp in text mode.  Newlines can be
CR, LF or CRLF (Unix, Macintosh or MS-DOS style).

NOTE: If you modify the data for this notebook not in a Mathematica-
compatible application, you must delete the line below containing
the word CacheID, otherwise Mathematica-compatible applications may
try to use invalid cache data.

For more information on notebooks and Mathematica-compatible 
applications, contact Wolfram Research:
  web: http://www.wolfram.com
  email: info@wolfram.com
  phone: +1-217-398-0700 (U.S.)

Notebook reader applications are available free of charge from 
Wolfram Research.
*******************************************************************)

(*CacheID: 232*)


(*NotebookFileLineBreakTest
NotebookFileLineBreakTest*)
(*NotebookOptionsPosition[    493011,      14665]*)
(*NotebookOutlinePosition[    493660,      14687]*)
(*  CellTagsIndexPosition[    493616,      14683]*)
(*WindowFrame->Normal*)



Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
    \(a = \[ExponentialE]^\((A\ \((Log[
                  t])\)^\[Alpha])\)\), "\[IndentingNewLine]", 
    \(H = D[a, t]/a\), "\[IndentingNewLine]", 
    \(R = 1/H\), "\[IndentingNewLine]", 
    \(Rdot = \(-\(D[H, t]\/H^2\)\)\), "\[IndentingNewLine]", 
    \(entropydot = 
      FullSimplify[\(\(2  \[Pi]\ R\)\/\(\(\ \)\(G\)\)\) \((\ \(R\^2\) \
\((k\/a^2 - D[H, t])\)\ \((Rdot - H\ R)\) + 
              Rdot)\)]\), "\[IndentingNewLine]", 
    \(\)}], "Input"],

Cell[BoxData[
    \(\[ExponentialE]\^\(A\ Log[t]\^\[Alpha]\)\)], "Output"],

Cell[BoxData[
    \(\(A\ \[Alpha]\ Log[t]\^\(\(-1\) + \[Alpha]\)\)\/t\)], "Output"],

Cell[BoxData[
    \(\(t\ Log[t]\^\(1 - \[Alpha]\)\)\/\(A\ \[Alpha]\)\)], "Output"],

Cell[BoxData[
    \(\(-\(\(t\^2\ Log[t]\^\(2 - 2\ \[Alpha]\)\ \((\(A\ \((\(-1\) + \[Alpha])\
\)\ \[Alpha]\ Log[t]\^\(\(-2\) + \[Alpha]\)\)\/t\^2 - \(A\ \[Alpha]\ Log[t]\^\
\(\(-1\) + \[Alpha]\)\)\/t\^2)\)\)\/\(A\^2\ \[Alpha]\^2\)\)\)\)], "Output"],

Cell[BoxData[
    \(\(2\ \[ExponentialE]\^\(\(-2\)\ A\ Log[t]\^\[Alpha]\)\ \[Pi]\ t\ Log[t]\
\^\(1 - 4\ \[Alpha]\)\ \((k\ t\^2\ Log[t]\^2\ \((1 - \[Alpha] + Log[t])\) + A\
\ \[Alpha]\ Log[t]\^\[Alpha]\ \((\(-k\)\ t\^2\ Log[t]\^2 + \
\[ExponentialE]\^\(2\ A\ Log[t]\^\[Alpha]\)\ \((1 - \[Alpha] + \
Log[t])\)\^2)\))\)\)\/\(A\^4\ G\ \[Alpha]\^4\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
    \(\[Alpha] = 2\), "\[IndentingNewLine]", 
    \(A = 5\), "\[IndentingNewLine]", 
    \(G = 1\), "\[IndentingNewLine]", 
    \(k = \(-1\)\), "\[IndentingNewLine]", 
    \(f51 = 
      Plot[entropydot +  .05, {t, 1, 4}, Frame \[Rule] True, 
        PlotStyle \[Rule] {{RGBColor[1, 0, 0]}}]\), "\[IndentingNewLine]", 
    \(k = 1\), "\[IndentingNewLine]", 
    \(f52 = 
      Plot[entropydot/5 +  .025, {t, 1, 4}, Frame \[Rule] True, 
        PlotStyle \[Rule] {{RGBColor[0, 1, 0]}}]\), "\[IndentingNewLine]", 
    \(k = 0\), "\[IndentingNewLine]", 
    \(f53 = 
      Plot[entropydot/100, {t, 1, 4}, Frame \[Rule] True, 
        PlotStyle \[Rule] {{RGBColor[0, 0, 1]}}]\), "\[IndentingNewLine]", 
    \(f5 = 
      Show[{f51, f52, f53}, PlotRange \[Rule] {{1, 4}, {0, 5}}, 
        FrameLabel \[Rule] {"\<t\>", \
\*"\"\<\!\(dS\_H\)+\!\(dS\_IH\)\>\""}]\), "\[IndentingNewLine]", 
    \(Export["\<D:\UJJAL\Arundhati\Arundhati 1/S5.eps\>", f5]\)}], "Input"],

Cell[BoxData[
    \(2\)], "Output"],

Cell[BoxData[
    \(5\)], "Output"],

Cell[BoxData[
    \(1\)], "Output"],

Cell[BoxData[
    \(\(-1\)\)], "Output"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
-0.293651 0.31746 0.0147151 7.65361e-005 [
[.02381 -0.0125 -3 -9 ]
[.02381 -0.0125 3 0 ]
[.18254 -0.0125 -9 -9 ]
[.18254 -0.0125 9 0 ]
[.34127 -0.0125 -3 -9 ]
[.34127 -0.0125 3 0 ]
[.5 -0.0125 -9 -9 ]
[.5 -0.0125 9 0 ]
[.65873 -0.0125 -3 -9 ]
[.65873 -0.0125 3 0 ]
[.81746 -0.0125 -9 -9 ]
[.81746 -0.0125 9 0 ]
[.97619 -0.0125 -3 -9 ]
[.97619 -0.0125 3 0 ]
[ 0 0 -0.125 0 ]
[-0.0125 .01472 -6 -4.5 ]
[-0.0125 .01472 0 4.5 ]
[-0.0125 .16779 -24 -4.5 ]
[-0.0125 .16779 0 4.5 ]
[-0.0125 .32086 -24 -4.5 ]
[-0.0125 .32086 0 4.5 ]
[-0.0125 .47393 -24 -4.5 ]
[-0.0125 .47393 0 4.5 ]
[ 0 0 -0.125 0 ]
[ 0 .61803 .125 0 ]
[ 1 0 .125 0 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.02381 0 m
.02381 .00625 L
s
[(1)] .02381 -0.0125 0 1 Mshowa
.18254 0 m
.18254 .00625 L
s
[(1.5)] .18254 -0.0125 0 1 Mshowa
.34127 0 m
.34127 .00625 L
s
[(2)] .34127 -0.0125 0 1 Mshowa
.5 0 m
.5 .00625 L
s
[(2.5)] .5 -0.0125 0 1 Mshowa
.65873 0 m
.65873 .00625 L
s
[(3)] .65873 -0.0125 0 1 Mshowa
.81746 0 m
.81746 .00625 L
s
[(3.5)] .81746 -0.0125 0 1 Mshowa
.97619 0 m
.97619 .00625 L
s
[(4)] .97619 -0.0125 0 1 Mshowa
.125 Mabswid
.05556 0 m
.05556 .00375 L
s
.0873 0 m
.0873 .00375 L
s
.11905 0 m
.11905 .00375 L
s
.15079 0 m
.15079 .00375 L
s
.21429 0 m
.21429 .00375 L
s
.24603 0 m
.24603 .00375 L
s
.27778 0 m
.27778 .00375 L
s
.30952 0 m
.30952 .00375 L
s
.37302 0 m
.37302 .00375 L
s
.40476 0 m
.40476 .00375 L
s
.43651 0 m
.43651 .00375 L
s
.46825 0 m
.46825 .00375 L
s
.53175 0 m
.53175 .00375 L
s
.56349 0 m
.56349 .00375 L
s
.59524 0 m
.59524 .00375 L
s
.62698 0 m
.62698 .00375 L
s
.69048 0 m
.69048 .00375 L
s
.72222 0 m
.72222 .00375 L
s
.75397 0 m
.75397 .00375 L
s
.78571 0 m
.78571 .00375 L
s
.84921 0 m
.84921 .00375 L
s
.88095 0 m
.88095 .00375 L
s
.9127 0 m
.9127 .00375 L
s
.94444 0 m
.94444 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
0 .01472 m
.00625 .01472 L
s
[(0)] -0.0125 .01472 1 0 Mshowa
0 .16779 m
.00625 .16779 L
s
[(2000)] -0.0125 .16779 1 0 Mshowa
0 .32086 m
.00625 .32086 L
s
[(4000)] -0.0125 .32086 1 0 Mshowa
0 .47393 m
.00625 .47393 L
s
[(6000)] -0.0125 .47393 1 0 Mshowa
.125 Mabswid
0 .05298 m
.00375 .05298 L
s
0 .09125 m
.00375 .09125 L
s
0 .12952 m
.00375 .12952 L
s
0 .20606 m
.00375 .20606 L
s
0 .24432 m
.00375 .24432 L
s
0 .28259 m
.00375 .28259 L
s
0 .35913 m
.00375 .35913 L
s
0 .3974 m
.00375 .3974 L
s
0 .43566 m
.00375 .43566 L
s
0 .5122 m
.00375 .5122 L
s
0 .55047 m
.00375 .55047 L
s
0 .58874 m
.00375 .58874 L
s
.25 Mabswid
0 0 m
0 .61803 L
s
.02381 .61178 m
.02381 .61803 L
s
.18254 .61178 m
.18254 .61803 L
s
.34127 .61178 m
.34127 .61803 L
s
.5 .61178 m
.5 .61803 L
s
.65873 .61178 m
.65873 .61803 L
s
.81746 .61178 m
.81746 .61803 L
s
.97619 .61178 m
.97619 .61803 L
s
.125 Mabswid
.05556 .61428 m
.05556 .61803 L
s
.0873 .61428 m
.0873 .61803 L
s
.11905 .61428 m
.11905 .61803 L
s
.15079 .61428 m
.15079 .61803 L
s
.21429 .61428 m
.21429 .61803 L
s
.24603 .61428 m
.24603 .61803 L
s
.27778 .61428 m
.27778 .61803 L
s
.30952 .61428 m
.30952 .61803 L
s
.37302 .61428 m
.37302 .61803 L
s
.40476 .61428 m
.40476 .61803 L
s
.43651 .61428 m
.43651 .61803 L
s
.46825 .61428 m
.46825 .61803 L
s
.53175 .61428 m
.53175 .61803 L
s
.56349 .61428 m
.56349 .61803 L
s
.59524 .61428 m
.59524 .61803 L
s
.62698 .61428 m
.62698 .61803 L
s
.69048 .61428 m
.69048 .61803 L
s
.72222 .61428 m
.72222 .61803 L
s
.75397 .61428 m
.75397 .61803 L
s
.78571 .61428 m
.78571 .61803 L
s
.84921 .61428 m
.84921 .61803 L
s
.88095 .61428 m
.88095 .61803 L
s
.9127 .61428 m
.9127 .61803 L
s
.94444 .61428 m
.94444 .61803 L
s
.25 Mabswid
0 .61803 m
1 .61803 L
s
.99375 .01472 m
1 .01472 L
s
.99375 .16779 m
1 .16779 L
s
.99375 .32086 m
1 .32086 L
s
.99375 .47393 m
1 .47393 L
s
.125 Mabswid
.99625 .05298 m
1 .05298 L
s
.99625 .09125 m
1 .09125 L
s
.99625 .12952 m
1 .12952 L
s
.99625 .20606 m
1 .20606 L
s
.99625 .24432 m
1 .24432 L
s
.99625 .28259 m
1 .28259 L
s
.99625 .35913 m
1 .35913 L
s
.99625 .3974 m
1 .3974 L
s
.99625 .43566 m
1 .43566 L
s
.99625 .5122 m
1 .5122 L
s
.99625 .55047 m
1 .55047 L
s
.99625 .58874 m
1 .58874 L
s
.25 Mabswid
1 0 m
1 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
1 0 0 r
.5 Mabswid
.04376 .61803 m
.04396 .58699 L
.04519 .44268 L
.04588 .38145 L
.04652 .3336 L
.04797 .25016 L
.04925 .19801 L
.05041 .1622 L
.05175 .13083 L
.05302 .10828 L
.05415 .09245 L
.05536 .07904 L
.05753 .06133 L
.05874 .05406 L
.05987 .04845 L
.0612 .04302 L
.06244 .0389 L
.06491 .03268 L
.06621 .03019 L
.0676 .02797 L
.07044 .02452 L
.07302 .02229 L
.07542 .02076 L
.07801 .0195 L
.08046 .01859 L
.08272 .01794 L
.08516 .01737 L
.08778 .0169 L
.09065 .01649 L
.09334 .01619 L
.09635 .01592 L
.09921 .01572 L
.10198 .01556 L
.10458 .01544 L
.10962 .01526 L
.11419 .01515 L
.11911 .01505 L
.12442 .01498 L
.12909 .01493 L
.13401 .01489 L
.14282 .01484 L
.1478 .01482 L
.15233 .0148 L
.1572 .01479 L
.1625 .01478 L
.1674 .01477 L
.17193 .01476 L
.18085 .01475 L
.1905 .01474 L
.19955 .01474 L
Mistroke
.20948 .01473 L
.22017 .01473 L
.22976 .01473 L
.24025 .01473 L
.25119 .01472 L
.26136 .01472 L
.27191 .01472 L
.28186 .01472 L
.30046 .01472 L
.3102 .01472 L
.32051 .01472 L
.33898 .01472 L
.34844 .01472 L
.35859 .01472 L
.37691 .01472 L
.38707 .01472 L
.39813 .01472 L
.40769 .01472 L
.41824 .01472 L
.43799 .01472 L
.44882 .01472 L
.45899 .01472 L
.46881 .01472 L
.47915 .01472 L
.49765 .01472 L
.50718 .01472 L
.51737 .01472 L
.52698 .01472 L
.53572 .01472 L
.54056 .01472 L
.54569 .01472 L
.55012 .01472 L
.55489 .01472 L
.55756 .01472 L
.56 .01472 L
.56248 .01472 L
.56478 .01472 L
.56607 .01472 L
.56745 .01472 L
.56824 .01472 L
.56898 .01472 L
.56965 .01472 L
.57037 .01472 L
.57101 .01472 L
.57171 .01472 L
.57245 .01472 L
.57313 .01472 L
.57436 .01472 L
.57567 .01472 L
.57689 .01472 L
Mistroke
.57824 .01472 L
.58097 .01472 L
.58349 .01472 L
.58586 .01472 L
.59119 .01472 L
.59693 .01472 L
.61706 .01472 L
.63711 .01472 L
.65822 .01472 L
.69634 .01472 L
.73692 .01472 L
.77599 .01472 L
.81751 .01472 L
.85751 .01472 L
.896 .01472 L
.93693 .01472 L
.97619 .01472 L
Mfstroke
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{288, 177.938},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40004P0000/B000`400?l00000o`00003oo`3ooolQ
0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`007P3oool01P3ookH0IP00000000000000000j093K
oad0oooo00X0oonf06H00000000000000000>P2@fol0oooo0?oo]P1V000003Z@0`3oool0103KT3X0
00000000000jT=/N0?ooo`060?nfIP00000000000000000006H0]_oo7P3oool02P3o]VH000000000
00000000001V0;Koo`3oool0oonf06H00000>Y030?ooo`040=^@>P000000000003Z@fal0oooo00@0
fi0j00000000000006Jf7`3oool0103KT3X0000000000000I[H20?ooo`030?oo]P1V000003Z@00<0
oooo00@0fi0j000000000000>Y3K803oool0103KT3X000000000>P2@fol50?ooo`00803oool00`3o
]VH0>Y3K0?ooo`0P0?ooo`030?nfIP0jT=/0oooo00L0oooo00H0om^@03XjT03oool0oooo090j>P2@
folN0?ooo`03090j000006H0]_oo0240oooo00<0T3X00000IP2fool0203oool01P3ofi00>SZ@0?oo
o`3oool0T3Xj093Koad0oooo00H0om^@03XjT03oool0oonf06H0>P2@folM0?ooo`060?oKT00j>Y00
oooo0?oo]P1V03X0T=_o1P3oool01P3ofi00>SZ@0?ooo`3oool0T3Xj093Kob00oooo00<0okIV03Z@
f`3oool01@3oool00200oooo00<0okIV03Z@f`3oool0803oool00`3o]VH0>Y3K0?ooo`0;0?ooo`03
0;IV>P2@fol0oooo01h0oooo00<0okIV0000001V]_l08@3oool00`3o]VH0000006Jfo`0;0?ooo`03
0;IV>P2@fol0oooo01h0oooo00<0]VH00000001V]_l0803oool00`2fIP00000006Jfo`0;0?ooo`03
0;IV>P2@fol0oooo01`0oooo00H0oonf06H00000000000000000>P2@fol50?ooo`00803oool00`3o
]VH0>Y3K0?ooo`0P0?ooo`030?nfIP0jT=/0oooo00P0oooo00@0]VH000000000000006Jf8@3oool0
0`3ookH0][Ko0?ooo`0Q0?ooo`030?oo]P2f]_l0oooo00L0oooo00@0]VH000000000000006Jf8@3o
ool00`3ookH0ISZ@0?ooo`0P0?ooo`030?oo]P1V>Y00oooo00L0oooo00@0]VH000000000000006Jf
7`3oool0102fIP00I[Ko0?nfIP0jT=/60?ooo`007`3oool00`2@>VH0][IV03Z@f`0P0?ooo`03090j
IP2f]VH0>Y3K00T0oooo00<0]VHj093Ko`3oool07`3oool01P3ofi00>SZ@0?ooo`3ookH0IP1V0;Ko
oah0oooo00H0om^@03XjT03oool0oonf06H0IP2fool70?ooo`030;IV>P2@fol0oooo01l0oooo00H0
oonf06H0>P2@fol0oonf06H0IP2foolM0?ooo`060?oo]P1V03X0T=_o0?oo]P1V06H0]_oo1`3oool0
0`2fISX0T=_o0?ooo`0P0?ooo`040?oo]P1V03X0T91V03Z@f`H0oooo000O0?ooo`030?nfIP000000
>Y3K0200oooo00<0okIV0000000jT=/02@3oool0102fIP00000000000000I[HO0?ooo`040=^@>P00
0000000003Z@fb00oooo00@0fi0j000000000000>Y3K203oool0102fIP00000000000000I[HO0?oo
o`040?oKT00j0000000006Jfoal0oooo00@0om^@03X000000000I[Ko203oool0102fIP0000000000
0000I[HP0?ooo`030?oKT00j0000>Y3K00H0oooo003o0?ooob40oooo003o0?ooob40oooo003o0?oo
ob40oooo003o0?ooob40oooo003o0?ooob40oooo000K0?ooool000001@0000010?ooo`006`3oool0
0`000000oooo0?ooo`030?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool0
0`000000oooo0?ooo`060?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool0
0`000000oooo0?ooo`050?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool0
0`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool0
0`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool0
0`000000oooo0?ooo`060?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool0
0`000000oooo0?ooo`050?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool0
0`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool0
0`000000oooo0?ooo`060?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool0
0`000000oooo0?ooo`050?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool0
0`000000oooo0?ooo`050?ooo`030000003oool0oooo00<0oooo0@0000010?ooo`004`3oool0103K
T3X000000000000jT=/40?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool09P3oool0
0`000000oooo0?ooo`0V0?ooo`030000003oool0oooo02L0oooo00<000000?ooo`3oool09P3oool0
0`000000oooo0?ooo`0V0?ooo`030000003oool0oooo02H0oooo00<000000?ooo`3oool00`3oool1
00000040oooo000C0?ooo`05091VT03oool0oooo090jIP2fool00`3oool00`000000oooo0?ooo`3o
0?ooo`40oooo0@0000010?ooo`004P3oool01P3ookH0ISZ@0?ooo`3oool0]VHj093Ko`<0oooo0P00
000D0?ooonP0o`00103oool200000040oooo000B0?ooo`060?oo]P1V>Y00oooo0?ooo`2fISX0T=_o
0`3oool00`000000oooo0?ooo`0@0?ooo`<0o`00k@3oool100000040oooo000C0?ooo`05090j>P2@
fol0oonf06H0IP2fool00`3oool00`000000oooo0?ooo`0?0?ooo`80o`00k`3oool100000040oooo
000C0?ooo`040?oKT00j0000000006Jfo`@0oooo00<000000?ooo`3oool03P3oool00`3o0000oooo
0?ooo`3_0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool03P3oool00`3o0000oooo0?oo
o`3_0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool03@3oool00`3o0000oooo0?ooo`3`
0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool03@3oool00`3o0000oooo0?ooo`3`0?oo
o`4000000@3oool001/0oooo00<000000?ooo`3oool03@3oool00`3o0000oooo0?ooo`3`0?ooo`40
00000@3oool001/0oooo00<000000?ooo`3oool0303oool00`3o0000oooo0?ooo`3a0?ooo`400000
0@3oool001/0oooo00<000000?ooo`3oool0303oool00`3o0000oooo0?ooo`3a0?ooo`4000000@3o
ool001/0oooo0P00000=0?ooo`030?l0003oool0oooo0?00oooo0P0000010?ooo`006`3oool00`00
0000oooo0?ooo`0<0?ooo`030?l0003oool0oooo0?40oooo0@0000010?ooo`006`3oool00`000000
oooo0?ooo`0<0?ooo`030?l0003oool0oooo0?40oooo0@0000010?ooo`006`3oool00`000000oooo
0?ooo`0<0?ooo`030?l0003oool0oooo0?40oooo0@0000010?ooo`006`3oool00`000000oooo0?oo
o`0;0?ooo`030?l0003oool0oooo0?80oooo0@0000010?ooo`006`3oool00`000000oooo0?ooo`0;
0?ooo`030?l0003oool0oooo0?80oooo0@0000010?ooo`006`3oool00`000000oooo0?ooo`0;0?oo
o`030?l0003oool0oooo0?80oooo0@0000010?ooo`006`3oool00`000000oooo0?ooo`0;0?ooo`03
0?l0003oool0oooo0?80oooo0@0000010?ooo`006`3oool00`000000oooo0?ooo`0;0?ooo`030?l0
003oool0oooo0?80oooo0@0000010?ooo`006`3oool00`000000oooo0?ooo`0;0?ooo`030?l0003o
ool0oooo0?80oooo0@0000010?ooo`006`3oool2000000`0oooo00<0o`000?ooo`3oool0l@3oool2
00000040oooo000K0?ooo`030000003oool0oooo00/0oooo00<0o`000?ooo`3oool0lP3oool10000
0040oooo000K0?ooo`030000003oool0oooo00/0oooo00<0o`000?ooo`3oool0lP3oool100000040
oooo000K0?ooo`030000003oool0oooo00/0oooo00<0o`000?ooo`3oool0lP3oool100000040oooo
000K0?ooo`030000003oool0oooo00/0oooo00<0o`000?ooo`3oool0lP3oool100000040oooo000K
0?ooo`030000003oool0oooo00/0oooo00<0o`000?ooo`3oool0lP3oool100000040oooo000K0?oo
o`030000003oool0oooo00/0oooo00<0o`000?ooo`3oool0lP3oool100000040oooo000K0?ooo`03
0000003oool0oooo00X0oooo00<0o`000?ooo`3oool0l`3oool100000040oooo000K0?ooo`030000
003oool0oooo00X0oooo00<0o`000?ooo`3oool0l`3oool100000040oooo000K0?ooo`030000003o
ool0oooo00X0oooo00<0o`000?ooo`3oool0l`3oool100000040oooo000K0?ooo`8000002`3oool0
0`3o0000oooo0?ooo`3b0?ooo`8000000@3oool001/0oooo00<000000?ooo`3oool02P3oool00`3o
0000oooo0?ooo`3c0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool02P3oool00`3o0000
oooo0?ooo`3c0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool02P3oool00`3o0000oooo
0?ooo`3c0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool02P3oool00`3o0000oooo0?oo
o`3c0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool02P3oool00`3o0000oooo0?ooo`3c
0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool02P3oool00`3o0000oooo0?ooo`3c0?oo
o`4000000@3oool000080?nfIP00000000000000000006H0]_oo0?ooo`3KT3X20000000403Z@f`3o
ool0oooo0=^@>P80000000@0>Y3K0?ooo`3oool0fi0j0P0000000`0jT=/0oooo0?ooo`020?ooo`03
0000003oool0oooo00X0oooo00<0o`000?ooo`3oool0l`3oool100000040oooo0000103oool0T3X0
0000IP2fool30?ooo`07091VT03oool0oooo090jIP2fool0oooo091VT0020?ooo`04090jIP2fool0
oooo091VT080oooo00<0T3YV0;Koo`3oool00P3oool00`000000oooo0?ooo`0:0?ooo`030?l0003o
ool0oooo0?<0oooo0@0000010?ooo`000P3oool01P3o]VH0000006Jfo`3oool0oonf06HjT080oooo
00@0]VHj093Ko`3ookH0ISZ@0P3oool0102fISX0T=_o0?oo]P1V>Y020?ooo`030;IV>P2@fol0oooo
0080oooo0P00000;0?ooo`030?l0003oool0oooo0?80oooo0P0000010?ooo`000`3oool01@3ookH0
][Ko0?ooo`3ookH0ISZ@0080oooo00@0]VHj093Ko`3ookH0ISZ@0P3oool0102fISX0T=_o0?oo]P1V
>Y020?ooo`030;IV>P2@fol0oooo0080oooo00<000000?ooo`3oool02P3oool00`3o0000oooo0?oo
o`3c0?ooo`4000000@3oool0000H0?oKT00j>Y00oooo0?oo]P1V06H0]_oo0?ooo`2@>SX0T=_o0?oo
]P1V06H0]_oo0?ooo`2@>SX0T=_o0?oo]P1V06H0]_oo0?ooo`2@>SX0T=_o0?oo]P1V06H0]_oo0`3o
ool00`000000oooo0?ooo`0:0?ooo`030?l0003oool0oooo0?<0oooo0@0000010?ooo`0000D0oooo
0=^@>P000000000003Z@f`020?ooo`040?oKT00j0000000006Jfo`80oooo00@0om^@03X000000000
I[Ko0P3oool0103ofi00>P000000001V]_l40?ooo`030000003oool0oooo00X0oooo00<0o`000?oo
o`3oool0l`3oool100000040oooo000K0?ooo`030000003oool0oooo00X0oooo00<0o`000?ooo`3o
ool0l`3oool100000040oooo000K0?ooo`030000003oool0oooo00X0oooo00<0o`000?ooo`3oool0
l`3oool100000040oooo000K0?ooo`030000003oool0oooo00X0oooo00<0o`000?ooo`3oool0l`3o
ool100000040oooo000K0?ooo`030000003oool0oooo00X0oooo00<0o`000?ooo`3oool0l`3oool1
00000040oooo000K0?ooo`030000003oool0oooo00X0oooo00<0o`000?ooo`3oool0l`3oool10000
0040oooo000K0?ooo`030000003oool0oooo00X0oooo00<0o`000?ooo`3oool0l`3oool100000040
oooo000K0?ooo`8000002`3oool00`3o0000oooo0?ooo`3b0?ooo`8000000@3oool001/0oooo00<0
00000?ooo`3oool02P3oool00`3o0000oooo0?ooo`3c0?ooo`4000000@3oool001/0oooo00<00000
0?ooo`3oool02P3oool00`3o0000oooo0?ooo`3c0?ooo`4000000@3oool001/0oooo00<000000?oo
o`3oool02P3oool00`3o0000oooo0?ooo`3c0?ooo`4000000@3oool001/0oooo00<000000?ooo`3o
ool02P3oool00`3o0000oooo0?ooo`3c0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool0
2@3oool00`3o0000oooo0?ooo`3d0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool02@3o
ool00`3o0000oooo0?ooo`3d0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool02@3oool0
0`3o0000oooo0?ooo`3d0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool02@3oool00`3o
0000oooo0?ooo`3d0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool02@3oool00`3o0000
oooo0?ooo`3d0?ooo`4000000@3oool001/0oooo0P00000:0?ooo`030?l0003oool0oooo0?<0oooo
0P0000010?ooo`006`3oool00`000000oooo0?ooo`090?ooo`030?l0003oool0oooo0?@0oooo0@00
00010?ooo`006`3oool00`000000oooo0?ooo`090?ooo`030?l0003oool0oooo0?@0oooo0@000001
0?ooo`006`3oool00`000000oooo0?ooo`090?ooo`030?l0003oool0oooo0?@0oooo0@0000010?oo
o`006`3oool00`000000oooo0?ooo`090?ooo`030?l0003oool0oooo0?@0oooo0@0000010?ooo`00
6`3oool00`000000oooo0?ooo`090?ooo`030?l0003oool0oooo0?@0oooo0@0000010?ooo`006`3o
ool00`000000oooo0?ooo`090?ooo`030?l0003oool0oooo0?@0oooo0@0000010?ooo`006`3oool0
0`000000oooo0?ooo`090?ooo`030?l0003oool0oooo0?@0oooo0@0000010?ooo`006`3oool00`00
0000oooo0?ooo`090?ooo`030?l0003oool0oooo0?@0oooo0@0000010?ooo`006`3oool00`000000
oooo0?ooo`090?ooo`030?l0003oool0oooo0?@0oooo0@0000010?ooo`006`3oool2000000X0oooo
00<0o`000?ooo`3oool0l`3oool200000040oooo000K0?ooo`030000003oool0oooo00T0oooo00<0
o`000?ooo`3oool0m03oool100000040oooo000K0?ooo`030000003oool0oooo00T0oooo00<0o`00
0?ooo`3oool0m03oool100000040oooo000K0?ooo`030000003oool0oooo00T0oooo00<0o`000?oo
o`3oool0m03oool100000040oooo000K0?ooo`030000003oool0oooo00T0oooo00<0o`000?ooo`3o
ool0m03oool100000040oooo000K0?ooo`030000003oool0oooo00T0oooo00<0o`000?ooo`3oool0
m03oool100000040oooo000K0?ooo`030000003oool0oooo00T0oooo00<0o`000?ooo`3oool0m03o
ool100000040oooo000K0?ooo`030000003oool0oooo00T0oooo00<0o`000?ooo`3oool0m03oool1
00000040oooo00020?ooo`060=^@>P000000000j093Ko`3oool0fi0j0P000000100jT=/0oooo0?oo
o`3KT3X20000000403Z@f`3oool0oooo0=^@>P80000000<0>Y3K0?ooo`3oool00P3oool00`000000
oooo0?ooo`090?ooo`030?l0003oool0oooo0?@0oooo0@0000010?ooo`000`3oool01@3o]VH0>Y3K
0?ooo`3oool0T6J@0080oooo00@0T3YV0;Koo`3oool0T6J@0P3oool0102@>VH0]_oo0?ooo`2@IY02
0?ooo`03090jIP2fool0oooo0080oooo00<000000?ooo`3oool02@3oool00`3o0000oooo0?ooo`3d
0?ooo`4000000@3oool000080?oo]P1V000000000000000003X0T=_o0?oo]P1V>Y020?ooo`040;IV
>P2@fol0oonf06HjT080oooo00@0]VHj093Ko`3ookH0ISZ@0P3oool00`2fISX0T=_o0?ooo`020?oo
o`8000002P3oool00`3o0000oooo0?ooo`3c0?ooo`8000000@3oool000080?ooo`2fIP00I[Ko0?nf
IP0jT=/0oooo0?oo]P1V>Y020?ooo`040;IV>P2@fol0oonf06HjT080oooo00@0]VHj093Ko`3ookH0
ISZ@0P3oool00`2fISX0T=_o0?ooo`020?ooo`030000003oool0oooo00T0oooo00<0o`000?ooo`3o
ool0m03oool100000040oooo00001@3oool0oonf06H0>P2@T6H0>Y3K0080oooo0140T3Xj093Ko`3o
okH0IP1V0;Koo`3oool0T3Xj093Ko`3ookH0IP1V0;Koo`3oool0T3Xj093Ko`3ookH0IP1V0;Koo`03
0?ooo`030000003oool0oooo00T0oooo00<0o`000?ooo`3oool0m03oool100000040oooo00020?oo
o`030?oKT00j0000>Y3K0080oooo00@0om^@03X000000000I[Ko0P3oool0103ofi00>P000000001V
]_l20?ooo`040?oKT00j0000000006Jfo`@0oooo00<000000?ooo`3oool02@3oool00`3o0000oooo
0?ooo`3d0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool02@3oool00`3o0000oooo0?oo
o`3d0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool02@3oool00`3o0000oooo0?ooo`3d
0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool02@3oool00`3o0000oooo0?ooo`3d0?oo
o`4000000@3oool001/0oooo00<000000?ooo`3oool02@3oool00`3o0000oooo0?ooo`3d0?ooo`40
00000@3oool001/0oooo00<000000?ooo`3oool02@3oool00`3o0000oooo0?ooo`3d0?ooo`400000
0@3oool001/0oooo00<000000?ooo`3oool02@3oool00`3o0000oooo0?ooo`3d0?ooo`4000000@3o
ool001/0oooo0P00000:0?ooo`030?l0003oool0oooo0?<0oooo0P0000010?ooo`006`3oool00`00
0000oooo0?ooo`090?ooo`030?l0003oool0oooo0?@0oooo0@0000010?ooo`006`3oool00`000000
oooo0?ooo`090?ooo`030?l0003oool0oooo0?@0oooo0@0000010?ooo`006`3oool00`000000oooo
0?ooo`090?ooo`030?l0003oool0oooo0?@0oooo0@0000010?ooo`006`3oool00`000000oooo0?oo
o`090?ooo`030?l0003oool0oooo0?@0oooo0@0000010?ooo`006`3oool00`000000oooo0?ooo`09
0?ooo`030?l0003oool0oooo0?@0oooo0@0000010?ooo`006`3oool00`000000oooo0?ooo`090?oo
o`030?l0003oool0oooo0?@0oooo0@0000010?ooo`006`3oool00`000000oooo0?ooo`090?ooo`03
0?l0003oool0oooo0?@0oooo0@0000010?ooo`006`3oool00`000000oooo0?ooo`090?ooo`030?l0
003oool0oooo0?@0oooo0@0000010?ooo`006`3oool00`000000oooo0?ooo`090?ooo`030?l0003o
ool0oooo0?@0oooo0@0000010?ooo`006`3oool2000000X0oooo00<0o`000?ooo`3oool0l`3oool2
00000040oooo000K0?ooo`030000003oool0oooo00T0oooo00<0o`000?ooo`3oool0m03oool10000
0040oooo000K0?ooo`030000003oool0oooo00T0oooo00<0o`000?ooo`3oool0m03oool100000040
oooo000K0?ooo`030000003oool0oooo00T0oooo00<0o`000?ooo`3oool0m03oool100000040oooo
000K0?ooo`030000003oool0oooo00P0oooo00<0o`000?ooo`3oool0m@3oool100000040oooo000K
0?ooo`030000003oool0oooo00P0oooo00<0o`000?ooo`3oool0m@3oool100000040oooo000K0?oo
o`030000003oool0oooo00P0oooo00<0o`000?ooo`3oool0m@3oool100000040oooo000K0?ooo`03
0000003oool0oooo00P0oooo00<0o`000?ooo`3oool0m@3oool100000040oooo000K0?ooo`030000
003oool0oooo00P0oooo00<0o`000?ooo`3oool0m@3oool100000040oooo000K0?ooo`030000003o
ool0oooo00P0oooo00<0o`000?ooo`3oool0m@3oool100000040oooo000K0?ooo`8000002@3oool0
0`3o0000oooo0?ooo`3d0?ooo`8000000@3oool001/0oooo00<000000?ooo`3oool0203oool00`3o
0000oooo0?ooo`3e0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool0203oool00`3o0000
oooo0?ooo`3e0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool0203oool00`3o0000oooo
0?ooo`3e0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool0203oool00`3o0000oooo0?oo
o`3e0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool0203oool00`3o0000oooo0?ooo`3e
0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool0203oool00`3o0000oooo0?ooo`3e0?oo
o`4000000@3oool001/0oooo00<000000?ooo`3oool0203oool00`3o0000oooo0?ooo`3e0?ooo`40
00000@3oool000080?ooo`3ookH0IP000000000003X0T=_o0?ooo`3KT3X20000000403Z@f`3oool0
oooo0=^@>P80000000@0>Y3K0?ooo`3oool0fi0j0P0000000`0jT=/0oooo0?ooo`020?ooo`030000
003oool0oooo00P0oooo00<0o`000?ooo`3oool0m@3oool100000040oooo0000203oool0]VH006Jf
o`3oool0oonf0;Jfo`3oool0T6J@0P3oool0102@>VH0]_oo0?ooo`2@IY020?ooo`04090jIP2fool0
oooo091VT080oooo00<0T3YV0;Koo`3oool00P3oool00`000000oooo0?ooo`080?ooo`030?l0003o
ool0oooo0?D0oooo0@0000010?ooo`0000P0oonf06H0000jT=/0oooo0=^@>P1V]_l0oonf06HjT080
oooo00@0]VHj093Ko`3ookH0ISZ@0P3oool0102fISX0T=_o0?oo]P1V>Y020?ooo`030;IV>P2@fol0
oooo0080oooo0P0000090?ooo`030?l0003oool0oooo0?@0oooo0P0000010?ooo`0000P0oooo090j
IP0j>P000000000jT03oool0oonf06HjT080oooo00@0]VHj093Ko`3ookH0ISZ@0P3oool0102fISX0
T=_o0?oo]P1V>Y020?ooo`030;IV>P2@fol0oooo0080oooo00<000000?ooo`3oool0203oool00`3o
0000oooo0?ooo`3e0?ooo`4000000@3oool000030?ooo`3o]VH003Z@00@0oooo0140T3Xj093Ko`3o
okH0IP1V0;Koo`3oool0T3Xj093Ko`3ookH0IP1V0;Koo`3oool0T3Xj093Ko`3ookH0IP1V0;Koo`03
0?ooo`030000003oool0oooo00P0oooo00<0o`000?ooo`3oool0m@3oool100000040oooo00020?oo
o`090=^@>P000000000006Jfo`3oool0om^@03X000000000I[Ko0080oooo00@0om^@03X000000000
I[Ko0P3oool0103ofi00>P000000001V]_l40?ooo`030000003oool0oooo00P0oooo00<0o`000?oo
o`3oool0m@3oool100000040oooo000K0?ooo`030000003oool0oooo00P0oooo00<0o`000?ooo`3o
ool0m@3oool100000040oooo000K0?ooo`030000003oool0oooo00P0oooo00<0o`000?ooo`3oool0
m@3oool100000040oooo000K0?ooo`030000003oool0oooo00P0oooo00<0o`000?ooo`3oool0m@3o
ool100000040oooo000K0?ooo`030000003oool0oooo00P0oooo00<0o`000?ooo`3oool0m@3oool1
00000040oooo000K0?ooo`030000003oool0oooo00P0oooo00<0o`000?ooo`3oool0m@3oool10000
0040oooo000K0?ooo`030000003oool0oooo00P0oooo00<0o`000?ooo`3oool0m@3oool100000040
oooo000K0?ooo`8000002@3oool00`3o0000oooo0?ooo`3d0?ooo`8000000@3oool001/0oooo00<0
00000?ooo`3oool0203oool00`3o0000oooo0?ooo`3e0?ooo`4000000@3oool001/0oooo00<00000
0?ooo`3oool0203oool00`3o0000oooo0?ooo`3e0?ooo`4000000@3oool001/0oooo00<000000?oo
o`3oool0203oool00`3o0000oooo0?ooo`3e0?ooo`4000000@3oool001/0oooo00<000000?ooo`3o
ool0203oool00`3o0000oooo0?ooo`3e0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool0
203oool00`3o0000oooo0?ooo`3e0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool0203o
ool00`3o0000oooo0?ooo`3e0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool0203oool0
0`3o0000oooo0?ooo`3e0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool0203oool00`3o
0000oooo0?ooo`3e0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool0203oool00`3o0000
oooo0?ooo`3e0?ooo`4000000@3oool001/0oooo0P0000090?ooo`030?l0003oool0oooo0?@0oooo
0P0000010?ooo`006`3oool00`000000oooo0?ooo`080?ooo`030?l0003oool0oooo0?D0oooo0@00
00010?ooo`006`3oool00`000000oooo0?ooo`080?ooo`030?l0003oool0oooo0?D0oooo0@000001
0?ooo`006`3oool00`000000oooo0?ooo`080?ooo`030?l0003oool0oooo0?D0oooo0@0000010?oo
o`006`3oool00`000000oooo0?ooo`080?ooo`030?l0003oool0oooo0?D0oooo0@0000010?ooo`00
6`3oool00`000000oooo0?ooo`080?ooo`030?l0003oool0oooo0?D0oooo0@0000010?ooo`006`3o
ool00`000000oooo0?ooo`080?ooo`030?l0003oool0oooo0?D0oooo0@0000010?ooo`006`3oool0
0`000000oooo0?ooo`080?ooo`030?l0003oool0oooo0?D0oooo0@0000010?ooo`006`3oool00`00
0000oooo0?ooo`080?ooo`030?l0003oool0oooo0?D0oooo0@0000010?ooo`006`3oool00`000000
oooo0?ooo`080?ooo`030?l0003oool0oooo0?D0oooo0@0000010?ooo`006`3oool2000000T0oooo
00<0o`000?ooo`3oool0m03oool200000040oooo000K0?ooo`030000003oool0oooo00P0oooo00<0
o`000?ooo`3oool0m@3oool100000040oooo000K0?ooo`030000003oool0oooo00P0oooo00<0o`00
0?ooo`3oool0m@3oool100000040oooo000K0?ooo`030000003oool0oooo00P0oooo00<0o`000?oo
o`3oool0m@3oool100000040oooo000K0?ooo`030000003oool0oooo00P0oooo00<0o`000?ooo`3o
ool0m@3oool100000040oooo000K0?ooo`030000003oool0oooo00P0oooo00<0o`000?ooo`3oool0
m@3oool100000040oooo000K0?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool00P3o
ool0103o0000oooo0?ooo`0000070?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool0
1@3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0
1P3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0
1@3oool00`000000oooo0?ooo`060?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0
1@3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool0
1@3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0
1P3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0
1@3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool0
1@3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0
1P3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0
0`3oool100000040oooo000K0?ooo`/0000000<0o`00000000000000mP0000010?ooo`00o`3ooolQ
0?ooo`00o`3ooolQ0?ooo`00\
\>"],
  ImageRangeCache->{{{0, 287}, {176.938, 0}} -> {0.594423, -915.07, \
0.0121328, 50.325}}],

Cell[BoxData[
    TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
      False,
      Editable->False]], "Output"],

Cell[BoxData[
    \(1\)], "Output"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
-0.293651 0.31746 0.0147151 0.000362246 [
[.02381 -0.0125 -3 -9 ]
[.02381 -0.0125 3 0 ]
[.18254 -0.0125 -9 -9 ]
[.18254 -0.0125 9 0 ]
[.34127 -0.0125 -3 -9 ]
[.34127 -0.0125 3 0 ]
[.5 -0.0125 -9 -9 ]
[.5 -0.0125 9 0 ]
[.65873 -0.0125 -3 -9 ]
[.65873 -0.0125 3 0 ]
[.81746 -0.0125 -9 -9 ]
[.81746 -0.0125 9 0 ]
[.97619 -0.0125 -3 -9 ]
[.97619 -0.0125 3 0 ]
[ 0 0 -0.125 0 ]
[-0.0125 .01472 -6 -4.5 ]
[-0.0125 .01472 0 4.5 ]
[-0.0125 .10528 -18 -4.5 ]
[-0.0125 .10528 0 4.5 ]
[-0.0125 .19584 -18 -4.5 ]
[-0.0125 .19584 0 4.5 ]
[-0.0125 .2864 -18 -4.5 ]
[-0.0125 .2864 0 4.5 ]
[-0.0125 .37696 -24 -4.5 ]
[-0.0125 .37696 0 4.5 ]
[-0.0125 .46752 -24 -4.5 ]
[-0.0125 .46752 0 4.5 ]
[-0.0125 .55808 -24 -4.5 ]
[-0.0125 .55808 0 4.5 ]
[ 0 0 -0.125 0 ]
[ 0 .61803 .125 0 ]
[ 1 0 .125 0 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.02381 0 m
.02381 .00625 L
s
[(1)] .02381 -0.0125 0 1 Mshowa
.18254 0 m
.18254 .00625 L
s
[(1.5)] .18254 -0.0125 0 1 Mshowa
.34127 0 m
.34127 .00625 L
s
[(2)] .34127 -0.0125 0 1 Mshowa
.5 0 m
.5 .00625 L
s
[(2.5)] .5 -0.0125 0 1 Mshowa
.65873 0 m
.65873 .00625 L
s
[(3)] .65873 -0.0125 0 1 Mshowa
.81746 0 m
.81746 .00625 L
s
[(3.5)] .81746 -0.0125 0 1 Mshowa
.97619 0 m
.97619 .00625 L
s
[(4)] .97619 -0.0125 0 1 Mshowa
.125 Mabswid
.05556 0 m
.05556 .00375 L
s
.0873 0 m
.0873 .00375 L
s
.11905 0 m
.11905 .00375 L
s
.15079 0 m
.15079 .00375 L
s
.21429 0 m
.21429 .00375 L
s
.24603 0 m
.24603 .00375 L
s
.27778 0 m
.27778 .00375 L
s
.30952 0 m
.30952 .00375 L
s
.37302 0 m
.37302 .00375 L
s
.40476 0 m
.40476 .00375 L
s
.43651 0 m
.43651 .00375 L
s
.46825 0 m
.46825 .00375 L
s
.53175 0 m
.53175 .00375 L
s
.56349 0 m
.56349 .00375 L
s
.59524 0 m
.59524 .00375 L
s
.62698 0 m
.62698 .00375 L
s
.69048 0 m
.69048 .00375 L
s
.72222 0 m
.72222 .00375 L
s
.75397 0 m
.75397 .00375 L
s
.78571 0 m
.78571 .00375 L
s
.84921 0 m
.84921 .00375 L
s
.88095 0 m
.88095 .00375 L
s
.9127 0 m
.9127 .00375 L
s
.94444 0 m
.94444 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
0 .01472 m
.00625 .01472 L
s
[(0)] -0.0125 .01472 1 0 Mshowa
0 .10528 m
.00625 .10528 L
s
[(250)] -0.0125 .10528 1 0 Mshowa
0 .19584 m
.00625 .19584 L
s
[(500)] -0.0125 .19584 1 0 Mshowa
0 .2864 m
.00625 .2864 L
s
[(750)] -0.0125 .2864 1 0 Mshowa
0 .37696 m
.00625 .37696 L
s
[(1000)] -0.0125 .37696 1 0 Mshowa
0 .46752 m
.00625 .46752 L
s
[(1250)] -0.0125 .46752 1 0 Mshowa
0 .55808 m
.00625 .55808 L
s
[(1500)] -0.0125 .55808 1 0 Mshowa
.125 Mabswid
0 .03283 m
.00375 .03283 L
s
0 .05094 m
.00375 .05094 L
s
0 .06905 m
.00375 .06905 L
s
0 .08716 m
.00375 .08716 L
s
0 .12339 m
.00375 .12339 L
s
0 .1415 m
.00375 .1415 L
s
0 .15961 m
.00375 .15961 L
s
0 .17773 m
.00375 .17773 L
s
0 .21395 m
.00375 .21395 L
s
0 .23206 m
.00375 .23206 L
s
0 .25017 m
.00375 .25017 L
s
0 .26829 m
.00375 .26829 L
s
0 .30451 m
.00375 .30451 L
s
0 .32262 m
.00375 .32262 L
s
0 .34074 m
.00375 .34074 L
s
0 .35885 m
.00375 .35885 L
s
0 .39507 m
.00375 .39507 L
s
0 .41319 m
.00375 .41319 L
s
0 .4313 m
.00375 .4313 L
s
0 .44941 m
.00375 .44941 L
s
0 .48563 m
.00375 .48563 L
s
0 .50375 m
.00375 .50375 L
s
0 .52186 m
.00375 .52186 L
s
0 .53997 m
.00375 .53997 L
s
0 .5762 m
.00375 .5762 L
s
0 .59431 m
.00375 .59431 L
s
0 .61242 m
.00375 .61242 L
s
.25 Mabswid
0 0 m
0 .61803 L
s
.02381 .61178 m
.02381 .61803 L
s
.18254 .61178 m
.18254 .61803 L
s
.34127 .61178 m
.34127 .61803 L
s
.5 .61178 m
.5 .61803 L
s
.65873 .61178 m
.65873 .61803 L
s
.81746 .61178 m
.81746 .61803 L
s
.97619 .61178 m
.97619 .61803 L
s
.125 Mabswid
.05556 .61428 m
.05556 .61803 L
s
.0873 .61428 m
.0873 .61803 L
s
.11905 .61428 m
.11905 .61803 L
s
.15079 .61428 m
.15079 .61803 L
s
.21429 .61428 m
.21429 .61803 L
s
.24603 .61428 m
.24603 .61803 L
s
.27778 .61428 m
.27778 .61803 L
s
.30952 .61428 m
.30952 .61803 L
s
.37302 .61428 m
.37302 .61803 L
s
.40476 .61428 m
.40476 .61803 L
s
.43651 .61428 m
.43651 .61803 L
s
.46825 .61428 m
.46825 .61803 L
s
.53175 .61428 m
.53175 .61803 L
s
.56349 .61428 m
.56349 .61803 L
s
.59524 .61428 m
.59524 .61803 L
s
.62698 .61428 m
.62698 .61803 L
s
.69048 .61428 m
.69048 .61803 L
s
.72222 .61428 m
.72222 .61803 L
s
.75397 .61428 m
.75397 .61803 L
s
.78571 .61428 m
.78571 .61803 L
s
.84921 .61428 m
.84921 .61803 L
s
.88095 .61428 m
.88095 .61803 L
s
.9127 .61428 m
.9127 .61803 L
s
.94444 .61428 m
.94444 .61803 L
s
.25 Mabswid
0 .61803 m
1 .61803 L
s
.99375 .01472 m
1 .01472 L
s
.99375 .10528 m
1 .10528 L
s
.99375 .19584 m
1 .19584 L
s
.99375 .2864 m
1 .2864 L
s
.99375 .37696 m
1 .37696 L
s
.99375 .46752 m
1 .46752 L
s
.99375 .55808 m
1 .55808 L
s
.125 Mabswid
.99625 .03283 m
1 .03283 L
s
.99625 .05094 m
1 .05094 L
s
.99625 .06905 m
1 .06905 L
s
.99625 .08716 m
1 .08716 L
s
.99625 .12339 m
1 .12339 L
s
.99625 .1415 m
1 .1415 L
s
.99625 .15961 m
1 .15961 L
s
.99625 .17773 m
1 .17773 L
s
.99625 .21395 m
1 .21395 L
s
.99625 .23206 m
1 .23206 L
s
.99625 .25017 m
1 .25017 L
s
.99625 .26829 m
1 .26829 L
s
.99625 .30451 m
1 .30451 L
s
.99625 .32262 m
1 .32262 L
s
.99625 .34074 m
1 .34074 L
s
.99625 .35885 m
1 .35885 L
s
.99625 .39507 m
1 .39507 L
s
.99625 .41319 m
1 .41319 L
s
.99625 .4313 m
1 .4313 L
s
.99625 .44941 m
1 .44941 L
s
.99625 .48563 m
1 .48563 L
s
.99625 .50375 m
1 .50375 L
s
.99625 .52186 m
1 .52186 L
s
.99625 .53997 m
1 .53997 L
s
.99625 .5762 m
1 .5762 L
s
.99625 .59431 m
1 .59431 L
s
.99625 .61242 m
1 .61242 L
s
.25 Mabswid
1 0 m
1 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
0 1 0 r
.5 Mabswid
.04259 .61803 m
.04262 .61195 L
.04327 .51941 L
.04396 .43974 L
.04519 .33167 L
.04588 .28589 L
.04652 .25016 L
.04797 .18796 L
.04925 .14918 L
.05041 .12261 L
.05175 .09939 L
.05302 .08274 L
.05415 .07107 L
.05536 .06121 L
.05753 .04823 L
.05874 .04291 L
.05987 .03882 L
.0612 .03487 L
.06244 .03188 L
.06491 .02739 L
.06621 .02559 L
.0676 .02399 L
.07044 .02153 L
.07302 .01994 L
.07542 .01886 L
.07801 .01797 L
.08046 .01734 L
.08272 .01688 L
.08533 .01646 L
.08778 .01616 L
.09046 .0159 L
.09334 .01568 L
.09635 .0155 L
.09921 .01536 L
.10198 .01526 L
.10458 .01518 L
.10962 .01506 L
.11419 .01499 L
.11911 .01492 L
.12442 .01488 L
.12909 .01485 L
.13401 .01482 L
.13822 .01481 L
.14282 .01479 L
.14808 .01478 L
.15306 .01477 L
.16237 .01476 L
.16759 .01475 L
.1724 .01475 L
.17765 .01474 L
Mistroke
.1833 .01474 L
.19295 .01474 L
.202 .01473 L
.21277 .01473 L
.22262 .01473 L
.23245 .01473 L
.24158 .01473 L
.2516 .01473 L
.2623 .01473 L
.27257 .01473 L
.28368 .01473 L
.29329 .01473 L
.30385 .01473 L
.32376 .01472 L
.33465 .01472 L
.34482 .01472 L
.35525 .01472 L
.36514 .01472 L
.38369 .01472 L
.40358 .01472 L
.42199 .01472 L
.44063 .01472 L
.45125 .01472 L
.46122 .01472 L
.47104 .01472 L
.48138 .01472 L
.49988 .01472 L
.50941 .01472 L
.5196 .01472 L
.52921 .01472 L
.53796 .01472 L
.54279 .01472 L
.54792 .01472 L
.5523 .01472 L
.55479 .01472 L
.55712 .01472 L
.5584 .01472 L
.5598 .01472 L
.56104 .01472 L
.56235 .01472 L
.56365 .01472 L
.56483 .01472 L
.56602 .01472 L
.56714 .01472 L
.56845 .01472 L
.56911 .01472 L
.56983 .01472 L
.57111 .01472 L
.57231 .01472 L
.57501 .01472 L
Mistroke
.57791 .01472 L
.5832 .01472 L
.58809 .01472 L
.59916 .01472 L
.61929 .01472 L
.65857 .01472 L
.69634 .01472 L
.73657 .01472 L
.77527 .01472 L
.81643 .01472 L
.85608 .01472 L
.89421 .01472 L
.93479 .01472 L
.97385 .01472 L
.97619 .01472 L
Mfstroke
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{288, 177.938},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40004P0000/B000`400?l00000o`00003oo`3ooolQ
0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`007P3oool01P3ookH0IP00000000000000000j093K
oad0oooo00X0oonf06H00000000000000000>P2@fol0oooo0?oo]P1V000003Z@0`3oool0103KT3X0
00000000000jT=/N0?ooo`060?nfIP00000000000000000006H0]_oo7P3oool02P3o]VH000000000
00000000001V0;Koo`3oool0oonf06H00000>Y030?ooo`040=^@>P000000000003Z@fal0oooo00@0
fi0j00000000000006Jf7`3oool0103KT3X0000000000000I[H20?ooo`030?oo]P1V000003Z@00<0
oooo00@0fi0j000000000000>Y3K803oool0103KT3X000000000>P2@fol50?ooo`00803oool00`3o
]VH0>Y3K0?ooo`0P0?ooo`030?nfIP0jT=/0oooo00L0oooo00H0om^@03XjT03oool0oooo090j>P2@
folN0?ooo`03090j000006H0]_oo0240oooo00<0T3X00000IP2fool0203oool01P3ofi00>SZ@0?oo
o`3oool0T3Xj093Koad0oooo00H0om^@03XjT03oool0oonf06H0>P2@folM0?ooo`060?oKT00j>Y00
oooo0?oo]P1V03X0T=_o1P3oool01P3ofi00>SZ@0?ooo`3oool0T3Xj093Kob00oooo00<0okIV03Z@
f`3oool01@3oool00200oooo00<0okIV03Z@f`3oool0803oool00`3o]VH0>Y3K0?ooo`0;0?ooo`03
0;IV>P2@fol0oooo01h0oooo00<0okIV0000001V]_l08@3oool00`3o]VH0000006Jfo`0;0?ooo`03
0;IV>P2@fol0oooo01h0oooo00<0]VH00000001V]_l0803oool00`2fIP00000006Jfo`0;0?ooo`03
0;IV>P2@fol0oooo01`0oooo00H0oonf06H00000000000000000>P2@fol50?ooo`00803oool00`3o
]VH0>Y3K0?ooo`0P0?ooo`030?nfIP0jT=/0oooo00P0oooo00@0]VH000000000000006Jf8@3oool0
0`3ookH0][Ko0?ooo`0Q0?ooo`030?oo]P2f]_l0oooo00L0oooo00@0]VH000000000000006Jf8@3o
ool00`3ookH0ISZ@0?ooo`0P0?ooo`030?oo]P1V>Y00oooo00L0oooo00@0]VH000000000000006Jf
7`3oool0102fIP00I[Ko0?nfIP0jT=/60?ooo`007`3oool00`2@>VH0][IV03Z@f`0P0?ooo`03090j
IP2f]VH0>Y3K00T0oooo00<0]VHj093Ko`3oool07`3oool01P3ofi00>SZ@0?ooo`3ookH0IP1V0;Ko
oah0oooo00H0om^@03XjT03oool0oonf06H0IP2fool70?ooo`030;IV>P2@fol0oooo01l0oooo00H0
oonf06H0>P2@fol0oonf06H0IP2foolM0?ooo`060?oo]P1V03X0T=_o0?oo]P1V06H0]_oo1`3oool0
0`2fISX0T=_o0?ooo`0P0?ooo`040?oo]P1V03X0T91V03Z@f`H0oooo000O0?ooo`030?nfIP000000
>Y3K0200oooo00<0okIV0000000jT=/02@3oool0102fIP00000000000000I[HO0?ooo`040=^@>P00
0000000003Z@fb00oooo00@0fi0j000000000000>Y3K203oool0102fIP00000000000000I[HO0?oo
o`040?oKT00j0000000006Jfoal0oooo00@0om^@03X000000000I[Ko203oool0102fIP0000000000
0000I[HP0?ooo`030?oKT00j0000>Y3K00H0oooo003o0?ooob40oooo003o0?ooob40oooo003o0?oo
ob40oooo003o0?ooob40oooo003o0?ooob40oooo000K0?ooool000001@0000010?ooo`006`3oool0
0`000000oooo0?ooo`030?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool0
0`000000oooo0?ooo`060?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool0
0`000000oooo0?ooo`050?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool0
0`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool0
0`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool0
0`000000oooo0?ooo`060?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool0
0`000000oooo0?ooo`050?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool0
0`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool0
0`000000oooo0?ooo`060?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool0
0`000000oooo0?ooo`050?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool0
0`000000oooo0?ooo`050?ooo`030000003oool0oooo00<0oooo0@0000010?ooo`004`3oool0103K
T3X000000000000jT=/40?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool09P3oool0
0`000000oooo0?ooo`0V0?ooo`030000003oool0oooo02L0oooo00<000000?ooo`3oool09P3oool0
0`000000oooo0?ooo`0V0?ooo`030000003oool0oooo02H0oooo00<000000?ooo`3oool00`3oool1
00000040oooo000C0?ooo`05091VT03oool0oooo090jIP2fool00`3oool00`000000oooo0?ooo`3o
0?ooo`40oooo0@0000010?ooo`004P3oool01P3ookH0ISZ@0?ooo`3oool0]VHj093Ko`<0oooo0P00
000C0?ooonT00?l0103oool200000040oooo000B0?ooo`060?oo]P1V>Y00oooo0?ooo`2fISX0T=_o
0`3oool00`000000oooo0?ooo`0@0?ooo`800?l0kP3oool100000040oooo000C0?ooo`05090j>P2@
fol0oonf06H0IP2fool00`3oool00`000000oooo0?ooo`0>0?ooo`800?l0l03oool100000040oooo
000C0?ooo`040?oKT00j0000000006Jfo`@0oooo00<000000?ooo`3oool03P3oool00`00o`00oooo
0?ooo`3_0?ooo`4000000@3oool001/0oooo0P00000>0?ooo`03003o003oool0oooo0>l0oooo0P00
00010?ooo`006`3oool00`000000oooo0?ooo`0=0?ooo`03003o003oool0oooo0?00oooo0@000001
0?ooo`006`3oool00`000000oooo0?ooo`0<0?ooo`03003o003oool0oooo0?40oooo0@0000010?oo
o`006`3oool00`000000oooo0?ooo`0<0?ooo`03003o003oool0oooo0?40oooo0@0000010?ooo`00
6`3oool00`000000oooo0?ooo`0<0?ooo`03003o003oool0oooo0?40oooo0@0000010?ooo`006`3o
ool2000000d0oooo00<00?l00?ooo`3oool0l03oool200000040oooo000K0?ooo`030000003oool0
oooo00/0oooo00<00?l00?ooo`3oool0lP3oool100000040oooo000K0?ooo`030000003oool0oooo
00/0oooo00<00?l00?ooo`3oool0lP3oool100000040oooo000K0?ooo`030000003oool0oooo00/0
oooo00<00?l00?ooo`3oool0lP3oool100000040oooo000K0?ooo`030000003oool0oooo00/0oooo
00<00?l00?ooo`3oool0lP3oool100000040oooo000K0?ooo`800000303oool00`00o`00oooo0?oo
o`3a0?ooo`8000000@3oool001/0oooo00<000000?ooo`3oool02`3oool00`00o`00oooo0?ooo`3b
0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool02`3oool00`00o`00oooo0?ooo`3b0?oo
o`4000000@3oool001/0oooo00<000000?ooo`3oool02`3oool00`00o`00oooo0?ooo`3b0?ooo`40
00000@3oool001/0oooo00<000000?ooo`3oool02`3oool00`00o`00oooo0?ooo`3b0?ooo`400000
0@3oool001/0oooo0P00000<0?ooo`03003o003oool0oooo0?40oooo0P0000010?ooo`006`3oool0
0`000000oooo0?ooo`0:0?ooo`03003o003oool0oooo0?<0oooo0@0000010?ooo`001P3oool0203o
]VH00000000000000000001V0;Koo`3oool0fi0j0P000000100jT=/0oooo0?ooo`3KT3X200000003
03Z@f`3oool0oooo0080oooo00<000000?ooo`3oool02P3oool00`00o`00oooo0?ooo`3c0?ooo`40
00000@3oool000L0oooo00<0T3X00000IP2fool00P3oool0203ofi00>SZ@0?ooo`3oool0T3Xj093K
o`3oool0T6J@0P3oool00`2@>VH0]_oo0?ooo`020?ooo`030000003oool0oooo00X0oooo00<00?l0
0?ooo`3oool0l`3oool100000040oooo00080?ooo`030?nfIP000000I[Ko00D0oooo00@0]VHj093K
o`3ookH0ISZ@0P3oool00`2fISX0T=_o0?ooo`020?ooo`8000002`3oool00`00o`00oooo0?ooo`3b
0?ooo`8000000@3oool000T0oooo00D0oonf0;Jfo`3oool0oooo0;IV000200000004001V]P3oool0
oonf06HjT080oooo00<0]VHj093Ko`3oool00P3oool00`000000oooo0?ooo`0:0?ooo`03003o003o
ool0oooo0?<0oooo0@0000010?ooo`001P3oool02@3ofi00>SZ@0?ooo`3ookH0IP1V0;Koo`3oool0
]VHj093Ko`040?ooo`05090j>P2@fol0oonf06H0IP2fool00`3oool00`000000oooo0?ooo`0:0?oo
o`03003o003oool0oooo0?<0oooo0@0000010?ooo`001`3oool0103KT3X000000000000jT=/20?oo
o`040;IV000000000000001V]P80oooo00@0om^@03X000000000I[Ko103oool00`000000oooo0?oo
o`0:0?ooo`03003o003oool0oooo0?<0oooo0@0000010?ooo`006`3oool00`000000oooo0?ooo`0:
0?ooo`03003o003oool0oooo0?<0oooo0@0000010?ooo`006`3oool2000000/0oooo00<00?l00?oo
o`3oool0lP3oool200000040oooo000K0?ooo`030000003oool0oooo00X0oooo00<00?l00?ooo`3o
ool0l`3oool100000040oooo000K0?ooo`030000003oool0oooo00X0oooo00<00?l00?ooo`3oool0
l`3oool100000040oooo000K0?ooo`030000003oool0oooo00X0oooo00<00?l00?ooo`3oool0l`3o
ool100000040oooo000K0?ooo`030000003oool0oooo00X0oooo00<00?l00?ooo`3oool0l`3oool1
00000040oooo000K0?ooo`8000002`3oool00`00o`00oooo0?ooo`3b0?ooo`8000000@3oool001/0
oooo00<000000?ooo`3oool02P3oool00`00o`00oooo0?ooo`3c0?ooo`4000000@3oool001/0oooo
00<000000?ooo`3oool02P3oool00`00o`00oooo0?ooo`3c0?ooo`4000000@3oool001/0oooo00<0
00000?ooo`3oool02P3oool00`00o`00oooo0?ooo`3c0?ooo`4000000@3oool001/0oooo0P00000;
0?ooo`03003o003oool0oooo0?80oooo0P0000010?ooo`006`3oool00`000000oooo0?ooo`0:0?oo
o`03003o003oool0oooo0?<0oooo0@0000010?ooo`006`3oool00`000000oooo0?ooo`0:0?ooo`03
003o003oool0oooo0?<0oooo0@0000010?ooo`006`3oool00`000000oooo0?ooo`090?ooo`03003o
003oool0oooo0?@0oooo0@0000010?ooo`006`3oool00`000000oooo0?ooo`090?ooo`03003o003o
ool0oooo0?@0oooo0@0000010?ooo`006`3oool2000000X0oooo00<00?l00?ooo`3oool0l`3oool2
00000040oooo000K0?ooo`030000003oool0oooo00T0oooo00<00?l00?ooo`3oool0m03oool10000
0040oooo000K0?ooo`030000003oool0oooo00T0oooo00<00?l00?ooo`3oool0m03oool100000040
oooo00070?ooo`040=^@>P000000000003Z@f`80oooo00@0fi0j000000000000>Y3K0P3oool0103K
T3X000000000000jT=/40?ooo`030000003oool0oooo00T0oooo00<00?l00?ooo`3oool0m03oool1
00000040oooo00060?ooo`080?oKT00j>Y00oooo0?ooo`2@>SX0T=_o0?ooo`2@IY020?ooo`04090j
IP2fool0oooo091VT080oooo00<0T3YV0;Koo`3oool00P3oool00`000000oooo0?ooo`090?ooo`03
003o003oool0oooo0?@0oooo0@0000010?ooo`002P3oool0102fISX0T=_o0?oo]P1V>Y020?ooo`04
0;IV>P2@fol0oonf06HjT080oooo00<0]VHj093Ko`3oool00P3oool2000000X0oooo00<00?l00?oo
o`3oool0l`3oool200000040oooo00070?ooo`070;IV000000000000001V]P3oool0oonf06HjT002
0?ooo`040;IV>P2@fol0oonf06HjT080oooo00<0]VHj093Ko`3oool00P3oool00`000000oooo0?oo
o`090?ooo`03003o003oool0oooo0?@0oooo0@0000010?ooo`001`3oool00`2fISX0T=_o0?ooo`03
0?ooo`0;090j>P2@fol0oonf06H0IP2fool0oooo090j>P2@fol0oonf06H0IP2fool00`3oool00`00
0000oooo0?ooo`090?ooo`03003o003oool0oooo0?@0oooo0@0000010?ooo`001`3oool0102fIP00
000000000000I[H20?ooo`040?oKT00j0000000006Jfo`80oooo00@0om^@03X000000000I[Ko103o
ool00`000000oooo0?ooo`090?ooo`03003o003oool0oooo0?@0oooo0@0000010?ooo`006`3oool2
000000X0oooo00<00?l00?ooo`3oool0l`3oool200000040oooo000K0?ooo`030000003oool0oooo
00T0oooo00<00?l00?ooo`3oool0m03oool100000040oooo000K0?ooo`030000003oool0oooo00T0
oooo00<00?l00?ooo`3oool0m03oool100000040oooo000K0?ooo`030000003oool0oooo00T0oooo
00<00?l00?ooo`3oool0m03oool100000040oooo000K0?ooo`030000003oool0oooo00T0oooo00<0
0?l00?ooo`3oool0m03oool100000040oooo000K0?ooo`8000002P3oool00`00o`00oooo0?ooo`3c
0?ooo`8000000@3oool001/0oooo00<000000?ooo`3oool02@3oool00`00o`00oooo0?ooo`3d0?oo
o`4000000@3oool001/0oooo00<000000?ooo`3oool02@3oool00`00o`00oooo0?ooo`3d0?ooo`40
00000@3oool001/0oooo00<000000?ooo`3oool02@3oool00`00o`00oooo0?ooo`3d0?ooo`400000
0@3oool001/0oooo00<000000?ooo`3oool02@3oool00`00o`00oooo0?ooo`3d0?ooo`4000000@3o
ool001/0oooo0P00000:0?ooo`03003o003oool0oooo0?<0oooo0P0000010?ooo`006`3oool00`00
0000oooo0?ooo`090?ooo`03003o003oool0oooo0?@0oooo0@0000010?ooo`006`3oool00`000000
oooo0?ooo`090?ooo`03003o003oool0oooo0?@0oooo0@0000010?ooo`006`3oool00`000000oooo
0?ooo`090?ooo`03003o003oool0oooo0?@0oooo0@0000010?ooo`006`3oool00`000000oooo0?oo
o`090?ooo`03003o003oool0oooo0?@0oooo0@0000010?ooo`006`3oool2000000X0oooo00<00?l0
0?ooo`3oool0l`3oool200000040oooo000K0?ooo`030000003oool0oooo00T0oooo00<00?l00?oo
o`3oool0m03oool100000040oooo00080?ooo`030=^@>P1V]_l0oooo0080oooo00@0fi0j00000000
0000>Y3K0P3oool0103KT3X000000000000jT=/40?ooo`030000003oool0oooo00T0oooo00<00?l0
0?ooo`3oool0m03oool100000040oooo00080?ooo`060?oo]P1VI[H0oooo0?ooo`3ofi00>SZ@0P3o
ool0102@>SX0T=_o0?ooo`2@IY020?ooo`03090jIP2fool0oooo0080oooo00<000000?ooo`3oool0
2@3oool00`00o`00oooo0?ooo`3d0?ooo`4000000@3oool000T0oooo00<0]VIV0;Koo`3oool0103o
ool0102fISX0T=_o0?oo]P1V>Y020?ooo`030;IV>P2@fol0oooo0080oooo0P00000:0?ooo`03003o
003oool0oooo0?<0oooo0P0000010?ooo`002@3oool01@3o]VH0>Y3K0?ooo`3oool0]VH000800000
00@006Jf0?ooo`3ookH0ISZ@0P3oool00`2fISX0T=_o0?ooo`020?ooo`030000003oool0oooo00T0
oooo00<00?l00?ooo`3oool0m03oool100000040oooo00060?ooo`050?oKT00jI[H0oooo0?oo]P1V
>Y000P3oool00`2fISX0T=_o0?ooo`030?ooo`05090j>P2@fol0oonf06H0IP2fool00`3oool00`00
0000oooo0?ooo`090?ooo`03003o003oool0oooo0?@0oooo0@0000010?ooo`001P3oool0203ofi00
>P00000000000000001V0;Koo`3oool0]VH00P0000001`00I[H0oooo0?ooo`3ofi00>P000000001V
]_l0103oool00`000000oooo0?ooo`090?ooo`03003o003oool0oooo0?@0oooo0@0000010?ooo`00
6`3oool00`000000oooo0?ooo`090?ooo`03003o003oool0oooo0?@0oooo0@0000010?ooo`006`3o
ool2000000X0oooo00<00?l00?ooo`3oool0l`3oool200000040oooo000K0?ooo`030000003oool0
oooo00P0oooo00<00?l00?ooo`3oool0m@3oool100000040oooo000K0?ooo`030000003oool0oooo
00P0oooo00<00?l00?ooo`3oool0m@3oool100000040oooo000K0?ooo`030000003oool0oooo00P0
oooo00<00?l00?ooo`3oool0m@3oool100000040oooo000K0?ooo`030000003oool0oooo00P0oooo
00<00?l00?ooo`3oool0m@3oool100000040oooo000K0?ooo`8000002@3oool00`00o`00oooo0?oo
o`3d0?ooo`8000000@3oool001/0oooo00<000000?ooo`3oool0203oool00`00o`00oooo0?ooo`3e
0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool0203oool00`00o`00oooo0?ooo`3e0?oo
o`4000000@3oool001/0oooo00<000000?ooo`3oool0203oool00`00o`00oooo0?ooo`3e0?ooo`40
00000@3oool001/0oooo0P0000090?ooo`03003o003oool0oooo0?@0oooo0P0000010?ooo`006`3o
ool00`000000oooo0?ooo`080?ooo`03003o003oool0oooo0?D0oooo0@0000010?ooo`006`3oool0
0`000000oooo0?ooo`080?ooo`03003o003oool0oooo0?D0oooo0@0000010?ooo`006`3oool00`00
0000oooo0?ooo`080?ooo`03003o003oool0oooo0?D0oooo0@0000010?ooo`006`3oool00`000000
oooo0?ooo`080?ooo`03003o003oool0oooo0?D0oooo0@0000010?ooo`006`3oool2000000T0oooo
00<00?l00?ooo`3oool0m03oool200000040oooo000K0?ooo`030000003oool0oooo00P0oooo00<0
0?l00?ooo`3oool0m@3oool100000040oooo000K0?ooo`030000003oool0oooo00P0oooo00<00?l0
0?ooo`3oool0m@3oool100000040oooo0000203ookH0IP00000000000000000j093Ko`3oool0fi0j
0P000000100jT=/0oooo0?ooo`3KT3X20000000403Z@f`3oool0oooo0=^@>P80000000<0>Y3K0?oo
o`3oool00P3oool00`000000oooo0?ooo`080?ooo`03003o003oool0oooo0?D0oooo0@0000010?oo
o`000P3oool00`3o]VH0>Y3K0?ooo`020?ooo`07091VT03oool0oooo090jIP2fool0oooo091VT002
0?ooo`04090jIP2fool0oooo091VT080oooo00<0T3YV0;Koo`3oool00P3oool00`000000oooo0?oo
o`080?ooo`03003o003oool0oooo0?D0oooo0@0000010?ooo`000P3oool01P3o]VH0>Y3K0?ooo`3o
ool0oonf06HjT080oooo00@0]VHj093Ko`3ookH0ISZ@0P3oool0102fISX0T=_o0?oo]P1V>Y020?oo
o`030;IV>P2@fol0oooo0080oooo0P0000090?ooo`03003o003oool0oooo0?@0oooo0P0000010?oo
o`000P3oool01P3o]VH0>Y3K0?ooo`3oool0oonf06HjT080oooo00@0]VHj093Ko`3ookH0ISZ@0P3o
ool0102fISX0T=_o0?oo]P1V>Y020?ooo`030;IV>P2@fol0oooo0080oooo00<000000?ooo`3oool0
203oool00`00o`00oooo0?ooo`3e0?ooo`4000000@3oool000040?ooo`2@>VH0][IV03Z@f`<0oooo
0140T3Xj093Ko`3ookH0IP1V0;Koo`3oool0T3Xj093Ko`3ookH0IP1V0;Koo`3oool0T3Xj093Ko`3o
okH0IP1V0;Koo`030?ooo`030000003oool0oooo00P0oooo00<00?l00?ooo`3oool0m@3oool10000
0040oooo0000103oool0okIV0000000jT=/30?ooo`040?oKT00j0000000006Jfo`80oooo00@0om^@
03X000000000I[Ko0P3oool0103ofi00>P000000001V]_l40?ooo`030000003oool0oooo00P0oooo
00<00?l00?ooo`3oool0m@3oool100000040oooo000K0?ooo`8000002@3oool00`00o`00oooo0?oo
o`3d0?ooo`8000000@3oool001/0oooo00<000000?ooo`3oool0203oool00`00o`00oooo0?ooo`3e
0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool0203oool00`00o`00oooo0?ooo`3e0?oo
o`4000000@3oool001/0oooo00<000000?ooo`3oool0203oool00`00o`00oooo0?ooo`3e0?ooo`40
00000@3oool001/0oooo00<000000?ooo`3oool0203oool00`00o`00oooo0?ooo`3e0?ooo`400000
0@3oool001/0oooo0P0000090?ooo`03003o003oool0oooo0?@0oooo0P0000010?ooo`006`3oool0
0`000000oooo0?ooo`080?ooo`03003o003oool0oooo0?D0oooo0@0000010?ooo`006`3oool00`00
0000oooo0?ooo`080?ooo`03003o003oool0oooo0?D0oooo0@0000010?ooo`006`3oool00`000000
oooo0?ooo`080?ooo`03003o003oool0oooo0?D0oooo0@0000010?ooo`006`3oool00`000000oooo
0?ooo`080?ooo`03003o003oool0oooo0?D0oooo0@0000010?ooo`006`3oool2000000T0oooo00<0
0?l00?ooo`3oool0m03oool200000040oooo000K0?ooo`030000003oool0oooo00P0oooo00<00?l0
0?ooo`3oool0m@3oool100000040oooo000K0?ooo`030000003oool0oooo00P0oooo00<00?l00?oo
o`3oool0m@3oool100000040oooo000K0?ooo`030000003oool0oooo00P0oooo00<00?l00?ooo`3o
ool0m@3oool100000040oooo000K0?ooo`030000003oool0oooo00P0oooo00<00?l00?ooo`3oool0
m@3oool100000040oooo000K0?ooo`8000002@3oool00`00o`00oooo0?ooo`3d0?ooo`8000000@3o
ool001/0oooo00<000000?ooo`3oool0203oool00`00o`00oooo0?ooo`3e0?ooo`4000000@3oool0
00070?oo]P1V000000000000000003X0T=_o0?nfIP03000000040000IP2fool0oooo0=^@>P800000
00@0>Y3K0?ooo`3oool0fi0j0P0000000`0jT=/0oooo0?ooo`020?ooo`030000003oool0oooo00P0
oooo00<00?l00?ooo`3oool0m@3oool100000040oooo00020?ooo`030?nfIP0jT=/0oooo0080oooo
00<0T3X00000IP2fool00P3oool0203ofi00>SZ@0?ooo`3oool0T3Xj093Ko`3oool0T6J@0P3oool0
0`2@>VH0]_oo0?ooo`020?ooo`030000003oool0oooo00P0oooo00<00?l00?ooo`3oool0m@3oool1
00000040oooo00020?ooo`030?nfIP0jT=/0oooo00<0oooo00<0okIV0000001V]_l01@3oool0102f
ISX0T=_o0?oo]P1V>Y020?ooo`030;IV>P2@fol0oooo0080oooo0P0000090?ooo`03003o003oool0
oooo0?@0oooo0P0000010?ooo`000P3oool00`3o]VH0>Y3K0?ooo`040?ooo`050?oo]P2f]_l0oooo
0?ooo`2fIP000P0000001000I[H0oooo0?oo]P1V>Y020?ooo`030;IV>P2@fol0oooo0080oooo00<0
00000?ooo`3oool0203oool00`00o`00oooo0?ooo`3e0?ooo`4000000@3oool000040?ooo`2@>VH0
][IV03Z@f`80oooo00T0om^@03XjT03oool0oonf06H0IP2fool0oooo0;IV>P2@fol0103oool01@2@
>SX0T=_o0?oo]P1V06H0]_oo00<0oooo00<000000?ooo`3oool0203oool00`00o`00oooo0?ooo`3e
0?ooo`4000000@3oool000040?ooo`3o]VH0000003Z@f`<0oooo00@0fi0j000000000000>Y3K0P3o
ool0102fIP00000000000000I[H20?ooo`040?oKT00j0000000006Jfo`@0oooo00<000000?ooo`3o
ool0203oool00`00o`00oooo0?ooo`3e0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool0
203oool00`00o`00oooo0?ooo`3e0?ooo`4000000@3oool001/0oooo0P0000090?ooo`03003o003o
ool0oooo0?@0oooo0P0000010?ooo`006`3oool00`000000oooo0?ooo`080?ooo`03003o003oool0
oooo0?D0oooo0@0000010?ooo`006`3oool00`000000oooo0?ooo`080?ooo`03003o003oool0oooo
0?D0oooo0@0000010?ooo`006`3oool00`000000oooo0?ooo`080?ooo`03003o003oool0oooo0?D0
oooo0@0000010?ooo`006`3oool00`000000oooo0?ooo`080?ooo`03003o003oool0oooo0?D0oooo
0@0000010?ooo`006`3oool2000000T0oooo00<00?l00?ooo`3oool0m03oool200000040oooo000K
0?ooo`030000003oool0oooo00P0oooo00<00?l00?ooo`3oool0m@3oool100000040oooo000K0?oo
o`030000003oool0oooo00P0oooo00<00?l00?ooo`3oool0m@3oool100000040oooo000K0?ooo`03
0000003oool0oooo00P0oooo00<00?l00?ooo`3oool0m@3oool100000040oooo000K0?ooo`800000
2@3oool00`00o`00oooo0?ooo`3d0?ooo`8000000@3oool001/0oooo00<000000?ooo`3oool0203o
ool00`00o`00oooo0?ooo`3e0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool0203oool0
0`00o`00oooo0?ooo`3e0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool0203oool00`00
o`00oooo0?ooo`3e0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool0203oool00`00o`00
oooo0?ooo`3e0?ooo`4000000@3oool001/0oooo0P0000090?ooo`03003o003oool0oooo0?@0oooo
0P0000010?ooo`006`3oool00`000000oooo0?ooo`080?ooo`03003o003oool0oooo0?D0oooo0@00
00010?ooo`006`3oool00`000000oooo0?ooo`080?ooo`03003o003oool0oooo0?D0oooo0@000001
0?ooo`0000P0oonf06H00000000000000000>P2@fol0oooo0=^@>P80000000@0>Y3K0?ooo`3oool0
fi0j0P000000100jT=/0oooo0?ooo`3KT3X20000000303Z@f`3oool0oooo0080oooo00<000000?oo
o`3oool0203oool00`00o`00oooo0?ooo`3e0?ooo`4000000@3oool00080oooo00H0okIV03Z@f`3o
ool0oooo0?oKT00j>Y020?ooo`04090j>P2@fol0oooo091VT080oooo00@0T3YV0;Koo`3oool0T6J@
0P3oool00`2@>VH0]_oo0?ooo`020?ooo`030000003oool0oooo00P0oooo00<00?l00?ooo`3oool0
m@3oool100000040oooo00020?ooo`030?nfIP0jT=/0oooo00D0oooo00@0]VHj093Ko`3ookH0ISZ@
0P3oool0102fISX0T=_o0?oo]P1V>Y020?ooo`030;IV>P2@fol0oooo0080oooo0P0000090?ooo`03
003o003oool0oooo0?@0oooo0P0000010?ooo`000P3oool00`3o]VH0>Y3K0?ooo`020?ooo`070;IV
000000000000001V]P3oool0oonf06HjT0020?ooo`040;IV>P2@fol0oonf06HjT080oooo00<0]VHj
093Ko`3oool00P3oool00`000000oooo0?ooo`080?ooo`03003o003oool0oooo0?D0oooo0@000001
0?ooo`0000@0oooo090jIP2f]VH0>Y3K0`3oool00`2fISX0T=_o0?ooo`030?ooo`0;090j>P2@fol0
oonf06H0IP2fool0oooo090j>P2@fol0oonf06H0IP2fool00`3oool00`000000oooo0?ooo`080?oo
o`03003o003oool0oooo0?D0oooo0@0000010?ooo`0000@0oooo0?nfIP000000>Y3K0`3oool0102f
IP00000000000000I[H20?ooo`040?oKT00j0000000006Jfo`80oooo00@0om^@03X000000000I[Ko
103oool00`000000oooo0?ooo`080?ooo`03003o003oool0oooo0?D0oooo0@0000010?ooo`006`3o
ool00`000000oooo0?ooo`080?ooo`03003o003oool0oooo0?D0oooo0@0000010?ooo`006`3oool2
000000T0oooo00<00?l00?ooo`3oool0m03oool200000040oooo000K0?ooo`030000003oool0oooo
00P0oooo00<00?l00?ooo`3oool0m@3oool100000040oooo000K0?ooo`030000003oool0oooo00P0
oooo00<00?l00?ooo`3oool0m@3oool100000040oooo000K0?ooo`030000003oool0oooo00P0oooo
00<00?l00?ooo`3oool0m@3oool100000040oooo000K0?ooo`8000002@3oool00`00o`00oooo0?oo
o`3d0?ooo`8000000@3oool001/0oooo00<000000?ooo`3oool0203oool00`00o`00oooo0?ooo`3e
0?ooo`4000000@3oool001/0oooo00<000000?ooo`3oool0203oool00`00o`00oooo0?ooo`3e0?oo
o`4000000@3oool001/0oooo00<000000?ooo`3oool0203oool00`00o`00oooo0?ooo`3e0?ooo`40
00000@3oool001/0oooo00<000000?ooo`3oool0203oool00`00o`00oooo0?ooo`3e0?ooo`400000
0@3oool001/0oooo0P0000040?ooo`030000003oool0oooo0080oooo00@00?l00?ooo`3oool00000
1`3oool00`000000oooo0?ooo`060?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0
1@3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool0
1@3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0
1P3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0
1@3oool00`000000oooo0?ooo`060?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0
1@3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool0
1@3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0
1@3oool00`000000oooo0?ooo`060?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0
1@3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool0
1@3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo0080oooo0P0000010?ooo`006`3o
ool;00000003003o0000000000000?H000000@3oool00?l0oooo8@3oool00?l0oooo8@3oool00001
\
\>"],
  ImageRangeCache->{{{0, 287}, {176.938, 0}} -> {0.594423, -193.338, \
0.0121328, 10.6328}}],

Cell[BoxData[
    TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
      False,
      Editable->False]], "Output"],

Cell[BoxData[
    \(0\)], "Output"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
-0.293651 0.31746 0.0147151 0.00861265 [
[.02381 -0.0125 -3 -9 ]
[.02381 -0.0125 3 0 ]
[.18254 -0.0125 -9 -9 ]
[.18254 -0.0125 9 0 ]
[.34127 -0.0125 -3 -9 ]
[.34127 -0.0125 3 0 ]
[.5 -0.0125 -9 -9 ]
[.5 -0.0125 9 0 ]
[.65873 -0.0125 -3 -9 ]
[.65873 -0.0125 3 0 ]
[.81746 -0.0125 -9 -9 ]
[.81746 -0.0125 9 0 ]
[.97619 -0.0125 -3 -9 ]
[.97619 -0.0125 3 0 ]
[ 0 0 -0.125 0 ]
[-0.0125 .01472 -6 -4.5 ]
[-0.0125 .01472 0 4.5 ]
[-0.0125 .10084 -12 -4.5 ]
[-0.0125 .10084 0 4.5 ]
[-0.0125 .18697 -12 -4.5 ]
[-0.0125 .18697 0 4.5 ]
[-0.0125 .27309 -12 -4.5 ]
[-0.0125 .27309 0 4.5 ]
[-0.0125 .35922 -12 -4.5 ]
[-0.0125 .35922 0 4.5 ]
[-0.0125 .44535 -12 -4.5 ]
[-0.0125 .44535 0 4.5 ]
[-0.0125 .53147 -12 -4.5 ]
[-0.0125 .53147 0 4.5 ]
[-0.0125 .6176 -12 -4.5 ]
[-0.0125 .6176 0 4.5 ]
[ 0 0 -0.125 0 ]
[ 0 .61803 .125 0 ]
[ 1 0 .125 0 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.02381 0 m
.02381 .00625 L
s
[(1)] .02381 -0.0125 0 1 Mshowa
.18254 0 m
.18254 .00625 L
s
[(1.5)] .18254 -0.0125 0 1 Mshowa
.34127 0 m
.34127 .00625 L
s
[(2)] .34127 -0.0125 0 1 Mshowa
.5 0 m
.5 .00625 L
s
[(2.5)] .5 -0.0125 0 1 Mshowa
.65873 0 m
.65873 .00625 L
s
[(3)] .65873 -0.0125 0 1 Mshowa
.81746 0 m
.81746 .00625 L
s
[(3.5)] .81746 -0.0125 0 1 Mshowa
.97619 0 m
.97619 .00625 L
s
[(4)] .97619 -0.0125 0 1 Mshowa
.125 Mabswid
.05556 0 m
.05556 .00375 L
s
.0873 0 m
.0873 .00375 L
s
.11905 0 m
.11905 .00375 L
s
.15079 0 m
.15079 .00375 L
s
.21429 0 m
.21429 .00375 L
s
.24603 0 m
.24603 .00375 L
s
.27778 0 m
.27778 .00375 L
s
.30952 0 m
.30952 .00375 L
s
.37302 0 m
.37302 .00375 L
s
.40476 0 m
.40476 .00375 L
s
.43651 0 m
.43651 .00375 L
s
.46825 0 m
.46825 .00375 L
s
.53175 0 m
.53175 .00375 L
s
.56349 0 m
.56349 .00375 L
s
.59524 0 m
.59524 .00375 L
s
.62698 0 m
.62698 .00375 L
s
.69048 0 m
.69048 .00375 L
s
.72222 0 m
.72222 .00375 L
s
.75397 0 m
.75397 .00375 L
s
.78571 0 m
.78571 .00375 L
s
.84921 0 m
.84921 .00375 L
s
.88095 0 m
.88095 .00375 L
s
.9127 0 m
.9127 .00375 L
s
.94444 0 m
.94444 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
0 .01472 m
.00625 .01472 L
s
[(0)] -0.0125 .01472 1 0 Mshowa
0 .10084 m
.00625 .10084 L
s
[(10)] -0.0125 .10084 1 0 Mshowa
0 .18697 m
.00625 .18697 L
s
[(20)] -0.0125 .18697 1 0 Mshowa
0 .27309 m
.00625 .27309 L
s
[(30)] -0.0125 .27309 1 0 Mshowa
0 .35922 m
.00625 .35922 L
s
[(40)] -0.0125 .35922 1 0 Mshowa
0 .44535 m
.00625 .44535 L
s
[(50)] -0.0125 .44535 1 0 Mshowa
0 .53147 m
.00625 .53147 L
s
[(60)] -0.0125 .53147 1 0 Mshowa
0 .6176 m
.00625 .6176 L
s
[(70)] -0.0125 .6176 1 0 Mshowa
.125 Mabswid
0 .03194 m
.00375 .03194 L
s
0 .04917 m
.00375 .04917 L
s
0 .06639 m
.00375 .06639 L
s
0 .08362 m
.00375 .08362 L
s
0 .11807 m
.00375 .11807 L
s
0 .13529 m
.00375 .13529 L
s
0 .15252 m
.00375 .15252 L
s
0 .16974 m
.00375 .16974 L
s
0 .20419 m
.00375 .20419 L
s
0 .22142 m
.00375 .22142 L
s
0 .23864 m
.00375 .23864 L
s
0 .25587 m
.00375 .25587 L
s
0 .29032 m
.00375 .29032 L
s
0 .30755 m
.00375 .30755 L
s
0 .32477 m
.00375 .32477 L
s
0 .342 m
.00375 .342 L
s
0 .37645 m
.00375 .37645 L
s
0 .39367 m
.00375 .39367 L
s
0 .4109 m
.00375 .4109 L
s
0 .42812 m
.00375 .42812 L
s
0 .46257 m
.00375 .46257 L
s
0 .4798 m
.00375 .4798 L
s
0 .49702 m
.00375 .49702 L
s
0 .51425 m
.00375 .51425 L
s
0 .5487 m
.00375 .5487 L
s
0 .56592 m
.00375 .56592 L
s
0 .58315 m
.00375 .58315 L
s
0 .60038 m
.00375 .60038 L
s
.25 Mabswid
0 0 m
0 .61803 L
s
.02381 .61178 m
.02381 .61803 L
s
.18254 .61178 m
.18254 .61803 L
s
.34127 .61178 m
.34127 .61803 L
s
.5 .61178 m
.5 .61803 L
s
.65873 .61178 m
.65873 .61803 L
s
.81746 .61178 m
.81746 .61803 L
s
.97619 .61178 m
.97619 .61803 L
s
.125 Mabswid
.05556 .61428 m
.05556 .61803 L
s
.0873 .61428 m
.0873 .61803 L
s
.11905 .61428 m
.11905 .61803 L
s
.15079 .61428 m
.15079 .61803 L
s
.21429 .61428 m
.21429 .61803 L
s
.24603 .61428 m
.24603 .61803 L
s
.27778 .61428 m
.27778 .61803 L
s
.30952 .61428 m
.30952 .61803 L
s
.37302 .61428 m
.37302 .61803 L
s
.40476 .61428 m
.40476 .61803 L
s
.43651 .61428 m
.43651 .61803 L
s
.46825 .61428 m
.46825 .61803 L
s
.53175 .61428 m
.53175 .61803 L
s
.56349 .61428 m
.56349 .61803 L
s
.59524 .61428 m
.59524 .61803 L
s
.62698 .61428 m
.62698 .61803 L
s
.69048 .61428 m
.69048 .61803 L
s
.72222 .61428 m
.72222 .61803 L
s
.75397 .61428 m
.75397 .61803 L
s
.78571 .61428 m
.78571 .61803 L
s
.84921 .61428 m
.84921 .61803 L
s
.88095 .61428 m
.88095 .61803 L
s
.9127 .61428 m
.9127 .61803 L
s
.94444 .61428 m
.94444 .61803 L
s
.25 Mabswid
0 .61803 m
1 .61803 L
s
.99375 .01472 m
1 .01472 L
s
.99375 .10084 m
1 .10084 L
s
.99375 .18697 m
1 .18697 L
s
.99375 .27309 m
1 .27309 L
s
.99375 .35922 m
1 .35922 L
s
.99375 .44535 m
1 .44535 L
s
.99375 .53147 m
1 .53147 L
s
.99375 .6176 m
1 .6176 L
s
.125 Mabswid
.99625 .03194 m
1 .03194 L
s
.99625 .04917 m
1 .04917 L
s
.99625 .06639 m
1 .06639 L
s
.99625 .08362 m
1 .08362 L
s
.99625 .11807 m
1 .11807 L
s
.99625 .13529 m
1 .13529 L
s
.99625 .15252 m
1 .15252 L
s
.99625 .16974 m
1 .16974 L
s
.99625 .20419 m
1 .20419 L
s
.99625 .22142 m
1 .22142 L
s
.99625 .23864 m
1 .23864 L
s
.99625 .25587 m
1 .25587 L
s
.99625 .29032 m
1 .29032 L
s
.99625 .30755 m
1 .30755 L
s
.99625 .32477 m
1 .32477 L
s
.99625 .342 m
1 .342 L
s
.99625 .37645 m
1 .37645 L
s
.99625 .39367 m
1 .39367 L
s
.99625 .4109 m
1 .4109 L
s
.99625 .42812 m
1 .42812 L
s
.99625 .46257 m
1 .46257 L
s
.99625 .4798 m
1 .4798 L
s
.99625 .49702 m
1 .49702 L
s
.99625 .51425 m
1 .51425 L
s
.99625 .5487 m
1 .5487 L
s
.99625 .56592 m
1 .56592 L
s
.99625 .58315 m
1 .58315 L
s
.99625 .60038 m
1 .60038 L
s
.25 Mabswid
1 0 m
1 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
0 0 1 r
.5 Mabswid
.04377 .61803 m
.04396 .58933 L
.04519 .4439 L
.04588 .38224 L
.04652 .33408 L
.04797 .25016 L
.04925 .19776 L
.05041 .16182 L
.05175 .13037 L
.05302 .10779 L
.05415 .09194 L
.05536 .07854 L
.05753 .06086 L
.05874 .05361 L
.05987 .04802 L
.0612 .04262 L
.06244 .03852 L
.06491 .03235 L
.06621 .02987 L
.0676 .02768 L
.07044 .02427 L
.07302 .02208 L
.07542 .02057 L
.07801 .01933 L
.08046 .01845 L
.08272 .01781 L
.08516 .01726 L
.08778 .01679 L
.09065 .0164 L
.09334 .01611 L
.09635 .01585 L
.09921 .01566 L
.10198 .01551 L
.10458 .01539 L
.10962 .01522 L
.11419 .01511 L
.11911 .01502 L
.12442 .01495 L
.12909 .01491 L
.13401 .01487 L
.14282 .01482 L
.1478 .0148 L
.15233 .01479 L
.1572 .01478 L
.1625 .01477 L
.1674 .01476 L
.17193 .01475 L
.18085 .01474 L
.1905 .01474 L
.19955 .01473 L
Mistroke
.20948 .01473 L
.22017 .01472 L
.22976 .01472 L
.24025 .01472 L
.25119 .01472 L
.26136 .01472 L
.27191 .01472 L
.28186 .01472 L
.30046 .01472 L
.3102 .01472 L
.32051 .01472 L
.33898 .01472 L
.34844 .01472 L
.35859 .01472 L
.37691 .01472 L
.38707 .01472 L
.39813 .01472 L
.40769 .01472 L
.41824 .01472 L
.43799 .01472 L
.44882 .01472 L
.45899 .01472 L
.46881 .01472 L
.47915 .01472 L
.49765 .01472 L
.50718 .01472 L
.51737 .01472 L
.52698 .01472 L
.53572 .01472 L
.54056 .01472 L
.54569 .01472 L
.55007 .01472 L
.55489 .01472 L
.55759 .01472 L
.56006 .01472 L
.56142 .01472 L
.56291 .01472 L
.56432 .01472 L
.56562 .01472 L
.56694 .01472 L
.56818 .01472 L
.56929 .01472 L
.57049 .01472 L
.5718 .01472 L
.57246 .01472 L
.57319 .01472 L
.57448 .01472 L
.57567 .01472 L
.57828 .01472 L
.58069 .01472 L
Mistroke
.58614 .01472 L
.59094 .01472 L
.59604 .01472 L
.6146 .01472 L
.65237 .01472 L
.6926 .01472 L
.7313 .01472 L
.77246 .01472 L
.81211 .01472 L
.85024 .01472 L
.89082 .01472 L
.92988 .01472 L
.9714 .01472 L
.97619 .01472 L
Mfstroke
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{288, 177.938},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40004P0000/B000`400?l00000o`00003oo`3ooolQ
0?ooo`00603oool01P3ookH0IP00000000000000000j093Koad0oooo00X0oonf06H0000000000000
0000>P2@fol0oooo0?oo]P1V000003Z@0`3oool0103KT3X000000000000jT=/N0?ooo`060?nfIP00
000000000000000006H0]_oo7P3oool02P3o]VH00000000000000000001V0;Koo`3oool0oonf06H0
0000>Y030?ooo`040=^@>P000000000003Z@fal0oooo00@0fi0j00000000000006Jf7`3oool0103K
T3X0000000000000I[H20?ooo`030?oo]P1V000003Z@00<0oooo00@0fi0j000000000000>Y3K803o
ool0103KT3X000000000>P2@fol;0?ooo`006P3oool00`3o]VH0>Y3K0?ooo`0P0?ooo`030?nfIP0j
T=/0oooo00L0oooo00H0om^@03XjT03oool0oooo090j>P2@folN0?ooo`03090j000006H0]_oo0240
oooo00<0T3X00000IP2fool0203oool01P3ofi00>SZ@0?ooo`3oool0T3Xj093Koad0oooo00H0om^@
03XjT03oool0oonf06H0>P2@folM0?ooo`060?oKT00j>Y00oooo0?oo]P1V03X0T=_o1P3oool01P3o
fi00>SZ@0?ooo`3oool0T3Xj093Kob00oooo00<0okIV03Z@f`3oool02`3oool001X0oooo00<0okIV
03Z@f`3oool0803oool00`3o]VH0>Y3K0?ooo`0;0?ooo`030;IV>P2@fol0oooo01h0oooo00<0okIV
0000001V]_l08@3oool00`3o]VH0000006Jfo`0;0?ooo`030;IV>P2@fol0oooo01h0oooo00<0]VH0
0000001V]_l0803oool00`2fIP00000006Jfo`0;0?ooo`030;IV>P2@fol0oooo01`0oooo00H0oonf
06H00000000000000000>P2@fol;0?ooo`006P3oool00`3o]VH0>Y3K0?ooo`0P0?ooo`030?nfIP0j
T=/0oooo00P0oooo00@0]VH000000000000006Jf8@3oool00`3ookH0][Ko0?ooo`0Q0?ooo`030?oo
]P2f]_l0oooo00L0oooo00@0]VH000000000000006Jf8@3oool00`3ookH0ISZ@0?ooo`0P0?ooo`03
0?oo]P1V>Y00oooo00L0oooo00@0]VH000000000000006Jf7`3oool0102fIP00I[Ko0?nfIP0jT=/<
0?ooo`006@3oool00`2@>VH0][IV03Z@f`0P0?ooo`03090jIP2f]VH0>Y3K00T0oooo00<0]VHj093K
o`3oool07`3oool01P3ofi00>SZ@0?ooo`3ookH0IP1V0;Kooah0oooo00H0om^@03XjT03oool0oonf
06H0IP2fool70?ooo`030;IV>P2@fol0oooo01l0oooo00H0oonf06H0>P2@fol0oonf06H0IP2foolM
0?ooo`060?oo]P1V03X0T=_o0?oo]P1V06H0]_oo1`3oool00`2fISX0T=_o0?ooo`0P0?ooo`040?oo
]P1V03X0T91V03Z@f``0oooo000I0?ooo`030?nfIP000000>Y3K0200oooo00<0okIV0000000jT=/0
2@3oool0102fIP00000000000000I[HO0?ooo`040=^@>P000000000003Z@fb00oooo00@0fi0j0000
00000000>Y3K203oool0102fIP00000000000000I[HO0?ooo`040?oKT00j0000000006Jfoal0oooo
00@0om^@03X000000000I[Ko203oool0102fIP00000000000000I[HP0?ooo`030?oKT00j0000>Y3K
00`0oooo003o0?ooob40oooo003o0?ooob40oooo003o0?ooob40oooo003o0?ooob40oooo003o0?oo
ob40oooo000E0?ooool000001@0000070?ooo`005@3oool00`000000oooo0?ooo`030?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00<0oooo00<000000?ooo`3oool01@3oool000d0oooo00@0fi0j000000000000>Y3K
103oool00`000000oooo0?ooo`3o0?ooo`40oooo00<000000?ooo`3oool01@3oool000d0oooo00D0
T6J@0?ooo`3oool0T3YV0;Koo`030?ooo`030000003oool0oooo0?l0oooo0@3oool00`000000oooo
0?ooo`050?ooo`00303oool01P3ookH0ISZ@0?ooo`3oool0]VHj093Ko`<0oooo0P00000C0?ooonT0
003o103oool2000000L0oooo000<0?ooo`060?oo]P1V>Y00oooo0?ooo`2fISX0T=_o0`3oool00`00
0000oooo0?ooo`0@0?ooo`<0003ok@3oool00`000000oooo0?ooo`050?ooo`003@3oool01@2@>SX0
T=_o0?oo]P1V06H0]_oo00<0oooo00<000000?ooo`3oool03`3oool20000onl0oooo00<000000?oo
o`3oool01@3oool000d0oooo00@0om^@03X000000000I[Ko103oool00`000000oooo0?ooo`0>0?oo
o`030000o`3oool0oooo0>l0oooo00<000000?ooo`3oool01@3oool001D0oooo0P00000?0?ooo`03
0000o`3oool0oooo0>h0oooo0P0000070?ooo`005@3oool00`000000oooo0?ooo`0=0?ooo`030000
o`3oool0oooo0?00oooo00<000000?ooo`3oool01@3oool001D0oooo00<000000?ooo`3oool03@3o
ool00`000?l0oooo0?ooo`3`0?ooo`030000003oool0oooo00D0oooo000E0?ooo`030000003oool0
oooo00d0oooo00<0003o0?ooo`3oool0l03oool00`000000oooo0?ooo`050?ooo`005@3oool00`00
0000oooo0?ooo`0<0?ooo`030000o`3oool0oooo0?40oooo00<000000?ooo`3oool01@3oool001D0
oooo0P00000=0?ooo`030000o`3oool0oooo0?00oooo0P0000070?ooo`005@3oool00`000000oooo
0?ooo`0<0?ooo`030000o`3oool0oooo0?40oooo00<000000?ooo`3oool01@3oool001D0oooo00<0
00000?ooo`3oool0303oool00`000?l0oooo0?ooo`3a0?ooo`030000003oool0oooo00D0oooo000E
0?ooo`030000003oool0oooo00`0oooo00<0003o0?ooo`3oool0l@3oool00`000000oooo0?ooo`05
0?ooo`005@3oool2000000d0oooo00<0003o0?ooo`3oool0l03oool2000000L0oooo000E0?ooo`03
0000003oool0oooo00/0oooo00<0003o0?ooo`3oool0lP3oool00`000000oooo0?ooo`050?ooo`00
5@3oool00`000000oooo0?ooo`0;0?ooo`030000o`3oool0oooo0?80oooo00<000000?ooo`3oool0
1@3oool001D0oooo00<000000?ooo`3oool02`3oool00`000?l0oooo0?ooo`3b0?ooo`030000003o
ool0oooo00D0oooo000E0?ooo`800000303oool00`000?l0oooo0?ooo`3a0?ooo`8000001`3oool0
01D0oooo00<000000?ooo`3oool02`3oool00`000?l0oooo0?ooo`3b0?ooo`030000003oool0oooo
00D0oooo000E0?ooo`030000003oool0oooo00/0oooo00<0003o0?ooo`3oool0lP3oool00`000000
oooo0?ooo`050?ooo`001P3oool0203ookH0IP00000000000000000j093Ko`3oool0fi0j0P000000
0`0jT=/0oooo0?ooo`020?ooo`030000003oool0oooo00/0oooo00<0003o0?ooo`3oool0lP3oool0
0`000000oooo0?ooo`050?ooo`00203oool00`3o]VH0>Y3K0?ooo`020?ooo`05091VT03oool0oooo
090jIP2fool00`3oool00`000000oooo0?ooo`0;0?ooo`030000o`3oool0oooo0?80oooo00<00000
0?ooo`3oool01@3oool000P0oooo00H0okIV03Z@f`3oool0oooo0?oo]P1V>Y020?ooo`030;IV>P2@
fol0oooo0080oooo0P00000<0?ooo`030000o`3oool0oooo0?40oooo0P0000070?ooo`00203oool0
1P3o]VH0>Y3K0?ooo`3oool0oonf06HjT080oooo00<0]VHj093Ko`3oool00P3oool00`000000oooo
0?ooo`0;0?ooo`030000o`3oool0oooo0?80oooo00<000000?ooo`3oool01@3oool000L0oooo00<0
T3YV0;JfIP0jT=/00`3oool01@2@>SX0T=_o0?oo]P1V06H0]_oo00<0oooo00<000000?ooo`3oool0
2`3oool00`000?l0oooo0?ooo`3b0?ooo`030000003oool0oooo00D0oooo00070?ooo`030?nfIP00
0000>Y3K00<0oooo00@0om^@03X000000000I[Ko103oool00`000000oooo0?ooo`0;0?ooo`030000
o`3oool0oooo0?80oooo00<000000?ooo`3oool01@3oool001D0oooo0P00000<0?ooo`030000o`3o
ool0oooo0?40oooo0P0000070?ooo`005@3oool00`000000oooo0?ooo`0:0?ooo`030000o`3oool0
oooo0?<0oooo00<000000?ooo`3oool01@3oool001D0oooo00<000000?ooo`3oool02P3oool00`00
0?l0oooo0?ooo`3c0?ooo`030000003oool0oooo00D0oooo000E0?ooo`030000003oool0oooo00X0
oooo00<0003o0?ooo`3oool0l`3oool00`000000oooo0?ooo`050?ooo`005@3oool00`000000oooo
0?ooo`0:0?ooo`030000o`3oool0oooo0?<0oooo00<000000?ooo`3oool01@3oool001D0oooo0P00
000;0?ooo`030000o`3oool0oooo0?80oooo0P0000070?ooo`005@3oool00`000000oooo0?ooo`0:
0?ooo`030000o`3oool0oooo0?<0oooo00<000000?ooo`3oool01@3oool001D0oooo00<000000?oo
o`3oool02P3oool00`000?l0oooo0?ooo`3c0?ooo`030000003oool0oooo00D0oooo000E0?ooo`03
0000003oool0oooo00X0oooo00<0003o0?ooo`3oool0l`3oool00`000000oooo0?ooo`050?ooo`00
5@3oool2000000/0oooo00<0003o0?ooo`3oool0lP3oool2000000L0oooo000E0?ooo`030000003o
ool0oooo00X0oooo00<0003o0?ooo`3oool0l`3oool00`000000oooo0?ooo`050?ooo`005@3oool0
0`000000oooo0?ooo`0:0?ooo`030000o`3oool0oooo0?<0oooo00<000000?ooo`3oool01@3oool0
01D0oooo00<000000?ooo`3oool02P3oool00`000?l0oooo0?ooo`3c0?ooo`030000003oool0oooo
00D0oooo000E0?ooo`030000003oool0oooo00X0oooo00<0003o0?ooo`3oool0l`3oool00`000000
oooo0?ooo`050?ooo`005@3oool2000000/0oooo00<0003o0?ooo`3oool0lP3oool2000000L0oooo
000E0?ooo`030000003oool0oooo00X0oooo00<0003o0?ooo`3oool0l`3oool00`000000oooo0?oo
o`050?ooo`001P3oool0203o]VH00000000000000000001V0;Koo`3oool0fi0j0P0000000`0jT=/0
oooo0?ooo`020?ooo`030000003oool0oooo00X0oooo00<0003o0?ooo`3oool0l`3oool00`000000
oooo0?ooo`050?ooo`001`3oool00`2@>P00001V0;Koo`030?ooo`05091VT03oool0oooo090jIP2f
ool00`3oool00`000000oooo0?ooo`0:0?ooo`030000o`3oool0oooo0?<0oooo00<000000?ooo`3o
ool01@3oool000P0oooo00H0okIV0000001V]_l0oooo0?oo]P1V>Y020?ooo`030;IV>P2@fol0oooo
0080oooo0P00000;0?ooo`030000o`3oool0oooo0?80oooo0P0000070?ooo`002@3oool01@3ookH0
][Ko0?ooo`3ookH0ISZ@0080oooo00<0]VHj093Ko`3oool00P3oool00`000000oooo0?ooo`0:0?oo
o`030000o`3oool0oooo0?<0oooo00<000000?ooo`3oool01@3oool000H0oooo00`0om^@03XjT03o
ool0oonf06H0IP2fool0oooo090j>P2@fol0oonf06H0IP2fool30?ooo`030000003oool0oooo00X0
oooo00<0003o0?ooo`3oool0l`3oool00`000000oooo0?ooo`050?ooo`001`3oool0103KT3X00000
0000000jT=/20?ooo`040?oKT00j0000000006Jfo`@0oooo00<000000?ooo`3oool02P3oool00`00
0?l0oooo0?ooo`3c0?ooo`030000003oool0oooo00D0oooo000E0?ooo`030000003oool0oooo00X0
oooo00<0003o0?ooo`3oool0l`3oool00`000000oooo0?ooo`050?ooo`005@3oool2000000/0oooo
00<0003o0?ooo`3oool0lP3oool2000000L0oooo000E0?ooo`030000003oool0oooo00X0oooo00<0
003o0?ooo`3oool0l`3oool00`000000oooo0?ooo`050?ooo`005@3oool00`000000oooo0?ooo`0:
0?ooo`030000o`3oool0oooo0?<0oooo00<000000?ooo`3oool01@3oool001D0oooo00<000000?oo
o`3oool02P3oool00`000?l0oooo0?ooo`3c0?ooo`030000003oool0oooo00D0oooo000E0?ooo`80
00002`3oool00`000?l0oooo0?ooo`3b0?ooo`8000001`3oool001D0oooo00<000000?ooo`3oool0
2@3oool00`000?l0oooo0?ooo`3d0?ooo`030000003oool0oooo00D0oooo000E0?ooo`030000003o
ool0oooo00T0oooo00<0003o0?ooo`3oool0m03oool00`000000oooo0?ooo`050?ooo`005@3oool0
0`000000oooo0?ooo`090?ooo`030000o`3oool0oooo0?@0oooo00<000000?ooo`3oool01@3oool0
01D0oooo00<000000?ooo`3oool02@3oool00`000?l0oooo0?ooo`3d0?ooo`030000003oool0oooo
00D0oooo000E0?ooo`8000002P3oool00`000?l0oooo0?ooo`3c0?ooo`8000001`3oool001D0oooo
00<000000?ooo`3oool02@3oool00`000?l0oooo0?ooo`3d0?ooo`030000003oool0oooo00D0oooo
000E0?ooo`030000003oool0oooo00T0oooo00<0003o0?ooo`3oool0m03oool00`000000oooo0?oo
o`050?ooo`005@3oool00`000000oooo0?ooo`090?ooo`030000o`3oool0oooo0?@0oooo00<00000
0?ooo`3oool01@3oool001D0oooo0P00000:0?ooo`030000o`3oool0oooo0?<0oooo0P0000070?oo
o`005@3oool00`000000oooo0?ooo`090?ooo`030000o`3oool0oooo0?@0oooo00<000000?ooo`3o
ool01@3oool001D0oooo00<000000?ooo`3oool02@3oool00`000?l0oooo0?ooo`3d0?ooo`030000
003oool0oooo00D0oooo00070?ooo`040=^@>P0000000000001V]P80oooo00@0fi0j000000000000
>Y3K103oool00`000000oooo0?ooo`090?ooo`030000o`3oool0oooo0?@0oooo00<000000?ooo`3o
ool01@3oool000H0oooo00P0om^@03XjT03oool0oonf06H0>P2@fol0oooo091VT080oooo00<0T3YV
0;Koo`3oool00P3oool00`000000oooo0?ooo`090?ooo`030000o`3oool0oooo0?@0oooo00<00000
0?ooo`3oool01@3oool000P0oooo00H0]VH00000001V]_l0oooo0?oo]P1V>Y020?ooo`030;IV>P2@
fol0oooo0080oooo0P00000:0?ooo`030000o`3oool0oooo0?<0oooo0P0000070?ooo`002@3oool0
1@3ookH0ISZ@0?ooo`3ookH0ISZ@0080oooo00<0]VHj093Ko`3oool00P3oool00`000000oooo0?oo
o`090?ooo`030000o`3oool0oooo0?@0oooo00<000000?ooo`3oool01@3oool000H0oooo00`0oonf
06H0>P2@fol0oonf06H0IP2fool0oooo090j>P2@fol0oonf06H0IP2fool30?ooo`030000003oool0
oooo00T0oooo00<0003o0?ooo`3oool0m03oool00`000000oooo0?ooo`050?ooo`001`3oool0103o
fi00>P000000001V]_l20?ooo`040?oKT00j0000000006Jfo`@0oooo00<000000?ooo`3oool02@3o
ool00`000?l0oooo0?ooo`3d0?ooo`030000003oool0oooo00D0oooo000E0?ooo`8000002P3oool0
0`000?l0oooo0?ooo`3c0?ooo`8000001`3oool001D0oooo00<000000?ooo`3oool02@3oool00`00
0?l0oooo0?ooo`3d0?ooo`030000003oool0oooo00D0oooo000E0?ooo`030000003oool0oooo00T0
oooo00<0003o0?ooo`3oool0m03oool00`000000oooo0?ooo`050?ooo`005@3oool00`000000oooo
0?ooo`090?ooo`030000o`3oool0oooo0?@0oooo00<000000?ooo`3oool01@3oool001D0oooo00<0
00000?ooo`3oool02@3oool00`000?l0oooo0?ooo`3d0?ooo`030000003oool0oooo00D0oooo000E
0?ooo`8000002P3oool00`000?l0oooo0?ooo`3c0?ooo`8000001`3oool001D0oooo00<000000?oo
o`3oool02@3oool00`000?l0oooo0?ooo`3d0?ooo`030000003oool0oooo00D0oooo000E0?ooo`03
0000003oool0oooo00T0oooo00<0003o0?ooo`3oool0m03oool00`000000oooo0?ooo`050?ooo`00
5@3oool00`000000oooo0?ooo`090?ooo`030000o`3oool0oooo0?@0oooo00<000000?ooo`3oool0
1@3oool001D0oooo0P00000:0?ooo`030000o`3oool0oooo0?<0oooo0P0000070?ooo`005@3oool0
0`000000oooo0?ooo`090?ooo`030000o`3oool0oooo0?@0oooo00<000000?ooo`3oool01@3oool0
01D0oooo00<000000?ooo`3oool02@3oool00`000?l0oooo0?ooo`3d0?ooo`030000003oool0oooo
00D0oooo000E0?ooo`030000003oool0oooo00T0oooo00<0003o0?ooo`3oool0m03oool00`000000
oooo0?ooo`050?ooo`005@3oool00`000000oooo0?ooo`090?ooo`030000o`3oool0oooo0?@0oooo
00<000000?ooo`3oool01@3oool001D0oooo0P00000:0?ooo`030000o`3oool0oooo0?<0oooo0P00
00070?ooo`005@3oool00`000000oooo0?ooo`090?ooo`030000o`3oool0oooo0?@0oooo00<00000
0?ooo`3oool01@3oool000P0oooo00H0fi0j0000000003X0T=_o0?ooo`3KT3X20000000303Z@f`3o
ool0oooo0080oooo00<000000?ooo`3oool02@3oool00`000?l0oooo0?ooo`3d0?ooo`030000003o
ool0oooo00D0oooo00090?ooo`050?nfIP0jT=/0oooo0?ooo`2@IY000P3oool00`2@>VH0]_oo0?oo
o`020?ooo`030000003oool0oooo00T0oooo00<0003o0?ooo`3oool0m03oool00`000000oooo0?oo
o`050?ooo`001P3oool0203ookH0IP00000000000000000j093Ko`3ookH0ISZ@0P3oool00`2fISX0
T=_o0?ooo`020?ooo`8000002P3oool00`000?l0oooo0?ooo`3c0?ooo`8000001`3oool000L0oooo
00L0]VH006Jfo`3o]VH0>Y3K0?ooo`3ookH0ISZ@0080oooo00<0]VHj093Ko`3oool00P3oool00`00
0000oooo0?ooo`090?ooo`030000o`3oool0oooo0?@0oooo00<000000?ooo`3oool01@3oool000L0
oooo00@0oonf06H0>P2@T6H0>Y3K0P3oool01@2@>SX0T=_o0?oo]P1V06H0]_oo00<0oooo00<00000
0?ooo`3oool02@3oool00`000?l0oooo0?ooo`3d0?ooo`030000003oool0oooo00D0oooo00080?oo
o`030?oKT00j0000>Y3K0080oooo00@0om^@03X000000000I[Ko103oool00`000000oooo0?ooo`09
0?ooo`030000o`3oool0oooo0?@0oooo00<000000?ooo`3oool01@3oool001D0oooo0P00000:0?oo
o`030000o`3oool0oooo0?<0oooo0P0000070?ooo`005@3oool00`000000oooo0?ooo`090?ooo`03
0000o`3oool0oooo0?@0oooo00<000000?ooo`3oool01@3oool001D0oooo00<000000?ooo`3oool0
2@3oool00`000?l0oooo0?ooo`3d0?ooo`030000003oool0oooo00D0oooo000E0?ooo`030000003o
ool0oooo00T0oooo00<0003o0?ooo`3oool0m03oool00`000000oooo0?ooo`050?ooo`005@3oool0
0`000000oooo0?ooo`090?ooo`030000o`3oool0oooo0?@0oooo00<000000?ooo`3oool01@3oool0
01D0oooo0P00000:0?ooo`030000o`3oool0oooo0?<0oooo0P0000070?ooo`005@3oool00`000000
oooo0?ooo`090?ooo`030000o`3oool0oooo0?@0oooo00<000000?ooo`3oool01@3oool001D0oooo
00<000000?ooo`3oool02@3oool00`000?l0oooo0?ooo`3d0?ooo`030000003oool0oooo00D0oooo
000E0?ooo`030000003oool0oooo00T0oooo00<0003o0?ooo`3oool0m03oool00`000000oooo0?oo
o`050?ooo`005@3oool2000000X0oooo00<0003o0?ooo`3oool0l`3oool2000000L0oooo000E0?oo
o`030000003oool0oooo00T0oooo00<0003o0?ooo`3oool0m03oool00`000000oooo0?ooo`050?oo
o`005@3oool00`000000oooo0?ooo`090?ooo`030000o`3oool0oooo0?@0oooo00<000000?ooo`3o
ool01@3oool001D0oooo00<000000?ooo`3oool02@3oool00`000?l0oooo0?ooo`3d0?ooo`030000
003oool0oooo00D0oooo000E0?ooo`030000003oool0oooo00T0oooo00<0003o0?ooo`3oool0m03o
ool00`000000oooo0?ooo`050?ooo`005@3oool2000000X0oooo00<0003o0?ooo`3oool0l`3oool2
000000L0oooo000E0?ooo`030000003oool0oooo00T0oooo00<0003o0?ooo`3oool0m03oool00`00
0000oooo0?ooo`050?ooo`001`3oool0103KT3X000000000000jT=/20?ooo`040=^@>P0000000000
03Z@f`@0oooo00<000000?ooo`3oool02@3oool00`000?l0oooo0?ooo`3d0?ooo`030000003oool0
oooo00D0oooo00060?ooo`080?oKT00j>Y00oooo0?ooo`2@>SX0T=_o0?ooo`2@IY020?ooo`03090j
IP2fool0oooo0080oooo00<000000?ooo`3oool02@3oool00`000?l0oooo0?ooo`3d0?ooo`030000
003oool0oooo00D0oooo000:0?ooo`040;IV>P2@fol0oonf06HjT080oooo00<0]VHj093Ko`3oool0
0P3oool2000000X0oooo00<0003o0?ooo`3oool0l`3oool2000000L0oooo00070?ooo`070;IV0000
00000000001V]P3oool0oonf06HjT0020?ooo`030;IV>P2@fol0oooo0080oooo00<000000?ooo`3o
ool02@3oool00`000?l0oooo0?ooo`3d0?ooo`030000003oool0oooo00D0oooo00070?ooo`030;IV
>P2@fol0oooo00<0oooo00D0T3Xj093Ko`3ookH0IP1V0;Koo`030?ooo`030000003oool0oooo00T0
oooo00<0003o0?ooo`3oool0m03oool00`000000oooo0?ooo`050?ooo`001`3oool0102fIP000000
00000000I[H20?ooo`040?oKT00j0000000006Jfo`@0oooo00<000000?ooo`3oool02@3oool00`00
0?l0oooo0?ooo`3d0?ooo`030000003oool0oooo00D0oooo000E0?ooo`030000003oool0oooo00T0
oooo00<0003o0?ooo`3oool0m03oool00`000000oooo0?ooo`050?ooo`005@3oool2000000X0oooo
00<0003o0?ooo`3oool0l`3oool2000000L0oooo000E0?ooo`030000003oool0oooo00T0oooo00<0
003o0?ooo`3oool0m03oool00`000000oooo0?ooo`050?ooo`005@3oool00`000000oooo0?ooo`09
0?ooo`030000o`3oool0oooo0?@0oooo00<000000?ooo`3oool01@3oool001D0oooo00<000000?oo
o`3oool02@3oool00`000?l0oooo0?ooo`3d0?ooo`030000003oool0oooo00D0oooo000E0?ooo`80
00002P3oool00`000?l0oooo0?ooo`3c0?ooo`8000001`3oool001D0oooo00<000000?ooo`3oool0
2@3oool00`000?l0oooo0?ooo`3d0?ooo`030000003oool0oooo00D0oooo000E0?ooo`030000003o
ool0oooo00T0oooo00<0003o0?ooo`3oool0m03oool00`000000oooo0?ooo`050?ooo`005@3oool0
0`000000oooo0?ooo`090?ooo`030000o`3oool0oooo0?@0oooo00<000000?ooo`3oool01@3oool0
01D0oooo00<000000?ooo`3oool02@3oool00`000?l0oooo0?ooo`3d0?ooo`030000003oool0oooo
00D0oooo000E0?ooo`8000002P3oool00`000?l0oooo0?ooo`3c0?ooo`8000001`3oool001D0oooo
00<000000?ooo`3oool02@3oool00`000?l0oooo0?ooo`3d0?ooo`030000003oool0oooo00D0oooo
000E0?ooo`030000003oool0oooo00T0oooo00<0003o0?ooo`3oool0m03oool00`000000oooo0?oo
o`050?ooo`005@3oool00`000000oooo0?ooo`090?ooo`030000o`3oool0oooo0?@0oooo00<00000
0?ooo`3oool01@3oool001D0oooo0P00000:0?ooo`030000o`3oool0oooo0?<0oooo0P0000070?oo
o`005@3oool00`000000oooo0?ooo`080?ooo`030000o`3oool0oooo0?D0oooo00<000000?ooo`3o
ool01@3oool001D0oooo00<000000?ooo`3oool0203oool00`000?l0oooo0?ooo`3e0?ooo`030000
003oool0oooo00D0oooo00070?ooo`070?oo]P1V000000000000>P2@fol0oooo0=^@>P0200000003
03Z@f`3oool0oooo0080oooo00<000000?ooo`3oool0203oool00`000?l0oooo0?ooo`3e0?ooo`03
0000003oool0oooo00D0oooo00070?ooo`070;IV001V]_l0oooo0?oo]P2f]_l0oooo091VT0020?oo
o`03090jIP2fool0oooo0080oooo00<000000?ooo`3oool0203oool00`000?l0oooo0?ooo`3e0?oo
o`030000003oool0oooo00D0oooo00060?ooo`080?oo]P1V0000>Y3K0?ooo`3KT3X0I[Ko0?oo]P1V
>Y020?ooo`030;IV>P2@fol0oooo0080oooo0P0000090?ooo`030000o`3oool0oooo0?@0oooo0P00
00070?ooo`001`3oool01`2@>VH0>SX000000000>Y00oooo0?oo]P1V>Y000P3oool00`2fISX0T=_o
0?ooo`020?ooo`030000003oool0oooo00P0oooo00<0003o0?ooo`3oool0m@3oool00`000000oooo
0?ooo`050?ooo`001`3oool00`3o]VH003Z@0?ooo`030?ooo`05090j>P2@fol0oonf06H0IP2fool0
0`3oool00`000000oooo0?ooo`080?ooo`030000o`3oool0oooo0?D0oooo00<000000?ooo`3oool0
1@3oool000P0oooo00T0fi0j000000000000I[Ko0?ooo`3ofi00>P000000001V]_l0103oool00`00
0000oooo0?ooo`080?ooo`030000o`3oool0oooo0?D0oooo00<000000?ooo`3oool01@3oool001D0
oooo0P0000090?ooo`030000o`3oool0oooo0?@0oooo0P0000070?ooo`005@3oool00`000000oooo
0?ooo`080?ooo`030000o`3oool0oooo0?D0oooo00<000000?ooo`3oool01@3oool001D0oooo00<0
00000?ooo`3oool0203oool00`000?l0oooo0?ooo`3e0?ooo`030000003oool0oooo00D0oooo000E
0?ooo`030000003oool0oooo00P0oooo00<0003o0?ooo`3oool0m@3oool00`000000oooo0?ooo`05
0?ooo`005@3oool00`000000oooo0?ooo`080?ooo`030000o`3oool0oooo0?D0oooo00<000000?oo
o`3oool01@3oool001D0oooo0P0000090?ooo`030000o`3oool0oooo0?@0oooo0P0000070?ooo`00
5@3oool00`000000oooo0?ooo`080?ooo`030000o`3oool0oooo0?D0oooo00<000000?ooo`3oool0
1@3oool001D0oooo00<000000?ooo`3oool0203oool00`000?l0oooo0?ooo`3e0?ooo`030000003o
ool0oooo00D0oooo000E0?ooo`030000003oool0oooo00P0oooo00<0003o0?ooo`3oool0m@3oool0
0`000000oooo0?ooo`050?ooo`005@3oool2000000T0oooo00<0003o0?ooo`3oool0m03oool20000
00L0oooo000E0?ooo`030000003oool0oooo00P0oooo00<0003o0?ooo`3oool0m@3oool00`000000
oooo0?ooo`050?ooo`005@3oool00`000000oooo0?ooo`080?ooo`030000o`3oool0oooo0?D0oooo
00<000000?ooo`3oool01@3oool001D0oooo00<000000?ooo`3oool0203oool00`000?l0oooo0?oo
o`3e0?ooo`030000003oool0oooo00D0oooo000E0?ooo`030000003oool0oooo00P0oooo00<0003o
0?ooo`3oool0m@3oool00`000000oooo0?ooo`050?ooo`005@3oool2000000T0oooo00<0003o0?oo
o`3oool0m03oool2000000L0oooo000E0?ooo`030000003oool0oooo00P0oooo00<0003o0?ooo`3o
ool0m@3oool00`000000oooo0?ooo`050?ooo`00203oool00`3KT3X0I[Ko0?ooo`020?ooo`040=^@
>P000000000003Z@f`@0oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`020?ooo`03
0000o`3oool0oooo0240oooo00<000000?ooo`3oool09P3oool00`000000oooo0?ooo`0W0?ooo`03
0000003oool0oooo02H0oooo00<000000?ooo`3oool09P3oool00`000000oooo0?ooo`0V0?ooo`03
0000003oool0oooo00<0oooo00<000000?ooo`3oool01@3oool000P0oooo00<0oonf06IV]P3oool0
0P3oool01@2@IY00oooo0?ooo`2@>VH0]_oo00<0oooo00<000000?ooo`3oool00`3oool00`000000
oooo0?ooo`020?ooo`040000o`3oool0oooo000000P0oooo00<000000?ooo`3oool01@3oool00`00
0000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`00
0000oooo0?ooo`060?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`00
0000oooo0?ooo`050?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`00
0000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`00
0000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`00
0000oooo0?ooo`050?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`00
0000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`00
0000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`00
0000oooo0?ooo`060?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`00
0000oooo0?ooo`030?ooo`030000003oool0oooo00D0oooo00090?ooo`050;IVIP2fool0oooo0?oo
]P1V>Y000P3oool00`2fISX0T=_o0?ooo`020?ooo`/0000000<0003o000000000000mP0000070?oo
o`002@3oool01@3o]VH0>Y3K0?ooo`3ookH0ISZ@0080oooo00<0]VHj093Ko`3oool0o`3oool>0?oo
o`001P3oool01@3ofi00>VJf0?ooo`3ookH0ISZ@0080oooo00D0T3Xj093Ko`3ookH0IP1V0;Koo`3o
0?ooo`l0oooo00060?ooo`0;0?oKT00j000000000000000006H0]_oo0?ooo`3ofi00>P000000001V
]_l0o`3oool@0?ooo`00o`3ooolQ0?ooo`00\
\>"],
  ImageRangeCache->{{{0, 287}, {176.938, 0}} -> {0.665499, -7.18899, \
0.0121443, 0.447636}}],

Cell[BoxData[
    TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
      False,
      Editable->False]], "Output"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
-0.333333 0.333333 0 0.123607 [
[.16667 -0.0125 -9 -9 ]
[.16667 -0.0125 9 0 ]
[.33333 -0.0125 -3 -9 ]
[.33333 -0.0125 3 0 ]
[.5 -0.0125 -9 -9 ]
[.5 -0.0125 9 0 ]
[.66667 -0.0125 -3 -9 ]
[.66667 -0.0125 3 0 ]
[.83333 -0.0125 -9 -9 ]
[.83333 -0.0125 9 0 ]
[1 -0.0125 -3 -9 ]
[1 -0.0125 3 0 ]
[ 0 0 -0.125 0 ]
[.5 -0.0125 -5 -21.875 ]
[.5 -0.0125 5 -9 ]
[-0.0125 .12361 -6 -4.5 ]
[-0.0125 .12361 0 4.5 ]
[-0.0125 .24721 -6 -4.5 ]
[-0.0125 .24721 0 4.5 ]
[-0.0125 .37082 -6 -4.5 ]
[-0.0125 .37082 0 4.5 ]
[-0.0125 .49443 -6 -4.5 ]
[-0.0125 .49443 0 4.5 ]
[-0.0125 .61803 -6 -4.5 ]
[-0.0125 .61803 0 4.5 ]
[ 0 0 -0.125 0 ]
[-0.01875 .30902 -18.875 -23.9688 ]
[-0.01875 .30902 -6 23.9688 ]
[ 0 .61803 .125 0 ]
[ 1 0 .125 0 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.16667 0 m
.16667 .00625 L
s
[(1.5)] .16667 -0.0125 0 1 Mshowa
.33333 0 m
.33333 .00625 L
s
[(2)] .33333 -0.0125 0 1 Mshowa
.5 0 m
.5 .00625 L
s
[(2.5)] .5 -0.0125 0 1 Mshowa
.66667 0 m
.66667 .00625 L
s
[(3)] .66667 -0.0125 0 1 Mshowa
.83333 0 m
.83333 .00625 L
s
[(3.5)] .83333 -0.0125 0 1 Mshowa
1 0 m
1 .00625 L
s
[(4)] 1 -0.0125 0 1 Mshowa
.125 Mabswid
.03333 0 m
.03333 .00375 L
s
.06667 0 m
.06667 .00375 L
s
.1 0 m
.1 .00375 L
s
.13333 0 m
.13333 .00375 L
s
.2 0 m
.2 .00375 L
s
.23333 0 m
.23333 .00375 L
s
.26667 0 m
.26667 .00375 L
s
.3 0 m
.3 .00375 L
s
.36667 0 m
.36667 .00375 L
s
.4 0 m
.4 .00375 L
s
.43333 0 m
.43333 .00375 L
s
.46667 0 m
.46667 .00375 L
s
.53333 0 m
.53333 .00375 L
s
.56667 0 m
.56667 .00375 L
s
.6 0 m
.6 .00375 L
s
.63333 0 m
.63333 .00375 L
s
.7 0 m
.7 .00375 L
s
.73333 0 m
.73333 .00375 L
s
.76667 0 m
.76667 .00375 L
s
.8 0 m
.8 .00375 L
s
.86667 0 m
.86667 .00375 L
s
.9 0 m
.9 .00375 L
s
.93333 0 m
.93333 .00375 L
s
.96667 0 m
.96667 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
gsave
.5 -0.0125 -66 -25.875 Mabsadd m
1 1 Mabs scale
currentpoint translate
0 20.875 translate 1 -1 scale
63.000 13.000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 13.000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(t) show
69.000 13.000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
0 .12361 m
.00625 .12361 L
s
[(1)] -0.0125 .12361 1 0 Mshowa
0 .24721 m
.00625 .24721 L
s
[(2)] -0.0125 .24721 1 0 Mshowa
0 .37082 m
.00625 .37082 L
s
[(3)] -0.0125 .37082 1 0 Mshowa
0 .49443 m
.00625 .49443 L
s
[(4)] -0.0125 .49443 1 0 Mshowa
0 .61803 m
.00625 .61803 L
s
[(5)] -0.0125 .61803 1 0 Mshowa
.125 Mabswid
0 .02472 m
.00375 .02472 L
s
0 .04944 m
.00375 .04944 L
s
0 .07416 m
.00375 .07416 L
s
0 .09889 m
.00375 .09889 L
s
0 .14833 m
.00375 .14833 L
s
0 .17305 m
.00375 .17305 L
s
0 .19777 m
.00375 .19777 L
s
0 .22249 m
.00375 .22249 L
s
0 .27193 m
.00375 .27193 L
s
0 .29666 m
.00375 .29666 L
s
0 .32138 m
.00375 .32138 L
s
0 .3461 m
.00375 .3461 L
s
0 .39554 m
.00375 .39554 L
s
0 .42026 m
.00375 .42026 L
s
0 .44498 m
.00375 .44498 L
s
0 .46971 m
.00375 .46971 L
s
0 .51915 m
.00375 .51915 L
s
0 .54387 m
.00375 .54387 L
s
0 .56859 m
.00375 .56859 L
s
0 .59331 m
.00375 .59331 L
s
.25 Mabswid
0 0 m
0 .61803 L
s
gsave
-0.01875 .30902 -97.4063 -10.4375 Mabsadd m
1 1 Mabs scale
currentpoint translate
84.9688 10.4375 translate
90 rotate
-84.9688 -10.4375 translate
0 20.875 translate 1 -1 scale
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding WindowsANSIEncoding def
        currentdict
    end

    newfontname exch definefont pop
} def
63.000 13.000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
%%BeginResource: font Courier-MISO
%%BeginFont: Courier-MISO
/Courier /Courier-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 13.000 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(dS) show
75.000 14.563 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 7.125 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(H) show
79.813 13.000 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
85.813 13.000 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(dS) show
97.813 14.563 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 7.125 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(IH) show
106.938 13.000 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
0 .61178 m
0 .61803 L
s
.16667 .61178 m
.16667 .61803 L
s
.33333 .61178 m
.33333 .61803 L
s
.5 .61178 m
.5 .61803 L
s
.66667 .61178 m
.66667 .61803 L
s
.83333 .61178 m
.83333 .61803 L
s
.125 Mabswid
.03333 .61428 m
.03333 .61803 L
s
.06667 .61428 m
.06667 .61803 L
s
.1 .61428 m
.1 .61803 L
s
.13333 .61428 m
.13333 .61803 L
s
.2 .61428 m
.2 .61803 L
s
.23333 .61428 m
.23333 .61803 L
s
.26667 .61428 m
.26667 .61803 L
s
.3 .61428 m
.3 .61803 L
s
.36667 .61428 m
.36667 .61803 L
s
.4 .61428 m
.4 .61803 L
s
.43333 .61428 m
.43333 .61803 L
s
.46667 .61428 m
.46667 .61803 L
s
.53333 .61428 m
.53333 .61803 L
s
.56667 .61428 m
.56667 .61803 L
s
.6 .61428 m
.6 .61803 L
s
.63333 .61428 m
.63333 .61803 L
s
.7 .61428 m
.7 .61803 L
s
.73333 .61428 m
.73333 .61803 L
s
.76667 .61428 m
.76667 .61803 L
s
.8 .61428 m
.8 .61803 L
s
.86667 .61428 m
.86667 .61803 L
s
.9 .61428 m
.9 .61803 L
s
.93333 .61428 m
.93333 .61803 L
s
.96667 .61428 m
.96667 .61803 L
s
.25 Mabswid
0 .61803 m
1 .61803 L
s
.99375 0 m
1 0 L
s
.99375 .12361 m
1 .12361 L
s
.99375 .24721 m
1 .24721 L
s
.99375 .37082 m
1 .37082 L
s
.99375 .49443 m
1 .49443 L
s
.125 Mabswid
.99625 .02472 m
1 .02472 L
s
.99625 .04944 m
1 .04944 L
s
.99625 .07416 m
1 .07416 L
s
.99625 .09889 m
1 .09889 L
s
.99625 .14833 m
1 .14833 L
s
.99625 .17305 m
1 .17305 L
s
.99625 .19777 m
1 .19777 L
s
.99625 .22249 m
1 .22249 L
s
.99625 .27193 m
1 .27193 L
s
.99625 .29666 m
1 .29666 L
s
.99625 .32138 m
1 .32138 L
s
.99625 .3461 m
1 .3461 L
s
.99625 .39554 m
1 .39554 L
s
.99625 .42026 m
1 .42026 L
s
.99625 .44498 m
1 .44498 L
s
.99625 .46971 m
1 .46971 L
s
.99625 .51915 m
1 .51915 L
s
.99625 .54387 m
1 .54387 L
s
.99625 .56859 m
1 .56859 L
s
.99625 .59331 m
1 .59331 L
s
.25 Mabswid
1 0 m
1 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
1 0 0 r
.5 Mabswid
.09758 .61803 m
.10007 .54474 L
.10565 .42372 L
.11055 .34371 L
.11571 .2785 L
.12497 .19579 L
.13019 .16247 L
.13494 .13806 L
.14006 .11669 L
.14563 .09798 L
.15077 .08393 L
.15553 .07316 L
.16489 .05666 L
.17503 .0439 L
.18453 .03523 L
.19495 .02825 L
.20618 .02279 L
.21625 .01916 L
.22726 .01619 L
.23875 .01387 L
.24943 .01224 L
.26051 .01094 L
.27095 .00999 L
.29048 .00872 L
.30071 .00824 L
.31154 .00784 L
.33092 .00731 L
.34086 .00711 L
.35152 .00693 L
.37076 .00669 L
.38143 .0066 L
.39304 .00651 L
.40307 .00645 L
.41416 .00639 L
.43489 .00632 L
.44626 .00629 L
.45694 .00626 L
.46725 .00624 L
.47811 .00623 L
.49753 .00621 L
.50754 .0062 L
.51823 .00619 L
.52833 .00619 L
.53751 .00619 L
.54259 .00618 L
.54797 .00618 L
.55263 .00618 L
.55763 .00618 L
.56043 .00618 L
.563 .00618 L
Mistroke
.5656 .00618 L
.56802 .00618 L
.56938 .00618 L
.57083 .00618 L
.57165 .00618 L
.57243 .00618 L
.57313 .00618 L
.57389 .00618 L
.57456 .00618 L
.5753 .00618 L
.57607 .00618 L
.57679 .00618 L
.57808 .00618 L
.57946 .00618 L
.58074 .00618 L
.58215 .00618 L
.58501 .00618 L
.58766 .00618 L
.59015 .00618 L
.59575 .00618 L
.60178 .00618 L
.62291 .00619 L
.64397 .00619 L
.66613 .00619 L
.70616 .0062 L
.74877 .00622 L
.78979 .00623 L
.83338 .00624 L
.87538 .00625 L
.9158 .00625 L
.95878 .00626 L
1 .00627 L
Mfstroke
0 1 0 r
.06419 .61803 m
.0646 .59708 L
.06717 .49344 L
.06998 .40367 L
.07301 .32829 L
.07617 .26692 L
.07917 .22109 L
.08208 .18559 L
.08481 .15834 L
.09011 .11817 L
.0949 .09213 L
.10007 .07158 L
.10565 .05543 L
.11055 .04489 L
.11571 .03641 L
.12013 .03076 L
.12497 .02583 L
.13049 .02143 L
.13571 .01819 L
.14549 .01377 L
.15097 .01198 L
.15602 .01064 L
.16153 .00945 L
.16747 .00841 L
.1776 .00707 L
.1871 .00616 L
.1984 .00539 L
.20875 .00488 L
.21907 .0045 L
.22866 .00423 L
.23918 .004 L
.25041 .00381 L
.26119 .00367 L
.27287 .00355 L
.28296 .00347 L
.29404 .0034 L
.31495 .0033 L
.32638 .00326 L
.33706 .00323 L
.34801 .00321 L
.3584 .00319 L
.37788 .00316 L
.39876 .00313 L
.41809 .00312 L
.43766 .00311 L
.44881 .00311 L
.45929 .0031 L
.46959 .0031 L
.48045 .0031 L
.49987 .00309 L
Mistroke
.50988 .00309 L
.52058 .00309 L
.53067 .00309 L
.53985 .00309 L
.54493 .00309 L
.55032 .00309 L
.55491 .00309 L
.55753 .00309 L
.55997 .00309 L
.56132 .00309 L
.56279 .00309 L
.56409 .00309 L
.56547 .00309 L
.56683 .00309 L
.56807 .00309 L
.56932 .00309 L
.57049 .00309 L
.57187 .00309 L
.57256 .00309 L
.57332 .00309 L
.57467 .00309 L
.57593 .00309 L
.57876 .00309 L
.5818 .00309 L
.58736 .00309 L
.59249 .00309 L
.60412 .00309 L
.62525 .00309 L
.6665 .00309 L
.70616 .00309 L
.7484 .0031 L
.78904 .0031 L
.83226 .0031 L
.87388 .0031 L
.91392 .00311 L
.95653 .00311 L
.99755 .00311 L
1 .00311 L
Mfstroke
0 0 1 r
.03595 .61803 m
.03667 .55815 L
.03786 .47795 L
.03926 .40046 L
.04057 .34163 L
.04315 .2531 L
.04452 .21757 L
.04598 .18605 L
.04896 .13719 L
.05167 .10569 L
.05419 .08401 L
.05691 .06629 L
.05949 .05356 L
.06186 .04436 L
.06442 .03649 L
.06717 .02984 L
.07018 .02416 L
.07301 .01999 L
.07617 .0163 L
.07917 .01354 L
.08208 .01139 L
.08481 .00974 L
.09011 .00728 L
.0949 .00568 L
.10007 .0044 L
.10565 .0034 L
.11055 .00273 L
.11571 .00219 L
.12497 .00152 L
.13019 .00125 L
.13494 .00105 L
.14006 .00088 L
.14563 .00072 L
.15077 .00061 L
.15553 .00053 L
.16489 .0004 L
.17503 .0003 L
.18453 .00023 L
.19495 .00017 L
.20618 .00013 L
.21625 .0001 L
.22726 8e-005 L
.23875 6e-005 L
.24943 5e-005 L
.26051 4e-005 L
.27095 3e-005 L
.29048 2e-005 L
.30071 2e-005 L
.31154 1e-005 L
.33092 1e-005 L
Mistroke
.34086 1e-005 L
.35152 1e-005 L
.37076 0 L
.38143 0 L
.39304 0 L
.40307 0 L
.41416 0 L
.43489 0 L
.44626 0 L
.45694 0 L
.46725 0 L
.47811 0 L
.49753 0 L
.50754 0 L
.51823 0 L
.52833 0 L
.53751 0 L
.54259 0 L
.54797 0 L
.55257 0 L
.55763 0 L
.56047 0 L
.56306 0 L
.56449 0 L
.56606 0 L
.56753 0 L
.5689 0 L
.57028 0 L
.57158 0 L
.57275 0 L
.57401 0 L
.57539 0 L
.57609 0 L
.57685 0 L
.5782 0 L
.57946 0 L
.58219 0 L
.58472 0 L
.59044 0 L
.59549 0 L
.60084 0 L
.62033 0 L
.65999 0 L
.70223 0 L
.74287 0 L
.78609 0 L
.82771 0 L
.86775 0 L
.91036 0 L
.95138 0 L
Mistroke
.99497 0 L
1 0 L
Mfstroke
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{288, 177.938},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40004P0000/B000`400?l00000o`00003oo`3ooolQ
0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00U`3oool0103o]VH000000000
0000I[J50?ooo`00U`3oool01@3KT3X0>Y3K0?ooo`2fIP00>Y3K08@0oooo002G0?ooo`030=^@>P0j
T=/0oooo08H0oooo002F0?ooo`060=^@>P00000000000000000006H0]_ooQ03oool009L0oooo00<0
fi0j03Z@f`3oool0QP3oool00?l0oooo8@3oool00?l0oooo8@3oool00?l0oooo8@3oool00?l0oooo
8@3oool00440oooo00X0oonf06H00000000000000000>P2@fol0oooo0?oo]P1V000003Z@0`3oool0
103KT3X000000000000jT=/L0?ooo`060?nfIP00000000000000000006H0]_oo703oool02P3o]VH0
0000000000000000001V0;Koo`3oool0oonf06H00000>Y030?ooo`040=^@>P000000000003Z@fah0
oooo00@0fi0j00000000000006Jf7P3oool0103KT3X0000000000000I[H20?ooo`030?oo]P1V0000
03Z@00<0oooo00@0fi0j000000000000>Y3K7`3oool0103KT3X000000000>P2@fol<0?ooo`00@`3o
ool00`3o]VH0>Y3K0?ooo`070?ooo`060?oKT00j>Y00oooo0?ooo`2@>SX0T=_o703oool00`2@>P00
001V0;Koo`0O0?ooo`03090j000006H0]_oo00P0oooo00H0om^@03XjT03oool0oooo090j>P2@folL
0?ooo`060?oKT00j>Y00oooo0?oo]P1V03X0T=_o703oool01P3ofi00>SZ@0?ooo`3ookH0IP0j093K
o`H0oooo00H0om^@03XjT03oool0oooo090j>P2@folO0?ooo`030?nfIP0jT=/0oooo00`0oooo0013
0?ooo`030?nfIP0jT=/0oooo00/0oooo00<0]VHj093Ko`3oool0703oool00`3o]VH0000006Jfo`0O
0?ooo`030?nfIP000000I[Ko00/0oooo00<0]VHj093Ko`3oool07@3oool00`2fIP00000006Jfo`0O
0?ooo`030;IV00000000I[Ko00/0oooo00<0]VHj093Ko`3oool06`3oool01P3ookH0IP0000000000
0000000j093Ko``0oooo00130?ooo`030?nfIP0jT=/0oooo00P0oooo00@0]VH000000000000006Jf
7`3oool00`3ookH0][Ko0?ooo`0O0?ooo`030?oo]P2f]_l0oooo00L0oooo00@0]VH0000000000000
06Jf803oool00`3ookH0ISZ@0?ooo`0O0?ooo`030?oo]P1V>Y00oooo00L0oooo00@0]VH000000000
000006Jf7P3oool0102fIP00I[Ko0?nfIP0jT=/=0?ooo`00@P3oool00`2@>VH0][IV03Z@f`090?oo
o`030;IV>P2@fol0oooo01d0oooo00H0om^@03XjT03oool0oonf06H0IP2foolL0?ooo`060?oKT00j
>Y00oooo0?oo]P1V06H0]_oo1`3oool00`2fISX0T=_o0?ooo`0N0?ooo`060?oo]P1V03X0T=_o0?oo
]P1V06H0]_oo703oool01P3ookH0IP0j093Ko`3ookH0IP1V0;Koo`L0oooo00<0]VHj093Ko`3oool0
7`3oool0103ookH0IP0j092@IP0jT=/=0?ooo`00@P3oool00`3o]VH0000003Z@f`090?ooo`040;IV
000000000000001V]Qd0oooo00@0fi0j000000000000>Y3K7P3oool0103KT3X000000000000jT=/8
0?ooo`040;IV000000000000001V]Qh0oooo00@0om^@03X000000000I[Ko7P3oool0103ofi00>P00
0000001V]_l80?ooo`040;IV000000000000001V]Ql0oooo00<0om^@03X0000jT=/03@3oool00?l0
oooo8@3oool00?l0oooo8@3oool00?l0oooo8@3oool00?l0oooo8@3oool00?l0oooo8@3oool00280
oooo:@0000370000o`h0oooo000R0?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0
1@3oool00`000000oooo0?ooo`050?oooa40003o1`3oool010000000oooo0?ooo`3ooonl003o00h0
oooo000R0?ooo`030000003oool0oooo0180oooo0`000?l@0?ooo``00?l04`3ooonY0?l000h0oooo
000R0?ooo`030000003oool0oooo0100oooo0P000?l?0?ooo`@00?l04`3oool<0?l00:P0oooo00<0
00000?ooo`3oool0303oool00280oooo00<000000?ooo`3oool03`3oool20000o`h0oooo0P00o`0A
0?ooo`H0o`00]03oool00`000000oooo0?ooo`0<0?ooo`008P3oool00`000000oooo0?ooo`0>0?oo
o`030000o`3oool0oooo00`0oooo0P00o`0A0?ooo`80o`00^P3oool00`000000oooo0?ooo`0<0?oo
o`008P3oool2000000l0oooo00<0003o0?ooo`3oool02`3oool00`00o`00oooo0?ooo`0>0?ooo`<0
o`00^`3oool2000000h0oooo000R0?ooo`030000003oool0oooo00d0oooo00<0003o0?ooo`3oool0
2`3oool00`00o`00oooo0?ooo`0=0?ooo`80o`00_`3oool00`000000oooo0?ooo`0<0?ooo`008P3o
ool00`000000oooo0?ooo`0=0?ooo`030000o`3oool0oooo00T0oooo0P00o`0?0?ooo`030?l0003o
ool0oooo0;l0oooo00<000000?ooo`3oool0303oool00280oooo00<000000?ooo`3oool0303oool0
0`000?l0oooo0?ooo`090?ooo`03003o003oool0oooo00h0oooo00<0o`000?ooo`3oool0`03oool0
0`000000oooo0?ooo`0<0?ooo`008P3oool00`000000oooo0?ooo`0<0?ooo`030000o`3oool0oooo
00P0oooo00<00?l00?ooo`3oool03P3oool00`3o0000oooo0?ooo`310?ooo`030000003oool0oooo
00`0oooo000R0?ooo`030000003oool0oooo00`0oooo00<0003o0?ooo`3oool0203oool00`00o`00
oooo0?ooo`0=0?ooo`030?l0003oool0oooo0<80oooo00<000000?ooo`3oool0303oool00280oooo
0P00000<0?ooo`030000o`3oool0oooo00T0oooo00<00?l00?ooo`3oool0303oool00`3o0000oooo
0?ooo`320?ooo`8000003P3oool00280oooo00<000000?ooo`3oool02`3oool00`000?l0oooo0?oo
o`080?ooo`03003o003oool0oooo00`0oooo00<0o`000?ooo`3oool0a03oool00`000000oooo0?oo
o`0<0?ooo`008P3oool00`000000oooo0?ooo`0;0?ooo`030000o`3oool0oooo00P0oooo00<00?l0
0?ooo`3oool02`3oool00`3o0000oooo0?ooo`350?ooo`030000003oool0oooo00`0oooo000R0?oo
o`030000003oool0oooo00X0oooo00<0003o0?ooo`3oool02@3oool00`00o`00oooo0?ooo`0:0?oo
o`030?l0003oool0oooo0<H0oooo00<000000?ooo`3oool0303oool00280oooo00<000000?ooo`3o
ool02P3oool00`000?l0oooo0?ooo`080?ooo`03003o003oool0oooo00/0oooo00<0o`000?ooo`3o
ool0aP3oool00`000000oooo0?ooo`0<0?ooo`008P3oool00`000000oooo0?ooo`0:0?ooo`030000
o`3oool0oooo00P0oooo00<00?l00?ooo`3oool02P3oool00`3o0000oooo0?ooo`370?ooo`030000
003oool0oooo00`0oooo000R0?ooo`8000002`3oool00`000?l0oooo0?ooo`080?ooo`03003o003o
ool0oooo00X0oooo00<0o`000?ooo`3oool0aP3oool2000000h0oooo000R0?ooo`030000003oool0
oooo00X0oooo00<0003o0?ooo`3oool01`3oool00`00o`00oooo0?ooo`0:0?ooo`030?l0003oool0
oooo0<P0oooo00<000000?ooo`3oool0303oool00280oooo00<000000?ooo`3oool02P3oool00`00
0?l0oooo0?ooo`070?ooo`03003o003oool0oooo00X0oooo00<0o`000?ooo`3oool0b03oool00`00
0000oooo0?ooo`0<0?ooo`008P3oool00`000000oooo0?ooo`0:0?ooo`030000o`3oool0oooo00H0
oooo00<00?l00?ooo`3oool02`3oool00`3o0000oooo0?ooo`380?ooo`030000003oool0oooo00`0
oooo000R0?ooo`030000003oool0oooo00X0oooo00<0003o0?ooo`3oool01P3oool00`00o`00oooo
0?ooo`0:0?ooo`030?l0003oool0oooo0<T0oooo00<000000?ooo`3oool0303oool00280oooo00<0
00000?ooo`3oool02@3oool00`000?l0oooo0?ooo`070?ooo`03003o003oool0oooo00X0oooo00<0
o`000?ooo`3oool0b@3oool00`000000oooo0?ooo`0<0?ooo`008P3oool2000000X0oooo00<0003o
0?ooo`3oool01`3oool00`00o`00oooo0?ooo`0:0?ooo`030?l0003oool0oooo0<P0oooo0P00000>
0?ooo`008P3oool00`000000oooo0?ooo`090?ooo`030000o`3oool0oooo00L0oooo00<00?l00?oo
o`3oool02@3oool00`3o0000oooo0?ooo`3:0?ooo`030000003oool0oooo00`0oooo000R0?ooo`03
0000003oool0oooo00T0oooo00<0003o0?ooo`3oool01P3oool00`00o`00oooo0?ooo`0:0?ooo`03
0?l0003oool0oooo0<X0oooo00<000000?ooo`3oool0303oool00280oooo00<000000?ooo`3oool0
2@3oool00`000?l0oooo0?ooo`060?ooo`03003o003oool0oooo00T0oooo00<0o`000?ooo`3oool0
b`3oool00`000000oooo0?ooo`0<0?ooo`006@3oool01P3ookH0IP00000000000000000j093Ko`<0
oooo00<000000?ooo`3oool02@3oool00`000?l0oooo0?ooo`060?ooo`03003o003oool0oooo00T0
oooo00<0o`000?ooo`3oool0b`3oool00`000000oooo0?ooo`0<0?ooo`006`3oool00`3o]VH0>Y3K
0?ooo`040?ooo`030000003oool0oooo00T0oooo00<0003o0?ooo`3oool01P3oool00`00o`00oooo
0?ooo`090?ooo`030?l0003oool0oooo0</0oooo00<000000?ooo`3oool0303oool001/0oooo00<0
okIV03Z@f`3oool0103oool2000000T0oooo00<0003o0?ooo`3oool01`3oool00`00o`00oooo0?oo
o`090?ooo`030?l0003oool0oooo0<T0oooo0`00000>0?ooo`006`3oool00`3o]VH0>Y3K0?ooo`04
0?ooo`030000003oool0oooo00P0oooo00<0003o0?ooo`3oool01`3oool00`00o`00oooo0?ooo`08
0?ooo`030?l0003oool0oooo0<`0oooo00<000000?ooo`3oool0303oool001X0oooo00<0T3YV0;Jf
IP0jT=/01@3oool00`000000oooo0?ooo`080?ooo`030000o`3oool0oooo00L0oooo00<00?l00?oo
o`3oool0203oool00`3o0000oooo0?ooo`3<0?ooo`030000003oool0oooo00`0oooo000J0?ooo`03
0?nfIP000000>Y3K00D0oooo00<000000?ooo`3oool0203oool00`000?l0oooo0?ooo`070?ooo`03
003o003oool0oooo00P0oooo00<0o`000?ooo`3oool0c03oool00`000000oooo0?ooo`0<0?ooo`00
8P3oool00`000000oooo0?ooo`080?ooo`030000o`3oool0oooo00H0oooo00<00?l00?ooo`3oool0
2@3oool00`3o0000oooo0?ooo`3<0?ooo`030000003oool0oooo00`0oooo000R0?ooo`030000003o
ool0oooo00P0oooo00<0003o0?ooo`3oool01P3oool00`00o`00oooo0?ooo`090?ooo`030?l0003o
ool0oooo0<`0oooo00<000000?ooo`3oool0303oool00280oooo0P0000090?ooo`030000o`3oool0
oooo00H0oooo00<00?l00?ooo`3oool0203oool00`3o0000oooo0?ooo`3<0?ooo`8000003P3oool0
0280oooo00<000000?ooo`3oool0203oool00`000?l0oooo0?ooo`060?ooo`03003o003oool0oooo
00P0oooo00<0o`000?ooo`3oool0c@3oool00`000000oooo0?ooo`0<0?ooo`008P3oool00`000000
oooo0?ooo`080?ooo`030000o`3oool0oooo00H0oooo00<00?l00?ooo`3oool0203oool00`3o0000
oooo0?ooo`3=0?ooo`030000003oool0oooo00`0oooo000R0?ooo`030000003oool0oooo00P0oooo
00<0003o0?ooo`3oool01P3oool00`00o`00oooo0?ooo`080?ooo`030?l0003oool0oooo0<d0oooo
00<000000?ooo`3oool0303oool00280oooo00<000000?ooo`3oool0203oool00`000?l0oooo0?oo
o`060?ooo`03003o003oool0oooo00P0oooo00<0o`000?ooo`3oool0c@3oool00`000000oooo0?oo
o`0<0?ooo`008P3oool00`000000oooo0?ooo`080?ooo`030000o`3oool0oooo00H0oooo00<00?l0
0?ooo`3oool0203oool00`3o0000oooo0?ooo`3=0?ooo`030000003oool0oooo00`0oooo000R0?oo
o`8000002@3oool00`000?l0oooo0?ooo`050?ooo`03003o003oool0oooo00T0oooo00<0o`000?oo
o`3oool0c03oool2000000h0oooo000R0?ooo`030000003oool0oooo00P0oooo00<0003o0?ooo`3o
ool01@3oool00`00o`00oooo0?ooo`080?ooo`030?l0003oool0oooo0<h0oooo00<000000?ooo`3o
ool0303oool00280oooo00<000000?ooo`3oool0203oool00`000?l0oooo0?ooo`050?ooo`03003o
003oool0oooo00P0oooo00<0o`000?ooo`3oool0cP3oool00`000000oooo0?ooo`0<0?ooo`008P3o
ool00`000000oooo0?ooo`080?ooo`030000o`3oool0oooo00D0oooo00<00?l00?ooo`3oool0203o
ool00`3o0000oooo0?ooo`3>0?ooo`030000003oool0oooo00`0oooo000R0?ooo`030000003oool0
oooo00P0oooo00<0003o0?ooo`3oool01@3oool00`00o`00oooo0?ooo`080?ooo`030?l0003oool0
oooo0<h0oooo00<000000?ooo`3oool0303oool00280oooo00<000000?ooo`3oool0203oool00`00
0?l0oooo0?ooo`050?ooo`03003o003oool0oooo00P0oooo00<0o`000?ooo`3oool0cP3oool00`00
0000oooo0?ooo`0<0?ooo`008P3oool2000000T0oooo00<0003o0?ooo`3oool01@3oool00`00o`00
oooo0?ooo`080?ooo`030?l0003oool0oooo0<d0oooo0P00000>0?ooo`008P3oool00`000000oooo
0?ooo`070?ooo`030000o`3oool0oooo00H0oooo00<00?l00?ooo`3oool0203oool00`3o0000oooo
0?ooo`3>0?ooo`030000003oool0oooo00`0oooo000R0?ooo`030000003oool0oooo00L0oooo00<0
003o0?ooo`3oool01P3oool00`00o`00oooo0?ooo`080?ooo`030?l0003oool0oooo0<h0oooo00<0
00000?ooo`3oool0303oool00280oooo00<000000?ooo`3oool01`3oool00`000?l0oooo0?ooo`06
0?ooo`03003o003oool0oooo00L0oooo00<0o`000?ooo`3oool0c`3oool00`000000oooo0?ooo`0<
0?ooo`008P3oool00`000000oooo0?ooo`070?ooo`030000o`3oool0oooo00H0oooo00<00?l00?oo
o`3oool01`3oool00`3o0000oooo0?ooo`3?0?ooo`030000003oool0oooo00`0oooo000R0?ooo`03
0000003oool0oooo00L0oooo00<0003o0?ooo`3oool01P3oool00`00o`00oooo0?ooo`070?ooo`03
0?l0003oool0oooo0<l0oooo00<000000?ooo`3oool0303oool000l0oooo00@0fi0j000000000000
>Y3K3`3oool2000000P0oooo00<0003o0?ooo`3oool01P3oool00`00o`00oooo0?ooo`070?ooo`03
0?l0003oool0oooo0<h0oooo0P00000>0?ooo`003P3oool01P3ookH0IVJf0?ooo`3oool0]VIV0;Ko
o`h0oooo00<000000?ooo`3oool01`3oool00`000?l0oooo0?ooo`060?ooo`03003o003oool0oooo
00L0oooo00<0o`000?ooo`3oool0c`3oool00`000000oooo0?ooo`0<0?ooo`00303oool0103ookH0
T93K0?ooo`2f][H20?ooo`030;Jf]P3oool0oooo00d0oooo00<000000?ooo`3oool01`3oool00`00
0?l0oooo0?ooo`060?ooo`03003o003oool0oooo00L0oooo00<0o`000?ooo`3oool0c`3oool00`00
0000oooo0?ooo`0<0?ooo`00303oool00`3ookH0IP000000000300000003000jT03Kool0oooo00@0
oooo00H0okIV00000000000000000000IP2fool30?ooo`030000003oool0oooo00L0oooo00<0003o
0?ooo`3oool01P3oool00`00o`00oooo0?ooo`060?ooo`030?l0003oool0oooo0=00oooo00<00000
0?ooo`3oool0303oool00180oooo00<0fkJf0=_oo`3oool01@3oool00`2@>P00001V0;Koo`050?oo
o`030000003oool0oooo00L0oooo00<0003o0?ooo`3oool01P3oool00`00o`00oooo0?ooo`060?oo
o`030?l0003oool0oooo0=00oooo00<000000?ooo`3oool0303oool001/0oooo00<0okIV0000001V
]_l0103oool2000000P0oooo00<0003o0?ooo`3oool01@3oool00`00o`00oooo0?ooo`070?ooo`03
0?l0003oool0oooo0<h0oooo0`00000>0?ooo`003@3oool01`3KT3X0000003Z@f`3oool0]VH00000
IP2fool0203oool00`3ookH0][Ko0?ooo`030?ooo`030000003oool0oooo00L0oooo00<0003o0?oo
o`3oool01@3oool00`00o`00oooo0?ooo`070?ooo`030?l0003oool0oooo0=00oooo00<000000?oo
o`3oool0303oool000`0oooo00P0oonf092@f`3oool0]Y2@0=_oo`3oool0]Y2@0=_oo`D0oooo00H0
om^@03XjT03oool0oonf06H0IP2fool30?ooo`030000003oool0oooo00L0oooo00<0003o0?ooo`3o
ool01@3oool00`00o`00oooo0?ooo`070?ooo`030?l0003oool0oooo0=00oooo00<000000?ooo`3o
ool0303oool000`0oooo00P0oooK092@]P3oool0okJ@093Ko`3oool0fi2@0;Koo`H0oooo00@0fi0j
000000000000>Y3K103oool00`000000oooo0?ooo`070?ooo`030000o`3oool0oooo00D0oooo00<0
0?l00?ooo`3oool01`3oool00`3o0000oooo0?ooo`3@0?ooo`030000003oool0oooo00`0oooo000<
0?ooo`070?oo]P1V000006Jf0?oof`2@>P00000003Z@f`0?0?ooo`030000003oool0oooo00L0oooo
00<0003o0?ooo`3oool01@3oool00`00o`00oooo0?ooo`070?ooo`030?l0003oool0oooo0=00oooo
00<000000?ooo`3oool0303oool00280oooo00<000000?ooo`3oool01`3oool00`000?l0oooo0?oo
o`050?ooo`03003o003oool0oooo00H0oooo00<0o`000?ooo`3oool0d@3oool00`000000oooo0?oo
o`0<0?ooo`00503oool00`3o][H0]_oo0?ooo`0;0?ooo`800000203oool00`000?l0oooo0?ooo`05
0?ooo`03003o003oool0oooo00H0oooo00<0o`000?ooo`3oool0d03oool2000000h0oooo000@0?oo
o`060?oo]P1V000000000000000006H0]_oo303oool00`000000oooo0?ooo`070?ooo`030000o`3o
ool0oooo00D0oooo00<00?l00?ooo`3oool01P3oool00`3o0000oooo0?ooo`3A0?ooo`030000003o
ool0oooo00`0oooo000@0?ooo`060?oof`3Kfol0om_K0=_oo`3ofm/0fooo303oool00`000000oooo
0?ooo`070?ooo`030000o`3oool0oooo00D0oooo00<00?l00?ooo`3oool01P3oool00`3o0000oooo
0?ooo`3A0?ooo`030000003oool0oooo00`0oooo000@0?ooo`060?oo]P1V000003Xj03X0000006H0
]_oo303oool00`000000oooo0?ooo`070?ooo`030000o`3oool0oooo00D0oooo00<00?l00?ooo`3o
ool01P3oool00`3o0000oooo0?ooo`3A0?ooo`030000003oool0oooo00`0oooo000R0?ooo`030000
003oool0oooo00L0oooo00<0003o0?ooo`3oool01@3oool00`00o`00oooo0?ooo`060?ooo`030?l0
003oool0oooo0=40oooo00<000000?ooo`3oool0303oool00280oooo00<000000?ooo`3oool01`3o
ool00`000?l0oooo0?ooo`050?ooo`03003o003oool0oooo00H0oooo00<0o`000?ooo`3oool0d@3o
ool00`000000oooo0?ooo`0<0?ooo`00403oool00`3o]Y00T=_o0?ooo`0?0?ooo`800000203oool0
0`000?l0oooo0?ooo`050?ooo`03003o003oool0oooo00H0oooo00<0o`000?ooo`3oool0d03oool2
000000h0oooo000@0?ooo`030?nfT02@fol0oooo00l0oooo00<000000?ooo`3oool01P3oool00`00
0?l0oooo0?ooo`050?ooo`03003o003oool0oooo00L0oooo00<0o`000?ooo`3oool0d@3oool00`00
0000oooo0?ooo`0<0?ooo`003P3oool01P3ofi00>P00000000000000001V0;Koo`h0oooo00<00000
0?ooo`3oool01P3oool00`000?l0oooo0?ooo`050?ooo`03003o003oool0oooo00L0oooo00<0o`00
0?ooo`3oool0d@3oool00`000000oooo0?ooo`0<0?ooo`00403oool00`3o]Y00T=_o0?ooo`0?0?oo
o`030000003oool0oooo00H0oooo00<0003o0?ooo`3oool01@3oool00`00o`00oooo0?ooo`070?oo
o`030?l0003oool0oooo0=40oooo00<000000?ooo`3oool0303oool00100oooo00<0okJ@093Ko`3o
ool03`3oool00`000000oooo0?ooo`060?ooo`030000o`3oool0oooo00D0oooo00<00?l00?ooo`3o
ool01P3oool00`3o0000oooo0?ooo`3B0?ooo`030000003oool0oooo00`0oooo000R0?ooo`030000
003oool0oooo00H0oooo00<0003o0?ooo`3oool01@3oool00`00o`00oooo0?ooo`060?ooo`030?l0
003oool0oooo0=80oooo00<000000?ooo`3oool0303oool000l0oooo00@0fi0j000000000000>Y3K
3`3oool2000000L0oooo00<0003o0?ooo`3oool01@3oool00`00o`00oooo0?ooo`060?ooo`030?l0
003oool0oooo0=40oooo0P00000>0?ooo`003P3oool01P3ookH0IVJf0?ooo`3oool0]VIV0;Koo`h0
oooo00<000000?ooo`3oool01P3oool00`000?l0oooo0?ooo`050?ooo`03003o003oool0oooo00H0
oooo00<0o`000?ooo`3oool0dP3oool00`000000oooo0?ooo`0<0?ooo`00303oool0103ookH0T93K
0?ooo`2f][H20?ooo`030;Jf]P3oool0oooo00d0oooo00<000000?ooo`3oool01P3oool00`000?l0
oooo0?ooo`050?ooo`03003o003oool0oooo00H0oooo00<0o`000?ooo`3oool0dP3oool00`000000
oooo0?ooo`0<0?ooo`00303oool00`3ookH0IP000000000300000003000jT03Kool0oooo00d0oooo
00<000000?ooo`3oool01P3oool00`000?l0oooo0?ooo`050?ooo`03003o003oool0oooo00H0oooo
00<0o`000?ooo`3oool0dP3oool00`000000oooo0?ooo`0<0?ooo`004P3oool00`3K][H0fooo0?oo
o`0=0?ooo`030000003oool0oooo00H0oooo00<0003o0?ooo`3oool01@3oool00`00o`00oooo0?oo
o`060?ooo`030?l0003oool0oooo0=80oooo00<000000?ooo`3oool0303oool00280oooo00<00000
0?ooo`3oool01P3oool00`000?l0oooo0?ooo`050?ooo`03003o003oool0oooo00H0oooo00<0o`00
0?ooo`3oool0dP3oool00`000000oooo0?ooo`0<0?ooo`003@3oool01`3KT3X0000003Z@f`3oool0
]VH00000IP2fool03P3oool2000000L0oooo00<0003o0?ooo`3oool01@3oool00`00o`00oooo0?oo
o`060?ooo`030?l0003oool0oooo0=40oooo0P00000>0?ooo`00303oool0203ookH0T93K0?ooo`2f
T900fooo0?ooo`2fT900fooo3P3oool00`000000oooo0?ooo`060?ooo`030000o`3oool0oooo00D0
oooo00<00?l00?ooo`3oool01P3oool00`3o0000oooo0?ooo`3B0?ooo`030000003oool0oooo00`0
oooo000<0?ooo`080?oof`2@T;H0oooo0?nfT02@fol0oooo0=^@T02fool>0?ooo`030000003oool0
oooo00H0oooo00<0003o0?ooo`3oool01@3oool00`00o`00oooo0?ooo`060?ooo`030?l0003oool0
oooo0=80oooo00<000000?ooo`3oool0303oool000`0oooo00L0oonf06H00000I[H0oooK090j0000
0000>Y3K00l0oooo00<000000?ooo`3oool01P3oool00`000?l0oooo0?ooo`050?ooo`03003o003o
ool0oooo00H0oooo00<0o`000?ooo`3oool0dP3oool00`000000oooo0?ooo`0<0?ooo`006P3oool0
103KT3X0000000000000I[H40?ooo`030000003oool0oooo00H0oooo00<0003o0?ooo`3oool01@3o
ool00`00o`00oooo0?ooo`060?ooo`030?l0003oool0oooo0=80oooo00<000000?ooo`3oool0303o
ool001T0oooo00H0om^@03XjT03oool0oonf06H0>P2@fol30?ooo`030000003oool0oooo00H0oooo
00<0003o0?ooo`3oool0103oool00`00o`00oooo0?ooo`070?ooo`030?l0003oool0oooo0=80oooo
00<000000?ooo`3oool0303oool00100oooo00H0oonf0;Jfo`3oool0oooo0?nf]P2fool50?ooo`03
0;IV00000000I[Ko00@0oooo0P0000070?ooo`030000o`3oool0oooo00@0oooo00<00?l00?ooo`3o
ool01`3oool00`3o0000oooo0?ooo`3@0?ooo`<000003P3oool00100oooo00H0oonf06H000000000
00000000IP2fool60?ooo`030?oo]P1V>Y00oooo00<0oooo00<000000?ooo`3oool01P3oool00`00
0?l0oooo0?ooo`040?ooo`03003o003oool0oooo00L0oooo00<0o`000?ooo`3oool0dP3oool00`00
0000oooo0?ooo`0<0?ooo`006@3oool01P3ookH0IP0j093Ko`3ookH0IP1V0;Koo`<0oooo00<00000
0?ooo`3oool01P3oool00`000?l0oooo0?ooo`040?ooo`03003o003oool0oooo00L0oooo00<0o`00
0?ooo`3oool0dP3oool00`000000oooo0?ooo`0<0?ooo`00503oool00`3o][H0]_oo0?ooo`030?oo
o`040?oKT00j0000000006Jfo`@0oooo00<000000?ooo`3oool01P3oool00`000?l0oooo0?ooo`04
0?ooo`03003o003oool0oooo00H0oooo00<0o`000?ooo`3oool0d`3oool00`000000oooo0?ooo`0<
0?ooo`00403oool01P3ookH0IP00000000000000001V0;Koo``0oooo00<000000?ooo`3oool01P3o
ool00`000?l0oooo0?ooo`040?ooo`03003o003oool0oooo00H0oooo00<0o`000?ooo`3oool0d`3o
ool00`000000oooo0?ooo`0<0?ooo`00403oool01P3oom/0fm_o0?oKf`3Kool0om_K0=_oo``0oooo
00<000000?ooo`3oool01P3oool00`000?l0oooo0?ooo`040?ooo`03003o003oool0oooo00H0oooo
00<0o`000?ooo`3oool0d`3oool00`000000oooo0?ooo`0<0?ooo`00403oool01P3ookH0IP00000j
>P0j0000001V0;Koo``0oooo0P0000070?ooo`030000o`3oool0oooo00@0oooo00<00?l00?ooo`3o
ool01P3oool00`3o0000oooo0?ooo`3B0?ooo`8000003P3oool00280oooo00<000000?ooo`3oool0
1P3oool00`000?l0oooo0?ooo`040?ooo`03003o003oool0oooo00H0oooo00<0o`000?ooo`3oool0
d`3oool00`000000oooo0?ooo`0<0?ooo`008P3oool00`000000oooo0?ooo`060?ooo`030000o`3o
ool0oooo00@0oooo00<00?l00?ooo`3oool01P3oool00`3o0000oooo0?ooo`3C0?ooo`030000003o
ool0oooo00`0oooo000R0?ooo`030000003oool0oooo00H0oooo00<0003o0?ooo`3oool0103oool0
0`00o`00oooo0?ooo`060?ooo`030?l0003oool0oooo0=<0oooo00<000000?ooo`3oool0303oool0
0280oooo00<000000?ooo`3oool01P3oool00`000?l0oooo0?ooo`040?ooo`03003o003oool0oooo
00H0oooo00<0o`000?ooo`3oool0d`3oool00`000000oooo0?ooo`0<0?ooo`008P3oool00`000000
oooo0?ooo`060?ooo`030000o`3oool0oooo00@0oooo00<00?l00?ooo`3oool01P3oool00`3o0000
oooo0?ooo`3C0?ooo`030000003oool0oooo00`0oooo000R0?ooo`8000001`3oool00`000?l0oooo
0?ooo`040?ooo`03003o003oool0oooo00H0oooo00<0o`000?ooo`3oool0dP3oool2000000h0oooo
000R0?ooo`030000003oool0oooo00H0oooo00<0003o0?ooo`3oool0103oool00`00o`00oooo0?oo
o`060?ooo`030?l0003oool0oooo0=<0oooo00<000000?ooo`3oool0303oool00280oooo00<00000
0?ooo`3oool01P3oool00`000?l0oooo0?ooo`040?ooo`03003o003oool0oooo00H0oooo00<0o`00
0?ooo`3oool0d`3oool00`000000oooo0?ooo`0<0?ooo`008P3oool00`000000oooo0?ooo`060?oo
o`030000o`3oool0oooo00@0oooo00<00?l00?ooo`3oool01P3oool00`3o0000oooo0?ooo`3C0?oo
o`030000003oool0oooo00`0oooo000R0?ooo`030000003oool0oooo00H0oooo00<0003o0?ooo`3o
ool0103oool00`00o`00oooo0?ooo`060?ooo`030?l0003oool0oooo0=<0oooo00<000000?ooo`3o
ool0303oool00280oooo00<000000?ooo`3oool01P3oool00`000?l0oooo0?ooo`040?ooo`03003o
003oool0oooo00H0oooo00<0o`000?ooo`3oool0d`3oool00`000000oooo0?ooo`0<0?ooo`008P3o
ool2000000L0oooo00<0003o0?ooo`3oool0103oool00`00o`00oooo0?ooo`060?ooo`030?l0003o
ool0oooo0=80oooo0P00000>0?ooo`008P3oool00`000000oooo0?ooo`060?ooo`030000o`3oool0
oooo00@0oooo00<00?l00?ooo`3oool01P3oool00`3o0000oooo0?ooo`3C0?ooo`030000003oool0
oooo00`0oooo000R0?ooo`030000003oool0oooo00H0oooo00<0003o0?ooo`3oool0103oool00`00
o`00oooo0?ooo`060?ooo`030?l0003oool0oooo0=<0oooo00<000000?ooo`3oool0303oool00280
oooo00<000000?ooo`3oool01P3oool00`000?l0oooo0?ooo`040?ooo`03003o003oool0oooo00H0
oooo00<0o`000?ooo`3oool0d`3oool00`000000oooo0?ooo`0<0?ooo`008P3oool00`000000oooo
0?ooo`060?ooo`030000o`3oool0oooo00@0oooo00<00?l00?ooo`3oool01P3oool00`3o0000oooo
0?ooo`3C0?ooo`030000003oool0oooo00`0oooo000R0?ooo`030000003oool0oooo00H0oooo00<0
003o0?ooo`3oool0103oool00`00o`00oooo0?ooo`060?ooo`030?l0003oool0oooo0=<0oooo00<0
00000?ooo`3oool0303oool00280oooo0P0000070?ooo`030000o`3oool0oooo00@0oooo00<00?l0
0?ooo`3oool01P3oool00`3o0000oooo0?ooo`3B0?ooo`8000003P3oool00280oooo00<000000?oo
o`3oool01P3oool00`000?l0oooo0?ooo`040?ooo`03003o003oool0oooo00H0oooo00<0o`000?oo
o`3oool0d`3oool00`000000oooo0?ooo`0<0?ooo`008P3oool00`000000oooo0?ooo`060?ooo`03
0000o`3oool0oooo00@0oooo00<00?l00?ooo`3oool01P3oool00`3o0000oooo0?ooo`3C0?ooo`03
0000003oool0oooo00`0oooo000K0?ooo`040=^@>P000000000j093Ko`<0oooo00<000000?ooo`3o
ool01P3oool00`000?l0oooo0?ooo`040?ooo`03003o003oool0oooo00D0oooo00<0o`000?ooo`3o
ool0e03oool00`000000oooo0?ooo`0<0?ooo`00703oool00`3o]VH0>Y3K0?ooo`030?ooo`030000
003oool0oooo00H0oooo00<0003o0?ooo`3oool0103oool00`00o`00oooo0?ooo`050?ooo`030?l0
003oool0oooo0=@0oooo00<000000?ooo`3oool0303oool001T0oooo00H0oonf06H0000000000000
0000>P2@fol30?ooo`8000001`3oool00`000?l0oooo0?ooo`040?ooo`03003o003oool0oooo00D0
oooo00<0o`000?ooo`3oool0dP3oool3000000h0oooo000J0?ooo`040;IV001V]_l0okIV03Z@f`@0
oooo00<000000?ooo`3oool01P3oool00`000?l0oooo0?ooo`040?ooo`03003o003oool0oooo00D0
oooo00<0o`000?ooo`3oool0e03oool00`000000oooo0?ooo`0<0?ooo`006P3oool0103ookH0IP0j
092@IP0jT=/40?ooo`030000003oool0oooo00H0oooo00<0003o0?ooo`3oool0103oool00`00o`00
oooo0?ooo`050?ooo`030?l0003oool0oooo0=@0oooo00<000000?ooo`3oool0303oool001/0oooo
00<0om^@03X0000jT=/0103oool00`000000oooo0?ooo`060?ooo`030000o`3oool0oooo00@0oooo
00<00?l00?ooo`3oool01@3oool00`3o0000oooo0?ooo`3D0?ooo`030000003oool0oooo00`0oooo
000R0?ooo`030000003oool0oooo00H0oooo00<0003o0?ooo`3oool0103oool00`00o`00oooo0?oo
o`050?ooo`030?l0003oool0oooo0=@0oooo00<000000?ooo`3oool0303oool00280oooo00<00000
0?ooo`3oool01P3oool00`000?l0oooo0?ooo`040?ooo`03003o003oool0oooo00D0oooo00<0o`00
0?ooo`3oool0e03oool00`000000oooo0?ooo`0<0?ooo`008P3oool2000000L0oooo00<0003o0?oo
o`3oool0103oool00`00o`00oooo0?ooo`050?ooo`030?l0003oool0oooo0=<0oooo0P00000>0?oo
o`008P3oool00`000000oooo0?ooo`060?ooo`030000o`3oool0oooo00@0oooo00<00?l00?ooo`3o
ool01@3oool00`3o0000oooo0?ooo`3D0?ooo`030000003oool0oooo00`0oooo000R0?ooo`030000
003oool0oooo00H0oooo00<0003o0?ooo`3oool0103oool00`00o`00oooo0?ooo`050?ooo`030?l0
003oool0oooo0=@0oooo00<000000?ooo`3oool0303oool00280oooo00<000000?ooo`3oool01P3o
ool00`000?l0oooo0?ooo`040?ooo`03003o003oool0oooo00D0oooo00<0o`000?ooo`3oool0e03o
ool00`000000oooo0?ooo`0<0?ooo`008P3oool00`000000oooo0?ooo`060?ooo`030000o`3oool0
oooo00@0oooo00<00?l00?ooo`3oool01@3oool00`3o0000oooo0?ooo`3D0?ooo`030000003oool0
oooo00`0oooo000R0?ooo`030000003oool0oooo00H0oooo00<0003o0?ooo`3oool0103oool00`00
o`00oooo0?ooo`050?ooo`030?l0003oool0oooo0=@0oooo00<000000?ooo`3oool0303oool00280
oooo0P0000070?ooo`030000o`3oool0oooo00@0oooo00<00?l00?ooo`3oool01@3oool00`3o0000
oooo0?ooo`3C0?ooo`8000003P3oool00280oooo00<000000?ooo`3oool01P3oool00`000?l0oooo
0?ooo`030?ooo`03003o003oool0oooo00H0oooo00<0o`000?ooo`3oool0e03oool00`000000oooo
0?ooo`0<0?ooo`008P3oool00`000000oooo0?ooo`060?ooo`030000o`3oool0oooo00<0oooo00<0
0?l00?ooo`3oool01P3oool00`3o0000oooo0?ooo`3D0?ooo`030000003oool0oooo00`0oooo000R
0?ooo`030000003oool0oooo00H0oooo00<0003o0?ooo`3oool00`3oool00`00o`00oooo0?ooo`06
0?ooo`030?l0003oool0oooo0=@0oooo00<000000?ooo`3oool0303oool00280oooo00<000000?oo
o`3oool01P3oool00`000?l0oooo0?ooo`030?ooo`03003o003oool0oooo00H0oooo00<0o`000?oo
o`3oool0e03oool00`000000oooo0?ooo`0<0?ooo`008P3oool00`000000oooo0?ooo`060?ooo`03
0000o`3oool0oooo00<0oooo00<00?l00?ooo`3oool01P3oool00`3o0000oooo0?ooo`3D0?ooo`03
0000003oool0oooo00`0oooo000R0?ooo`8000001`3oool00`000?l0oooo0?ooo`030?ooo`03003o
003oool0oooo00H0oooo00<0o`000?ooo`3oool0d`3oool2000000h0oooo000R0?ooo`030000003o
ool0oooo00H0oooo00<0003o0?ooo`3oool00`3oool00`00o`00oooo0?ooo`060?ooo`030?l0003o
ool0oooo0=@0oooo00<000000?ooo`3oool0303oool00280oooo00<000000?ooo`3oool01P3oool0
0`000?l0oooo0?ooo`030?ooo`03003o003oool0oooo00H0oooo00<0o`000?ooo`3oool0e03oool0
0`000000oooo0?ooo`0<0?ooo`008P3oool00`000000oooo0?ooo`060?ooo`030000o`3oool0oooo
00<0oooo00<00?l00?ooo`3oool01@3oool00`3o0000oooo0?ooo`3E0?ooo`030000003oool0oooo
00`0oooo000R0?ooo`030000003oool0oooo00H0oooo00<0003o0?ooo`3oool00`3oool00`00o`00
oooo0?ooo`050?ooo`030?l0003oool0oooo0=D0oooo00<000000?ooo`3oool0303oool00280oooo
00<000000?ooo`3oool01@3oool00`000?l0oooo0?ooo`040?ooo`03003o003oool0oooo00D0oooo
00<0o`000?ooo`3oool0e@3oool00`000000oooo0?ooo`0<0?ooo`008P3oool2000000H0oooo00<0
003o0?ooo`3oool0103oool00`00o`00oooo0?ooo`050?ooo`030?l0003oool0oooo0=@0oooo0P00
000>0?ooo`008P3oool00`000000oooo0?ooo`050?ooo`030000o`3oool0oooo00@0oooo00<00?l0
0?ooo`3oool01@3oool00`3o0000oooo0?ooo`3E0?ooo`030000003oool0oooo00`0oooo000R0?oo
o`030000003oool0oooo00D0oooo00<0003o0?ooo`3oool0103oool00`00o`00oooo0?ooo`050?oo
o`030?l0003oool0oooo0=D0oooo00<000000?ooo`3oool0303oool00280oooo00<000000?ooo`3o
ool01@3oool00`000?l0oooo0?ooo`040?ooo`03003o003oool0oooo00D0oooo00<0o`000?ooo`3o
ool0e@3oool00`000000oooo0?ooo`0<0?ooo`006P3oool0103KT3X000000000000jT=/40?ooo`03
0000003oool0oooo00D0oooo00<0003o0?ooo`3oool0103oool00`00o`00oooo0?ooo`050?ooo`03
0?l0003oool0oooo0=D0oooo00<000000?ooo`3oool0303oool001T0oooo00H0om^@03XjT03oool0
oooo090j>P2@fol30?ooo`030000003oool0oooo00D0oooo00<0003o0?ooo`3oool0103oool00`00
o`0000000?ooo`050?ooo`030?l000000000oooo00H0oooo00<000000?ooo`3oool01@3oool00`00
0000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0103oool00`00
0000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`00
0000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`00
0000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`00
0000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`00
0000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`00
0000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`00
0000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`00
0000oooo0?ooo`050?ooo`030000003oool0oooo00`0oooo000M0?ooo`030;IV>P2@fol0oooo0080
oooo200000000`000?l000000000000400000003003o00000000000000D0000000<0o`0000000000
0000eP00000>0?ooo`006P3oool0102fIP00000000000000I[Ko0?ooo`<0oooo000J0?ooo`030;IV
>P2@fol0oooo0?l0oooo103oool001X0oooo00@0]VH000000000000006Jfo`3oool30?ooo`00o`3o
oolQ0?ooo`00\
\>"],
  ImageRangeCache->{{{0, 287}, {176.938, 0}} -> {0.569273, -0.842289, \
0.0125636, 0.0338805}}],

Cell[BoxData[
    TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
      False,
      Editable->False]], "Output"],

Cell[BoxData[
    \("D:\\UJJAL\\Arundhati\\Arundhati 1/S5.eps"\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
    \(a = \[ExponentialE]^\((A\ \((Log[
                  t])\)^\[Alpha])\)\), "\[IndentingNewLine]", 
    \(H = D[a, t]/a\), "\[IndentingNewLine]", 
    \(R = 1/\@\(H^2 + k\/a^2\)\), "\[IndentingNewLine]", 
    \(Rdot = \[PartialD]\_t\ R\), "\[IndentingNewLine]", 
    \(entropydot = 
      FullSimplify[\(\(2  \[Pi]\ R\)\/\(\(\ \)\(G\)\)\) \((\ \(R\^2\) \
\((k\/a^2 - D[H, t])\)\ \((Rdot - H\ R)\) + Rdot)\)]\)}], "Input"],

Cell[BoxData[
    \(\[ExponentialE]\^\(A\ Log[t]\^\[Alpha]\)\)], "Output"],

Cell[BoxData[
    \(\(A\ \[Alpha]\ Log[t]\^\(\(-1\) + \[Alpha]\)\)\/t\)], "Output"],

Cell[BoxData[
    \(1\/\@\(\[ExponentialE]\^\(\(-2\)\ A\ Log[t]\^\[Alpha]\)\ k + \(A\^2\ \
\[Alpha]\^2\ Log[t]\^\(\(-2\) + 2\ \[Alpha]\)\)\/t\^2\)\)], "Output"],

Cell[BoxData[
    \(General::"spell1" \(\(:\)\(\ \)\) 
      "Possible spelling error: new symbol name \"\!\(Rdot\)\" is similar to \
existing symbol \"\!\(Root\)\"."\)], "Message"],

Cell[BoxData[
    \(\(-\(\(\(-\(\(2\ A\ \[ExponentialE]\^\(\(-2\)\ A\ Log[t]\^\[Alpha]\)\ k\
\ \[Alpha]\ Log[t]\^\(\(-1\) + \[Alpha]\)\)\/t\)\) + \(A\^2\ \[Alpha]\^2\ \((\
\(-2\) + 2\ \[Alpha])\)\ Log[t]\^\(\(-3\) + 2\ \[Alpha]\)\)\/t\^3 - \(2\ A\^2\
\ \[Alpha]\^2\ Log[t]\^\(\(-2\) + 2\ \[Alpha]\)\)\/t\^3\)\/\(2\ \((\
\[ExponentialE]\^\(\(-2\)\ A\ Log[t]\^\[Alpha]\)\ k + \(A\^2\ \[Alpha]\^2\ \
Log[t]\^\(\(-2\) + 2\ \[Alpha]\)\)\/t\^2)\)\^\(3/2\)\)\)\)\)], "Output"],

Cell[BoxData[
    \(\(2\ A\ \[ExponentialE]\^\(2\ A\ Log[t]\^\[Alpha]\)\ \[Pi]\ t\ \[Alpha]\
\ Log[t]\^\(1 + \[Alpha]\)\ \((k\ t\^2\ Log[t]\^2 - A\ \[ExponentialE]\^\(2\ \
A\ Log[t]\^\[Alpha]\)\ \[Alpha]\ \((\(-1\) + \[Alpha] - Log[t])\)\ Log[t]\^\
\[Alpha])\)\^2\)\/\(G\ \((k\ t\^2\ Log[t]\^2 + A\^2\ \[ExponentialE]\^\(2\ A\ \
Log[t]\^\[Alpha]\)\ \[Alpha]\^2\ Log[t]\^\(2\ \[Alpha]\))\)\^3\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
    \(\[Alpha] = 2\), "\[IndentingNewLine]", 
    \(A = 5\), "\[IndentingNewLine]", 
    \(G = 1\), "\[IndentingNewLine]", 
    \(k = \(-1\)\), "\[IndentingNewLine]", 
    \(f61 = 
      Plot[entropydot*10 +  .05, {t, 1.2, 4}, Frame \[Rule] True, 
        PlotStyle \[Rule] {{RGBColor[1, 0, 0]}}]\), "\[IndentingNewLine]", 
    \(k = 1\), "\[IndentingNewLine]", 
    \(f62 = 
      Plot[entropydot +  .025, {t, 1.1, 4}, Frame \[Rule] True, 
        PlotStyle \[Rule] {{RGBColor[0, 1, 0]}}]\), "\[IndentingNewLine]", 
    \(k = 0\), "\[IndentingNewLine]", 
    \(f63 = 
      Plot[entropydot/100, {t, 1, 4}, Frame \[Rule] True, 
        PlotStyle \[Rule] {{RGBColor[0, 0, 1]}}]\), "\[IndentingNewLine]", 
    \(f6 = 
      Show[{f61, f62, f63}, PlotRange \[Rule] {{1, 4}, {0, 5}}, 
        FrameLabel \[Rule] {"\<t\>", \
\*"\"\<\!\(dS\_A\)+\!\(dS\_IA\)\>\""}]\), "\[IndentingNewLine]", 
    \(Export["\<D:\UJJAL\Arundhati\Arundhati 1/S6.eps\>", f6]\)}], "Input"],

Cell[BoxData[
    \(2\)], "Output"],

Cell[BoxData[
    \(5\)], "Output"],

Cell[BoxData[
    \(1\)], "Output"],

Cell[BoxData[
    \(\(-1\)\)], "Output"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
-0.384354 0.340136 0.0147151 0.00789222 [
[.12585 -0.0125 -9 -9 ]
[.12585 -0.0125 9 0 ]
[.29592 -0.0125 -3 -9 ]
[.29592 -0.0125 3 0 ]
[.46599 -0.0125 -9 -9 ]
[.46599 -0.0125 9 0 ]
[.63605 -0.0125 -3 -9 ]
[.63605 -0.0125 3 0 ]
[.80612 -0.0125 -9 -9 ]
[.80612 -0.0125 9 0 ]
[.97619 -0.0125 -3 -9 ]
[.97619 -0.0125 3 0 ]
[ 0 0 -0.125 0 ]
[-0.0125 .01472 -6 -4.5 ]
[-0.0125 .01472 0 4.5 ]
[-0.0125 .09364 -12 -4.5 ]
[-0.0125 .09364 0 4.5 ]
[-0.0125 .17256 -12 -4.5 ]
[-0.0125 .17256 0 4.5 ]
[-0.0125 .25148 -12 -4.5 ]
[-0.0125 .25148 0 4.5 ]
[-0.0125 .3304 -12 -4.5 ]
[-0.0125 .3304 0 4.5 ]
[-0.0125 .40933 -12 -4.5 ]
[-0.0125 .40933 0 4.5 ]
[-0.0125 .48825 -12 -4.5 ]
[-0.0125 .48825 0 4.5 ]
[-0.0125 .56717 -12 -4.5 ]
[-0.0125 .56717 0 4.5 ]
[ 0 0 -0.125 0 ]
[ 0 .61803 .125 0 ]
[ 1 0 .125 0 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.12585 0 m
.12585 .00625 L
s
[(1.5)] .12585 -0.0125 0 1 Mshowa
.29592 0 m
.29592 .00625 L
s
[(2)] .29592 -0.0125 0 1 Mshowa
.46599 0 m
.46599 .00625 L
s
[(2.5)] .46599 -0.0125 0 1 Mshowa
.63605 0 m
.63605 .00625 L
s
[(3)] .63605 -0.0125 0 1 Mshowa
.80612 0 m
.80612 .00625 L
s
[(3.5)] .80612 -0.0125 0 1 Mshowa
.97619 0 m
.97619 .00625 L
s
[(4)] .97619 -0.0125 0 1 Mshowa
.125 Mabswid
.15986 0 m
.15986 .00375 L
s
.19388 0 m
.19388 .00375 L
s
.22789 0 m
.22789 .00375 L
s
.2619 0 m
.2619 .00375 L
s
.32993 0 m
.32993 .00375 L
s
.36395 0 m
.36395 .00375 L
s
.39796 0 m
.39796 .00375 L
s
.43197 0 m
.43197 .00375 L
s
.5 0 m
.5 .00375 L
s
.53401 0 m
.53401 .00375 L
s
.56803 0 m
.56803 .00375 L
s
.60204 0 m
.60204 .00375 L
s
.67007 0 m
.67007 .00375 L
s
.70408 0 m
.70408 .00375 L
s
.7381 0 m
.7381 .00375 L
s
.77211 0 m
.77211 .00375 L
s
.84014 0 m
.84014 .00375 L
s
.87415 0 m
.87415 .00375 L
s
.90816 0 m
.90816 .00375 L
s
.94218 0 m
.94218 .00375 L
s
.09184 0 m
.09184 .00375 L
s
.05782 0 m
.05782 .00375 L
s
.02381 0 m
.02381 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
0 .01472 m
.00625 .01472 L
s
[(0)] -0.0125 .01472 1 0 Mshowa
0 .09364 m
.00625 .09364 L
s
[(10)] -0.0125 .09364 1 0 Mshowa
0 .17256 m
.00625 .17256 L
s
[(20)] -0.0125 .17256 1 0 Mshowa
0 .25148 m
.00625 .25148 L
s
[(30)] -0.0125 .25148 1 0 Mshowa
0 .3304 m
.00625 .3304 L
s
[(40)] -0.0125 .3304 1 0 Mshowa
0 .40933 m
.00625 .40933 L
s
[(50)] -0.0125 .40933 1 0 Mshowa
0 .48825 m
.00625 .48825 L
s
[(60)] -0.0125 .48825 1 0 Mshowa
0 .56717 m
.00625 .56717 L
s
[(70)] -0.0125 .56717 1 0 Mshowa
.125 Mabswid
0 .0305 m
.00375 .0305 L
s
0 .04628 m
.00375 .04628 L
s
0 .06207 m
.00375 .06207 L
s
0 .07785 m
.00375 .07785 L
s
0 .10942 m
.00375 .10942 L
s
0 .12521 m
.00375 .12521 L
s
0 .14099 m
.00375 .14099 L
s
0 .15678 m
.00375 .15678 L
s
0 .18834 m
.00375 .18834 L
s
0 .20413 m
.00375 .20413 L
s
0 .21991 m
.00375 .21991 L
s
0 .2357 m
.00375 .2357 L
s
0 .26727 m
.00375 .26727 L
s
0 .28305 m
.00375 .28305 L
s
0 .29883 m
.00375 .29883 L
s
0 .31462 m
.00375 .31462 L
s
0 .34619 m
.00375 .34619 L
s
0 .36197 m
.00375 .36197 L
s
0 .37776 m
.00375 .37776 L
s
0 .39354 m
.00375 .39354 L
s
0 .42511 m
.00375 .42511 L
s
0 .44089 m
.00375 .44089 L
s
0 .45668 m
.00375 .45668 L
s
0 .47246 m
.00375 .47246 L
s
0 .50403 m
.00375 .50403 L
s
0 .51982 m
.00375 .51982 L
s
0 .5356 m
.00375 .5356 L
s
0 .55139 m
.00375 .55139 L
s
0 .58295 m
.00375 .58295 L
s
0 .59874 m
.00375 .59874 L
s
0 .61452 m
.00375 .61452 L
s
.25 Mabswid
0 0 m
0 .61803 L
s
.12585 .61178 m
.12585 .61803 L
s
.29592 .61178 m
.29592 .61803 L
s
.46599 .61178 m
.46599 .61803 L
s
.63605 .61178 m
.63605 .61803 L
s
.80612 .61178 m
.80612 .61803 L
s
.97619 .61178 m
.97619 .61803 L
s
.125 Mabswid
.15986 .61428 m
.15986 .61803 L
s
.19388 .61428 m
.19388 .61803 L
s
.22789 .61428 m
.22789 .61803 L
s
.2619 .61428 m
.2619 .61803 L
s
.32993 .61428 m
.32993 .61803 L
s
.36395 .61428 m
.36395 .61803 L
s
.39796 .61428 m
.39796 .61803 L
s
.43197 .61428 m
.43197 .61803 L
s
.5 .61428 m
.5 .61803 L
s
.53401 .61428 m
.53401 .61803 L
s
.56803 .61428 m
.56803 .61803 L
s
.60204 .61428 m
.60204 .61803 L
s
.67007 .61428 m
.67007 .61803 L
s
.70408 .61428 m
.70408 .61803 L
s
.7381 .61428 m
.7381 .61803 L
s
.77211 .61428 m
.77211 .61803 L
s
.84014 .61428 m
.84014 .61803 L
s
.87415 .61428 m
.87415 .61803 L
s
.90816 .61428 m
.90816 .61803 L
s
.94218 .61428 m
.94218 .61803 L
s
.09184 .61428 m
.09184 .61803 L
s
.05782 .61428 m
.05782 .61803 L
s
.02381 .61428 m
.02381 .61803 L
s
.25 Mabswid
0 .61803 m
1 .61803 L
s
.99375 .01472 m
1 .01472 L
s
.99375 .09364 m
1 .09364 L
s
.99375 .17256 m
1 .17256 L
s
.99375 .25148 m
1 .25148 L
s
.99375 .3304 m
1 .3304 L
s
.99375 .40933 m
1 .40933 L
s
.99375 .48825 m
1 .48825 L
s
.99375 .56717 m
1 .56717 L
s
.125 Mabswid
.99625 .0305 m
1 .0305 L
s
.99625 .04628 m
1 .04628 L
s
.99625 .06207 m
1 .06207 L
s
.99625 .07785 m
1 .07785 L
s
.99625 .10942 m
1 .10942 L
s
.99625 .12521 m
1 .12521 L
s
.99625 .14099 m
1 .14099 L
s
.99625 .15678 m
1 .15678 L
s
.99625 .18834 m
1 .18834 L
s
.99625 .20413 m
1 .20413 L
s
.99625 .21991 m
1 .21991 L
s
.99625 .2357 m
1 .2357 L
s
.99625 .26727 m
1 .26727 L
s
.99625 .28305 m
1 .28305 L
s
.99625 .29883 m
1 .29883 L
s
.99625 .31462 m
1 .31462 L
s
.99625 .34619 m
1 .34619 L
s
.99625 .36197 m
1 .36197 L
s
.99625 .37776 m
1 .37776 L
s
.99625 .39354 m
1 .39354 L
s
.99625 .42511 m
1 .42511 L
s
.99625 .44089 m
1 .44089 L
s
.99625 .45668 m
1 .45668 L
s
.99625 .47246 m
1 .47246 L
s
.99625 .50403 m
1 .50403 L
s
.99625 .51982 m
1 .51982 L
s
.99625 .5356 m
1 .5356 L
s
.99625 .55139 m
1 .55139 L
s
.99625 .58295 m
1 .58295 L
s
.99625 .59874 m
1 .59874 L
s
.99625 .61452 m
1 .61452 L
s
.25 Mabswid
1 0 m
1 .61803 L
s
.12585 0 m
.12585 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
1 0 0 r
.5 Mabswid
.05555 .61803 m
.05716 .55655 L
.05992 .47682 L
.06244 .41617 L
.0678 .31687 L
.07277 .25039 L
.07823 .19685 L
.08405 .15521 L
.08959 .12584 L
.09482 .10474 L
.09947 .08991 L
.10458 .07691 L
.11434 .05885 L
.11968 .05167 L
.12466 .04621 L
.13357 .03867 L
.14313 .03288 L
.1533 .02847 L
.16437 .02506 L
.17482 .02274 L
.18449 .02114 L
.19412 .01992 L
.20316 .01902 L
.21307 .01825 L
.22376 .01761 L
.23333 .01716 L
.2438 .01676 L
.25485 .01643 L
.2649 .0162 L
.28451 .01585 L
.29529 .01571 L
.30546 .01561 L
.31518 .01552 L
.32547 .01545 L
.34393 .01535 L
.3635 .01527 L
.38181 .01522 L
.39222 .0152 L
.4021 .01518 L
.42064 .01516 L
.43025 .01515 L
.44048 .01514 L
.45888 .01513 L
.46919 .01512 L
.48033 .01512 L
.49085 .01511 L
.50052 .01511 L
.50523 .01511 L
.51028 .01511 L
.51464 .01511 L
Mistroke
.51938 .01511 L
.52227 .01511 L
.52494 .01511 L
.52744 .01511 L
.5302 .01511 L
.53267 .01511 L
.53498 .01511 L
.53626 .01511 L
.53743 .01511 L
.53871 .01511 L
.53935 .01511 L
.54006 .01511 L
.5407 .01511 L
.54138 .01511 L
.5426 .01511 L
.54392 .01511 L
.54466 .01511 L
.54536 .01511 L
.54777 .01511 L
.55036 .01511 L
.55524 .01511 L
.5597 .01511 L
.57047 .01511 L
.58067 .01511 L
.61897 .01512 L
.65972 .01512 L
.69895 .01513 L
.73667 .01513 L
.77684 .01514 L
.81549 .01515 L
.8566 .01515 L
.89619 .01516 L
.93427 .01516 L
.9748 .01517 L
.97619 .01517 L
Mfstroke
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{288, 177.938},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40004P0000/B000`400?l00000o`00003oo`3ooolQ
0?ooo`00:P3oool02P3ookH0IP00000000000000000j093Ko`3oool0oonf06H00000>Y030?ooo`04
0=^@>P000000000003Z@fb80oooo00H0okIV00000000000000000000IP2foolR0?ooo`0:0?nfIP00
000000000000000006H0]_oo0?ooo`3ookH0IP00000jT0<0oooo00@0fi0j000000000000>Y3K8`3o
ool0103KT3X0000000000000I[HS0?ooo`040=^@>P0000000000001V]P80oooo00<0oonf06H00000
>Y000`3oool0103KT3X000000000000jT=/T0?ooo`040=^@>P000000000j093Ko`P0oooo000/0?oo
o`030?nfIP0jT=/0oooo00L0oooo00H0om^@03XjT03oool0oooo090j>P2@folR0?ooo`03090j0000
06H0]_oo02D0oooo00<0T3X00000IP2fool0203oool01P3ofi00>SZ@0?ooo`3oool0T3Xj093Kob40
oooo00H0om^@03XjT03oool0oonf06H0>P2@folQ0?ooo`060?oKT00j>Y00oooo0?oo]P1V03X0T=_o
1P3oool01P3ofi00>SZ@0?ooo`3oool0T3Xj093Kob@0oooo00<0okIV03Z@f`3oool0203oool002`0
oooo00<0okIV03Z@f`3oool02`3oool00`2fISX0T=_o0?ooo`0R0?ooo`030?nfIP000000I[Ko02D0
oooo00<0okIV0000001V]_l02`3oool00`2fISX0T=_o0?ooo`0R0?ooo`030;IV00000000I[Ko02@0
oooo00<0]VH00000001V]_l02`3oool00`2fISX0T=_o0?ooo`0P0?ooo`060?oo]P1V000000000000
000003X0T=_o203oool002`0oooo00<0okIV03Z@f`3oool0203oool0102fIP00000000000000I[HU
0?ooo`030?oo]P2f]_l0oooo02D0oooo00<0oonf0;Jfo`3oool01`3oool0102fIP00000000000000
I[HU0?ooo`030?oo]P1V>Y00oooo02@0oooo00<0oonf06HjT03oool01`3oool0102fIP0000000000
0000I[HS0?ooo`040;IV001V]_l0okIV03Z@f`T0oooo000[0?ooo`03090jIP2f]VH0>Y3K00T0oooo
00<0]VHj093Ko`3oool08`3oool01P3ofi00>SZ@0?ooo`3ookH0IP1V0;Koob80oooo00H0om^@03Xj
T03oool0oonf06H0IP2fool70?ooo`030;IV>P2@fol0oooo02<0oooo00H0oonf06H0>P2@fol0oonf
06H0IP2foolQ0?ooo`060?oo]P1V03X0T=_o0?oo]P1V06H0]_oo1`3oool00`2fISX0T=_o0?ooo`0T
0?ooo`040?oo]P1V03X0T91V03Z@f`T0oooo000[0?ooo`030?nfIP000000>Y3K00T0oooo00@0]VH0
00000000000006Jf8`3oool0103KT3X000000000000jT=/T0?ooo`040=^@>P000000000003Z@f`P0
oooo00@0]VH000000000000006Jf8`3oool0103ofi00>P000000001V]_lS0?ooo`040?oKT00j0000
000006Jfo`P0oooo00@0]VH000000000000006Jf903oool00`3ofi00>P0003Z@f`090?ooo`00o`3o
oolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`004@3o
oooo000000d000000`3oool00140oooo00<000000?ooo`3oool0103oool00`000000oooo0?ooo`06
0?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`06
0?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`06
0?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`06
0?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`07
0?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`06
0?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`06
0?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`06
0?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`06
0?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`06
0?ooo`030000003oool0oooo00@0oooo00<000000?ooo`3oool00@3oool000T0oooo00@0fi0j0000
00000000>Y3K103oool00`000000oooo0?ooo`0O0?ooo`030000003oool0oooo02X0oooo00<00000
0?ooo`3oool0:`3oool00`000000oooo0?ooo`0Z0?ooo`030000003oool0oooo02X0oooo00<00000
0?ooo`3oool0:P3oool00`000000oooo0?ooo`040?ooo`030000003oool0oooo0040oooo00090?oo
o`05091VT03oool0oooo090jIP2fool00`3oool00`000000oooo0?ooo`0O0?ooo`030000003oool0
oooo0>H0oooo00<000000?ooo`3oool00@3oool000P0oooo00H0oonf06HjT03oool0oooo0;IV>P2@
fol30?ooo`<000007`3oool00`000000oooo0?ooo`0I0?ooolL0o`00103oool3000000<0oooo0008
0?ooo`060?oo]P1V>Y00oooo0?ooo`2fISX0T=_o0`3oool00`000000oooo0?ooo`0O0?ooo`030000
003oool0oooo00l0oooo2P3o003=0?ooo`030000003oool0oooo0040oooo00090?ooo`05090j>P2@
fol0oonf06H0IP2fool00`3oool00`000000oooo0?ooo`0O0?ooo`030000003oool0oooo00T0oooo
1P3o003G0?ooo`030000003oool0oooo0040oooo00090?ooo`040?oKT00j0000000006Jfo`@0oooo
00<000000?ooo`3oool07`3oool00`000000oooo0?ooo`040?ooo`D0o`00g@3oool00`000000oooo
0?ooo`010?ooo`004@3oool200000200oooo00<000000?ooo`3oool00`3oool00`3o0000oooo0?oo
o`3O0?ooo`8000000`3oool00140oooo00<000000?ooo`3oool07`3oool010000000oooo0?ooo`3o
ool20?l00><0oooo00<000000?ooo`3oool00@3oool00140oooo00<000000?ooo`3oool07`3oool0
10000000oooo0?l0003o003U0?ooo`030000003oool0oooo0040oooo000A0?ooo`030000003oool0
oooo01l0oooo00<000000?l0003oool0iP3oool00`000000oooo0?ooo`010?ooo`004@3oool20000
0200oooo00<0o`000?ooo`3oool0i@3oool2000000<0oooo000A0?ooo`030000003oool0oooo01h0
oooo00<0o`000000003oool0i`3oool00`000000oooo0?ooo`010?ooo`004@3oool00`000000oooo
0?ooo`0M0?ooo`030?l0003oool000000>P0oooo00<000000?ooo`3oool00@3oool00140oooo00<0
00000?ooo`3oool0703oool0103o0000oooo0?ooo`00003X0?ooo`030000003oool0oooo0040oooo
000A0?ooo`8000007@3oool0103o0000oooo0?ooo`00003W0?ooo`8000000`3oool00140oooo00<0
00000?ooo`3oool06`3oool01@3o0000oooo0?ooo`3oool000000>P0oooo00<000000?ooo`3oool0
0@3oool00140oooo00<000000?ooo`3oool06P3oool00`3o0000oooo0?ooo`020?ooo`030000003o
ool0oooo0>H0oooo00<000000?ooo`3oool00@3oool00140oooo00<000000?ooo`3oool06P3oool0
0`3o0000oooo0?ooo`020?ooo`030000003oool0oooo0>H0oooo00<000000?ooo`3oool00@3oool0
0140oooo00<000000?ooo`3oool06@3oool00`3o0000oooo0?ooo`030?ooo`030000003oool0oooo
0>H0oooo00<000000?ooo`3oool00@3oool00140oooo0P00000J0?ooo`030?l0003oool0oooo00<0
oooo00<000000?ooo`3oool0i@3oool2000000<0oooo000A0?ooo`030000003oool0oooo01P0oooo
00<0o`000?ooo`3oool0103oool00`000000oooo0?ooo`3V0?ooo`030000003oool0oooo0040oooo
00020?ooo`080?oo]P1V000000000000000003X0T=_o0?ooo`3KT3X20000000303Z@f`3oool0oooo
0080oooo00<000000?ooo`3oool0603oool00`3o0000oooo0?ooo`040?ooo`030000003oool0oooo
0>H0oooo00<000000?ooo`3oool00@3oool000@0oooo00<0okIV03Z@f`3oool00P3oool01@2@IY00
oooo0?ooo`2@>VH0]_oo00<0oooo00<000000?ooo`3oool0603oool00`3o0000oooo0?ooo`040?oo
o`030000003oool0oooo0>H0oooo00<000000?ooo`3oool00@3oool000@0oooo00H0okIV03Z@f`3o
ool0oooo0?oo]P1V>Y020?ooo`030;IV>P2@fol0oooo0080oooo0`00000H0?ooo`030?l0003oool0
oooo00@0oooo00<000000?ooo`3oool0i03oool3000000<0oooo00040?ooo`060?nfIP0jT=/0oooo
0?ooo`3ookH0ISZ@0P3oool00`2fISX0T=_o0?ooo`020?ooo`030000003oool0oooo01L0oooo00<0
o`000?ooo`3oool01@3oool00`000000oooo0?ooo`3V0?ooo`030000003oool0oooo0040oooo0003
0?ooo`03090jIP2f]VH0>Y3K00<0oooo00D0T3Xj093Ko`3ookH0IP1V0;Koo`030?ooo`030000003o
ool0oooo01L0oooo00<0o`000?ooo`3oool01@3oool00`000000oooo0?ooo`3V0?ooo`030000003o
ool0oooo0040oooo00030?ooo`030?nfIP000000>Y3K00<0oooo00@0om^@03X000000000I[Ko103o
ool00`000000oooo0?ooo`0G0?ooo`030?l0003oool0oooo00D0oooo00<000000?ooo`3oool0iP3o
ool00`000000oooo0?ooo`010?ooo`004@3oool2000001P0oooo00<0o`000?ooo`3oool01@3oool0
0`000000oooo0?ooo`3U0?ooo`8000000`3oool00140oooo00<000000?ooo`3oool05P3oool00`3o
0000oooo0?ooo`060?ooo`030000003oool0oooo0>H0oooo00<000000?ooo`3oool00@3oool00140
oooo00<000000?ooo`3oool05P3oool00`3o0000oooo0?ooo`060?ooo`030000003oool0oooo0>H0
oooo00<000000?ooo`3oool00@3oool00140oooo00<000000?ooo`3oool05@3oool00`3o0000oooo
0?ooo`070?ooo`030000003oool0oooo0>H0oooo00<000000?ooo`3oool00@3oool00140oooo0P00
000F0?ooo`030?l0003oool0oooo00L0oooo00<000000?ooo`3oool0i@3oool2000000<0oooo000A
0?ooo`030000003oool0oooo01D0oooo00<0o`000?ooo`3oool01`3oool00`000000oooo0?ooo`3V
0?ooo`030000003oool0oooo0040oooo000A0?ooo`030000003oool0oooo01D0oooo00<0o`000?oo
o`3oool01`3oool00`000000oooo0?ooo`3V0?ooo`030000003oool0oooo0040oooo000A0?ooo`03
0000003oool0oooo01D0oooo00<0o`000?ooo`3oool01`3oool00`000000oooo0?ooo`3V0?ooo`03
0000003oool0oooo0040oooo000A0?ooo`8000005@3oool00`3o0000oooo0?ooo`080?ooo`030000
003oool0oooo0>D0oooo0P0000030?ooo`004@3oool00`000000oooo0?ooo`0D0?ooo`030?l0003o
ool0oooo00P0oooo00<000000?ooo`3oool0iP3oool00`000000oooo0?ooo`010?ooo`004@3oool0
0`000000oooo0?ooo`0D0?ooo`030?l0003oool0oooo00P0oooo00<000000?ooo`3oool0iP3oool0
0`000000oooo0?ooo`010?ooo`004@3oool00`000000oooo0?ooo`0D0?ooo`030?l0003oool0oooo
00P0oooo00<000000?ooo`3oool0iP3oool00`000000oooo0?ooo`010?ooo`004@3oool00`000000
oooo0?ooo`0D0?ooo`030?l0003oool0oooo00P0oooo00<000000?ooo`3oool0iP3oool00`000000
oooo0?ooo`010?ooo`004@3oool2000001D0oooo00<0o`000?ooo`3oool0203oool00`000000oooo
0?ooo`3U0?ooo`8000000`3oool00140oooo00<000000?ooo`3oool0503oool00`3o0000oooo0?oo
o`080?ooo`030000003oool0oooo0>H0oooo00<000000?ooo`3oool00@3oool00080oooo00P0okIV
00000000000000000000IP2fool0oooo0=^@>P80000000<0>Y3K0?ooo`3oool00P3oool00`000000
oooo0?ooo`0C0?ooo`030?l0003oool0oooo00T0oooo00<000000?ooo`3oool0iP3oool00`000000
oooo0?ooo`010?ooo`000`3oool00`2@>P00001V0;Koo`030?ooo`05091VT03oool0oooo090jIP2f
ool00`3oool00`000000oooo0?ooo`0C0?ooo`030?l0003oool0oooo00T0oooo00<000000?ooo`3o
ool0iP3oool00`000000oooo0?ooo`010?ooo`00103oool01P3o]VH0000006Jfo`3oool0oonf06Hj
T080oooo00<0]VHj093Ko`3oool00P3oool3000001<0oooo00<0o`000?ooo`3oool02@3oool00`00
0000oooo0?ooo`3T0?ooo`<000000`3oool000D0oooo00D0oonf0;Jfo`3oool0oonf06HjT0020?oo
o`030;IV>P2@fol0oooo0080oooo00<000000?ooo`3oool04`3oool00`3o0000oooo0?ooo`090?oo
o`030000003oool0oooo0>H0oooo00<000000?ooo`3oool00@3oool00080oooo00`0om^@03XjT03o
ool0oonf06H0IP2fool0oooo090j>P2@fol0oonf06H0IP2fool30?ooo`030000003oool0oooo01<0
oooo00<0o`000?ooo`3oool02@3oool00`000000oooo0?ooo`3V0?ooo`030000003oool0oooo0040
oooo00030?ooo`040=^@>P000000000003Z@f`80oooo00@0om^@03X000000000I[Ko103oool00`00
0000oooo0?ooo`0C0?ooo`030?l0003oool0oooo00T0oooo00<000000?ooo`3oool0iP3oool00`00
0000oooo0?ooo`010?ooo`004@3oool2000001<0oooo00<0o`000?ooo`3oool02P3oool00`000000
oooo0?ooo`3U0?ooo`8000000`3oool00140oooo00<000000?ooo`3oool04P3oool00`3o0000oooo
0?ooo`0:0?ooo`030000003oool0oooo0>H0oooo00<000000?ooo`3oool00@3oool00140oooo00<0
00000?ooo`3oool04P3oool00`3o0000oooo0?ooo`0:0?ooo`030000003oool0oooo0>H0oooo00<0
00000?ooo`3oool00@3oool00140oooo00<000000?ooo`3oool04P3oool00`3o0000oooo0?ooo`0:
0?ooo`030000003oool0oooo0>H0oooo00<000000?ooo`3oool00@3oool00140oooo0P00000C0?oo
o`030?l0003oool0oooo00X0oooo00<000000?ooo`3oool0i@3oool2000000<0oooo000A0?ooo`03
0000003oool0oooo0180oooo00<0o`000?ooo`3oool02P3oool00`000000oooo0?ooo`3V0?ooo`03
0000003oool0oooo0040oooo000A0?ooo`030000003oool0oooo0180oooo00<0o`000?ooo`3oool0
2P3oool00`000000oooo0?ooo`3V0?ooo`030000003oool0oooo0040oooo000A0?ooo`030000003o
ool0oooo0180oooo00<0o`000?ooo`3oool02P3oool00`000000oooo0?ooo`3V0?ooo`030000003o
ool0oooo0040oooo000A0?ooo`8000004`3oool00`3o0000oooo0?ooo`0:0?ooo`030000003oool0
oooo0>D0oooo0P0000030?ooo`004@3oool00`000000oooo0?ooo`0B0?ooo`030?l0003oool0oooo
00X0oooo00<000000?ooo`3oool0iP3oool00`000000oooo0?ooo`010?ooo`004@3oool00`000000
oooo0?ooo`0A0?ooo`030?l0003oool0oooo00/0oooo00<000000?ooo`3oool0iP3oool00`000000
oooo0?ooo`010?ooo`004@3oool00`000000oooo0?ooo`0A0?ooo`030?l0003oool0oooo00/0oooo
00<000000?ooo`3oool0iP3oool00`000000oooo0?ooo`010?ooo`004@3oool00`000000oooo0?oo
o`0A0?ooo`030?l0003oool0oooo00/0oooo00<000000?ooo`3oool0iP3oool00`000000oooo0?oo
o`010?ooo`004@3oool200000180oooo00<0o`000?ooo`3oool02`3oool00`000000oooo0?ooo`3U
0?ooo`8000000`3oool00140oooo00<000000?ooo`3oool04@3oool00`3o0000oooo0?ooo`0;0?oo
o`030000003oool0oooo0>H0oooo00<000000?ooo`3oool00@3oool000<0oooo00@0fi0j00000000
000006Jf0P3oool0103KT3X000000000000jT=/40?ooo`030000003oool0oooo0140oooo00<0o`00
0?ooo`3oool02`3oool00`000000oooo0?ooo`3V0?ooo`030000003oool0oooo0040oooo00020?oo
o`080?oKT00j>Y00oooo0?oo]P1V03X0T=_o0?ooo`2@IY020?ooo`03090jIP2fool0oooo0080oooo
00<000000?ooo`3oool04@3oool00`3o0000oooo0?ooo`0;0?ooo`030000003oool0oooo0>H0oooo
00<000000?ooo`3oool00@3oool000@0oooo00H0]VH00000001V]_l0oooo0?oo]P1V>Y020?ooo`03
0;IV>P2@fol0oooo0080oooo0`00000A0?ooo`030?l0003oool0oooo00/0oooo00<000000?ooo`3o
ool0i03oool3000000<0oooo00050?ooo`050?oo]P1V>Y00oooo0?oo]P1V>Y000P3oool00`2fISX0
T=_o0?ooo`020?ooo`030000003oool0oooo0140oooo00<0o`000?ooo`3oool02`3oool00`000000
oooo0?ooo`3V0?ooo`030000003oool0oooo0040oooo00020?ooo`0<0?oo]P1V03X0T=_o0?oo]P1V
06H0]_oo0?ooo`2@>SX0T=_o0?oo]P1V06H0]_oo0`3oool00`000000oooo0?ooo`0A0?ooo`030?l0
003oool0oooo00/0oooo00<000000?ooo`3oool0iP3oool00`000000oooo0?ooo`010?ooo`000`3o
ool0103ofi00>P000000001V]_l20?ooo`040?oKT00j0000000006Jfo`@0oooo00<000000?ooo`3o
ool04@3oool00`3o0000oooo0?ooo`0;0?ooo`030000003oool0oooo0>H0oooo00<000000?ooo`3o
ool00@3oool00140oooo0P00000B0?ooo`030?l0003oool0oooo00/0oooo00<000000?ooo`3oool0
i@3oool2000000<0oooo000A0?ooo`030000003oool0oooo0100oooo00<0o`000?ooo`3oool0303o
ool00`000000oooo0?ooo`3V0?ooo`030000003oool0oooo0040oooo000A0?ooo`030000003oool0
oooo0100oooo00<0o`000?ooo`3oool0303oool00`000000oooo0?ooo`3V0?ooo`030000003oool0
oooo0040oooo000A0?ooo`030000003oool0oooo0100oooo00<0o`000?ooo`3oool0303oool00`00
0000oooo0?ooo`3V0?ooo`030000003oool0oooo0040oooo000A0?ooo`8000004@3oool00`3o0000
oooo0?ooo`0<0?ooo`030000003oool0oooo0>D0oooo0P0000030?ooo`004@3oool00`000000oooo
0?ooo`0@0?ooo`030?l0003oool0oooo00`0oooo00<000000?ooo`3oool0iP3oool00`000000oooo
0?ooo`010?ooo`004@3oool00`000000oooo0?ooo`0@0?ooo`030?l0003oool0oooo00`0oooo00<0
00000?ooo`3oool0iP3oool00`000000oooo0?ooo`010?ooo`004@3oool00`000000oooo0?ooo`0@
0?ooo`030?l0003oool0oooo00`0oooo00<000000?ooo`3oool0iP3oool00`000000oooo0?ooo`01
0?ooo`004@3oool200000140oooo00<0o`000?ooo`3oool0303oool00`000000oooo0?ooo`3U0?oo
o`8000000`3oool00140oooo00<000000?ooo`3oool03`3oool00`3o0000oooo0?ooo`0=0?ooo`03
0000003oool0oooo0>H0oooo00<000000?ooo`3oool00@3oool00140oooo00<000000?ooo`3oool0
3`3oool00`3o0000oooo0?ooo`0=0?ooo`030000003oool0oooo0>H0oooo00<000000?ooo`3oool0
0@3oool00140oooo00<000000?ooo`3oool03`3oool00`3o0000oooo0?ooo`0=0?ooo`030000003o
ool0oooo0>H0oooo00<000000?ooo`3oool00@3oool00140oooo00<000000?ooo`3oool03`3oool0
0`3o0000oooo0?ooo`0=0?ooo`030000003oool0oooo0>H0oooo00<000000?ooo`3oool00@3oool0
0140oooo0P00000@0?ooo`030?l0003oool0oooo00d0oooo00<000000?ooo`3oool0i@3oool20000
00<0oooo000A0?ooo`030000003oool0oooo00l0oooo00<0o`000?ooo`3oool03@3oool00`000000
oooo0?ooo`3V0?ooo`030000003oool0oooo0040oooo00040?ooo`060=^@>P000000000j093Ko`3o
ool0fi0j0P0000000`0jT=/0oooo0?ooo`020?ooo`030000003oool0oooo00l0oooo00<0o`000?oo
o`3oool03@3oool00`000000oooo0?ooo`3V0?ooo`030000003oool0oooo0040oooo00050?ooo`05
0?nfIP0jT=/0oooo0?ooo`2@IY000P3oool00`2@>VH0]_oo0?ooo`020?ooo`030000003oool0oooo
00l0oooo00<0o`000?ooo`3oool03@3oool00`000000oooo0?ooo`3V0?ooo`030000003oool0oooo
0040oooo00020?ooo`080?oo]P1V000000000000000003X0T=_o0?oo]P1V>Y020?ooo`030;IV>P2@
fol0oooo0080oooo0`00000?0?ooo`030?l0003oool0oooo00d0oooo00<000000?ooo`3oool0i03o
ool3000000<0oooo00030?ooo`070;IV001V]_l0okIV03Z@f`3oool0oonf06HjT0020?ooo`030;IV
>P2@fol0oooo0080oooo00<000000?ooo`3oool03`3oool00`3o0000oooo0?ooo`0=0?ooo`030000
003oool0oooo0>H0oooo00<000000?ooo`3oool00@3oool000<0oooo00@0oonf06H0>P2@T6H0>Y3K
0P3oool01@2@>SX0T=_o0?oo]P1V06H0]_oo00<0oooo00<000000?ooo`3oool03`3oool00`3o0000
oooo0?ooo`0=0?ooo`030000003oool0oooo0>H0oooo00<000000?ooo`3oool00@3oool000@0oooo
00<0om^@03X0000jT=/00P3oool0103ofi00>P000000001V]_l40?ooo`030000003oool0oooo00l0
oooo00<0o`000?ooo`3oool03@3oool00`000000oooo0?ooo`3V0?ooo`030000003oool0oooo0040
oooo000A0?ooo`800000403oool00`3o0000oooo0?ooo`0=0?ooo`030000003oool0oooo0>D0oooo
0P0000030?ooo`004@3oool00`000000oooo0?ooo`0?0?ooo`030?l0003oool0oooo00d0oooo00<0
00000?ooo`3oool0iP3oool00`000000oooo0?ooo`010?ooo`004@3oool00`000000oooo0?ooo`0?
0?ooo`030?l0003oool0oooo00d0oooo00<000000?ooo`3oool0iP3oool00`000000oooo0?ooo`01
0?ooo`004@3oool00`000000oooo0?ooo`0?0?ooo`030?l0003oool0oooo00d0oooo00<000000?oo
o`3oool0iP3oool00`000000oooo0?ooo`010?ooo`004@3oool200000100oooo00<0o`000?ooo`3o
ool03@3oool00`000000oooo0?ooo`3U0?ooo`8000000`3oool00140oooo00<000000?ooo`3oool0
3`3oool00`3o0000oooo0?ooo`0=0?ooo`030000003oool0oooo0>H0oooo00<000000?ooo`3oool0
0@3oool00140oooo00<000000?ooo`3oool03P3oool00`3o0000oooo0?ooo`0>0?ooo`030000003o
ool0oooo0>H0oooo00<000000?ooo`3oool00@3oool00140oooo00<000000?ooo`3oool03P3oool0
0`3o0000oooo0?ooo`0>0?ooo`030000003oool0oooo0>H0oooo00<000000?ooo`3oool00@3oool0
0140oooo00<000000?ooo`3oool03P3oool00`3o0000oooo0?ooo`0>0?ooo`030000003oool0oooo
0>H0oooo00<000000?ooo`3oool00@3oool00140oooo0P00000?0?ooo`030?l0003oool0oooo00h0
oooo00<000000?ooo`3oool0i@3oool2000000<0oooo000A0?ooo`030000003oool0oooo00h0oooo
00<0o`000?ooo`3oool03P3oool00`000000oooo0?ooo`3V0?ooo`030000003oool0oooo0040oooo
000A0?ooo`030000003oool0oooo00h0oooo00<0o`000?ooo`3oool03P3oool00`000000oooo0?oo
o`3V0?ooo`030000003oool0oooo0040oooo000A0?ooo`030000003oool0oooo00h0oooo00<0o`00
0?ooo`3oool03P3oool00`000000oooo0?ooo`3V0?ooo`030000003oool0oooo0040oooo000A0?oo
o`8000003`3oool00`3o0000oooo0?ooo`0>0?ooo`030000003oool0oooo0>D0oooo0P0000030?oo
o`004@3oool00`000000oooo0?ooo`0>0?ooo`030?l0003oool0oooo00h0oooo00<000000?ooo`3o
ool0iP3oool00`000000oooo0?ooo`010?ooo`000`3oool0103KT3X000000000000jT=/20?ooo`04
0=^@>P000000000003Z@f`@0oooo00<000000?ooo`3oool03P3oool00`3o0000oooo0?ooo`0>0?oo
o`030000003oool0oooo0>H0oooo00<000000?ooo`3oool00@3oool00080oooo00P0om^@03XjT03o
ool0oooo090j>P2@fol0oooo091VT080oooo00<0T3YV0;Koo`3oool00P3oool00`000000oooo0?oo
o`0>0?ooo`030?l0003oool0oooo00h0oooo00<000000?ooo`3oool0iP3oool00`000000oooo0?oo
o`010?ooo`001P3oool0102fISX0T=_o0?oo]P1V>Y020?ooo`030;IV>P2@fol0oooo0080oooo0`00
000>0?ooo`030?l0003oool0oooo00h0oooo00<000000?ooo`3oool0i03oool3000000<0oooo0003
0?ooo`070;IV000000000000001V]P3oool0oonf06HjT0020?ooo`030;IV>P2@fol0oooo0080oooo
00<000000?ooo`3oool03P3oool00`3o0000oooo0?ooo`0>0?ooo`030000003oool0oooo0>H0oooo
00<000000?ooo`3oool00@3oool000<0oooo00<0]VHj093Ko`3oool00`3oool01@2@>SX0T=_o0?oo
]P1V06H0]_oo00<0oooo00<000000?ooo`3oool03P3oool00`3o0000oooo0?ooo`0>0?ooo`030000
003oool0oooo0>H0oooo00<000000?ooo`3oool00@3oool000<0oooo00@0]VH000000000000006Jf
0P3oool0103ofi00>P000000001V]_l40?ooo`030000003oool0oooo00h0oooo00<0o`000?ooo`3o
ool03P3oool00`000000oooo0?ooo`3V0?ooo`030000003oool0oooo0040oooo000A0?ooo`800000
3`3oool00`3o0000oooo0?ooo`0>0?ooo`030000003oool0oooo0>D0oooo0P0000030?ooo`004@3o
ool00`000000oooo0?ooo`0>0?ooo`030?l0003oool0oooo00h0oooo00<000000?ooo`3oool0iP3o
ool00`000000oooo0?ooo`010?ooo`004@3oool00`000000oooo0?ooo`0>0?ooo`030?l0003oool0
oooo00h0oooo00<000000?ooo`3oool0iP3oool00`000000oooo0?ooo`010?ooo`004@3oool00`00
0000oooo0?ooo`0>0?ooo`030?l0003oool0oooo00h0oooo00<000000?ooo`3oool0iP3oool00`00
0000oooo0?ooo`010?ooo`004@3oool2000000l0oooo00<0o`000?ooo`3oool03P3oool00`000000
oooo0?ooo`3U0?ooo`8000000`3oool00140oooo00<000000?ooo`3oool03P3oool00`3o0000oooo
0?ooo`0>0?ooo`030000003oool0oooo0>H0oooo00<000000?ooo`3oool00@3oool00140oooo00<0
00000?ooo`3oool03@3oool00`3o0000oooo0?ooo`0?0?ooo`030000003oool0oooo0>H0oooo00<0
00000?ooo`3oool00@3oool00140oooo00<000000?ooo`3oool03@3oool00`3o0000oooo0?ooo`0?
0?ooo`030000003oool0oooo0>H0oooo00<000000?ooo`3oool00@3oool00140oooo00<000000?oo
o`3oool03@3oool00`3o0000oooo0?ooo`0?0?ooo`030000003oool0oooo0>H0oooo00<000000?oo
o`3oool00@3oool00140oooo0P00000>0?ooo`030?l0003oool0oooo00l0oooo00<000000?ooo`3o
ool0i@3oool2000000<0oooo000A0?ooo`030000003oool0oooo00d0oooo00<0o`000?ooo`3oool0
3`3oool00`000000oooo0?ooo`3V0?ooo`030000003oool0oooo0040oooo000A0?ooo`030000003o
ool0oooo00d0oooo00<0o`000?ooo`3oool03`3oool00`000000oooo0?ooo`3V0?ooo`030000003o
ool0oooo0040oooo000A0?ooo`030000003oool0oooo00d0oooo00<0o`000?ooo`3oool03`3oool0
0`000000oooo0?ooo`3V0?ooo`030000003oool0oooo0040oooo000A0?ooo`8000003P3oool00`3o
0000oooo0?ooo`0?0?ooo`030000003oool0oooo0>D0oooo0P0000030?ooo`004@3oool00`000000
oooo0?ooo`0=0?ooo`030?l0003oool0oooo00l0oooo00<000000?ooo`3oool0iP3oool00`000000
oooo0?ooo`010?ooo`000`3oool01`3ookH0IP000000000003X0T=_o0?ooo`3KT3X00P0000000`0j
T=/0oooo0?ooo`020?ooo`030000003oool0oooo00d0oooo00<0o`000?ooo`3oool03`3oool00`00
0000oooo0?ooo`3V0?ooo`030000003oool0oooo0040oooo00030?ooo`070;IV001V]_l0oooo0?oo
]P2f]_l0oooo091VT0020?ooo`03090jIP2fool0oooo0080oooo00<000000?ooo`3oool03@3oool0
0`3o0000oooo0?ooo`0?0?ooo`030000003oool0oooo0>H0oooo00<000000?ooo`3oool00@3oool0
0080oooo00P0oonf06H0000jT=/0oooo0=^@>P1V]_l0oonf06HjT080oooo00<0]VHj093Ko`3oool0
0P3oool3000000d0oooo00<0o`000?ooo`3oool03`3oool00`000000oooo0?ooo`3T0?ooo`<00000
0`3oool000<0oooo00L0T3YV03Xj0000000003Z@0?ooo`3ookH0ISZ@0080oooo00<0]VHj093Ko`3o
ool00P3oool00`000000oooo0?ooo`0=0?ooo`030?l0003oool0oooo00l0oooo00<000000?ooo`3o
ool0iP3oool00`000000oooo0?ooo`010?ooo`000`3oool00`3o]VH003Z@0?ooo`030?ooo`05090j
>P2@fol0oonf06H0IP2fool00`3oool00`000000oooo0?ooo`0=0?ooo`030?l0003oool0oooo00l0
oooo00<000000?ooo`3oool0iP3oool00`000000oooo0?ooo`010?ooo`00103oool02@3KT3X00000
0000001V]_l0oooo0?oKT00j0000000006Jfo`040?ooo`030000003oool0oooo00d0oooo00<0o`00
0?ooo`3oool03`3oool00`000000oooo0?ooo`3V0?ooo`030000003oool0oooo0040oooo000A0?oo
o`8000003P3oool00`3o0000oooo0?ooo`0?0?ooo`030000003oool0oooo0>D0oooo0P0000030?oo
o`004@3oool00`000000oooo0?ooo`0=0?ooo`030?l0003oool0oooo00l0oooo00<000000?ooo`3o
ool0iP3oool00`000000oooo0?ooo`010?ooo`004@3oool00`000000oooo0?ooo`0=0?ooo`030?l0
003oool0oooo00l0oooo00<000000?ooo`3oool0iP3oool00`000000oooo0?ooo`010?ooo`004@3o
ool00`000000oooo0?ooo`0=0?ooo`030?l0003oool0oooo00l0oooo00<000000?ooo`3oool0iP3o
ool00`000000oooo0?ooo`010?ooo`004@3oool2000000h0oooo00<0o`000?ooo`3oool03`3oool0
0`000000oooo0?ooo`3U0?ooo`8000000`3oool00140oooo00<000000?ooo`3oool03@3oool00`3o
0000oooo0?ooo`0?0?ooo`030000003oool0oooo0>H0oooo00<000000?ooo`3oool00@3oool00140
oooo00<000000?ooo`3oool03@3oool00`3o0000oooo0?ooo`0?0?ooo`030000003oool0oooo0>H0
oooo00<000000?ooo`3oool00@3oool00140oooo00<000000?ooo`3oool03@3oool00`3o0000oooo
0?ooo`0?0?ooo`030000003oool0oooo0>H0oooo00<000000?ooo`3oool00@3oool00140oooo00<0
00000?ooo`3oool03@3oool00`3o0000oooo0?ooo`0?0?ooo`030000003oool0oooo0>H0oooo00<0
00000?ooo`3oool00@3oool00140oooo0P00000>0?ooo`030?l0003oool0oooo00l0oooo00<00000
0?ooo`3oool0i@3oool2000000<0oooo000A0?ooo`030000003oool0oooo00d0oooo00<0o`000?oo
o`3oool03`3oool00`000000oooo0?ooo`3V0?ooo`030000003oool0oooo0040oooo000A0?ooo`03
0000003oool0oooo00d0oooo00<0o`000?ooo`3oool03`3oool00`000000oooo0?ooo`3V0?ooo`03
0000003oool0oooo0040oooo000A0?ooo`030000003oool0oooo00d0oooo00<0o`000?ooo`3oool0
3`3oool00`000000oooo0?ooo`3V0?ooo`030000003oool0oooo0040oooo000A0?ooo`8000003P3o
ool00`3o0000oooo0?ooo`0?0?ooo`030000003oool0oooo0>D0oooo0P0000030?ooo`004@3oool0
0`000000oooo0?ooo`0=0?ooo`030?l0003oool0oooo00l0oooo00<000000?ooo`3oool0iP3oool0
0`000000oooo0?ooo`010?ooo`00103oool00`3KT3X0I[Ko0?ooo`020?ooo`040=^@>P0000000000
03Z@f`@0oooo00<000000?ooo`3oool03@3oool00`3o0000oooo0?ooo`0?0?ooo`030000003oool0
oooo0>H0oooo00<000000?ooo`3oool00@3oool000@0oooo00<0oonf06IV]P3oool00P3oool01@2@
IY00oooo0?ooo`2@>VH0]_oo00<0oooo00<000000?ooo`3oool03@3oool00`3o0000oooo0?ooo`0?
0?ooo`030000003oool0oooo0>H0oooo00<000000?ooo`3oool00@3oool000D0oooo00D0]VIV0;Ko
o`3oool0oonf06HjT0020?ooo`030;IV>P2@fol0oooo0080oooo0`00000=0?ooo`030?l0003oool0
oooo00l0oooo00<000000?ooo`3oool0i03oool3000000<0oooo00050?ooo`050?nfIP0jT=/0oooo
0?oo]P1V>Y000P3oool00`2fISX0T=_o0?ooo`020?ooo`030000003oool0oooo00d0oooo00<0o`00
0?ooo`3oool03`3oool00`000000oooo0?ooo`3V0?ooo`030000003oool0oooo0040oooo00020?oo
o`050?oKT00jI[H0oooo0?oo]P1V>Y000P3oool01@2@>SX0T=_o0?oo]P1V06H0]_oo00<0oooo00<0
00000?ooo`3oool03@3oool00`3o0000oooo0?ooo`0?0?ooo`030000003oool0oooo0>H0oooo00<0
00000?ooo`3oool00@3oool00080oooo00/0om^@03X00000000000000000IP2fool0oooo0?oKT00j
0000000006Jfo`040?ooo`030000003oool0oooo00d0oooo00<0o`000?ooo`3oool03`3oool00`00
0000oooo0?ooo`3V0?ooo`030000003oool0oooo0040oooo000A0?ooo`8000003P3oool00`3o0000
oooo0?ooo`0?0?ooo`030000003oool0oooo0>D0oooo0P0000030?ooo`004@3oool00`000000oooo
0?ooo`0<0?ooo`030?l0003oool0oooo0100oooo00<000000?ooo`3oool0iP3oool00`000000oooo
0?ooo`010?ooo`004@3oool00`000000oooo0?ooo`0<0?ooo`030?l0003oool0oooo0100oooo00<0
00000?ooo`3oool0iP3oool00`000000oooo0?ooo`010?ooo`004@3oool00`000000oooo0?ooo`0<
0?ooo`030?l0003oool0oooo0100oooo00<000000?ooo`3oool0iP3oool00`000000oooo0?ooo`01
0?ooo`004@3oool2000000d0oooo00<0o`000?ooo`3oool0403oool00`000000oooo0?ooo`3U0?oo
o`8000000`3oool00140oooo00<000000?ooo`3oool0303oool00`3o0000oooo0?ooo`0@0?ooo`03
0000003oool0oooo0>H0oooo00<000000?ooo`3oool00@3oool00140oooo00<000000?ooo`3oool0
303oool00`3o0000oooo0?ooo`0@0?ooo`030000003oool0oooo0>H0oooo00<000000?ooo`3oool0
0@3oool00140oooo00<000000?ooo`3oool0303oool00`3o0000oooo0?ooo`0@0?ooo`030000003o
ool0oooo0>H0oooo00<000000?ooo`3oool00@3oool00140oooo00<000000?ooo`3oool0103oool0
0`000000oooo0?ooo`050?ooo`030?l000000000oooo00L0oooo00<000000?ooo`3oool01P3oool0
0`000000oooo0?ooo`060?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01P3oool0
0`000000oooo0?ooo`060?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01P3oool0
0`000000oooo0?ooo`060?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01P3oool0
0`000000oooo0?ooo`070?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01P3oool0
0`000000oooo0?ooo`060?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01P3oool0
0`000000oooo0?ooo`060?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01P3oool0
0`000000oooo0?ooo`060?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01P3oool0
0`000000oooo0?ooo`060?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01P3oool0
0`000000oooo0?ooo`060?ooo`030000003oool0oooo00@0oooo00<000000?ooo`3oool00@3oool0
0140oooo3`0000000`3o000000000000003j000000<0oooo0000\
\>"],
  ImageRangeCache->{{{0, 287}, {176.938, 0}} -> {0.932061, -7.73034, \
0.0110385, 0.475733}}],

Cell[BoxData[
    TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
      False,
      Editable->False]], "Output"],

Cell[BoxData[
    \(1\)], "Output"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
-0.337438 0.328407 0.0147151 0.206842 [
[.15517 -0.0125 -9 -9 ]
[.15517 -0.0125 9 0 ]
[.31938 -0.0125 -3 -9 ]
[.31938 -0.0125 3 0 ]
[.48358 -0.0125 -9 -9 ]
[.48358 -0.0125 9 0 ]
[.64778 -0.0125 -3 -9 ]
[.64778 -0.0125 3 0 ]
[.81199 -0.0125 -9 -9 ]
[.81199 -0.0125 9 0 ]
[.97619 -0.0125 -3 -9 ]
[.97619 -0.0125 3 0 ]
[ 0 0 -0.125 0 ]
[-0.0125 .01472 -6 -4.5 ]
[-0.0125 .01472 0 4.5 ]
[-0.0125 .11814 -18 -4.5 ]
[-0.0125 .11814 0 4.5 ]
[-0.0125 .22156 -6 -4.5 ]
[-0.0125 .22156 0 4.5 ]
[-0.0125 .32498 -18 -4.5 ]
[-0.0125 .32498 0 4.5 ]
[-0.0125 .4284 -6 -4.5 ]
[-0.0125 .4284 0 4.5 ]
[-0.0125 .53182 -18 -4.5 ]
[-0.0125 .53182 0 4.5 ]
[ 0 0 -0.125 0 ]
[ 0 .61803 .125 0 ]
[ 1 0 .125 0 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.15517 0 m
.15517 .00625 L
s
[(1.5)] .15517 -0.0125 0 1 Mshowa
.31938 0 m
.31938 .00625 L
s
[(2)] .31938 -0.0125 0 1 Mshowa
.48358 0 m
.48358 .00625 L
s
[(2.5)] .48358 -0.0125 0 1 Mshowa
.64778 0 m
.64778 .00625 L
s
[(3)] .64778 -0.0125 0 1 Mshowa
.81199 0 m
.81199 .00625 L
s
[(3.5)] .81199 -0.0125 0 1 Mshowa
.97619 0 m
.97619 .00625 L
s
[(4)] .97619 -0.0125 0 1 Mshowa
.125 Mabswid
.18801 0 m
.18801 .00375 L
s
.22085 0 m
.22085 .00375 L
s
.25369 0 m
.25369 .00375 L
s
.28654 0 m
.28654 .00375 L
s
.35222 0 m
.35222 .00375 L
s
.38506 0 m
.38506 .00375 L
s
.4179 0 m
.4179 .00375 L
s
.45074 0 m
.45074 .00375 L
s
.51642 0 m
.51642 .00375 L
s
.54926 0 m
.54926 .00375 L
s
.5821 0 m
.5821 .00375 L
s
.61494 0 m
.61494 .00375 L
s
.68062 0 m
.68062 .00375 L
s
.71346 0 m
.71346 .00375 L
s
.74631 0 m
.74631 .00375 L
s
.77915 0 m
.77915 .00375 L
s
.84483 0 m
.84483 .00375 L
s
.87767 0 m
.87767 .00375 L
s
.91051 0 m
.91051 .00375 L
s
.94335 0 m
.94335 .00375 L
s
.12233 0 m
.12233 .00375 L
s
.08949 0 m
.08949 .00375 L
s
.05665 0 m
.05665 .00375 L
s
.02381 0 m
.02381 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
0 .01472 m
.00625 .01472 L
s
[(0)] -0.0125 .01472 1 0 Mshowa
0 .11814 m
.00625 .11814 L
s
[(0.5)] -0.0125 .11814 1 0 Mshowa
0 .22156 m
.00625 .22156 L
s
[(1)] -0.0125 .22156 1 0 Mshowa
0 .32498 m
.00625 .32498 L
s
[(1.5)] -0.0125 .32498 1 0 Mshowa
0 .4284 m
.00625 .4284 L
s
[(2)] -0.0125 .4284 1 0 Mshowa
0 .53182 m
.00625 .53182 L
s
[(2.5)] -0.0125 .53182 1 0 Mshowa
.125 Mabswid
0 .0354 m
.00375 .0354 L
s
0 .05608 m
.00375 .05608 L
s
0 .07677 m
.00375 .07677 L
s
0 .09745 m
.00375 .09745 L
s
0 .13882 m
.00375 .13882 L
s
0 .1595 m
.00375 .1595 L
s
0 .18019 m
.00375 .18019 L
s
0 .20087 m
.00375 .20087 L
s
0 .24224 m
.00375 .24224 L
s
0 .26293 m
.00375 .26293 L
s
0 .28361 m
.00375 .28361 L
s
0 .30429 m
.00375 .30429 L
s
0 .34566 m
.00375 .34566 L
s
0 .36635 m
.00375 .36635 L
s
0 .38703 m
.00375 .38703 L
s
0 .40772 m
.00375 .40772 L
s
0 .44908 m
.00375 .44908 L
s
0 .46977 m
.00375 .46977 L
s
0 .49045 m
.00375 .49045 L
s
0 .51114 m
.00375 .51114 L
s
0 .5525 m
.00375 .5525 L
s
0 .57319 m
.00375 .57319 L
s
0 .59387 m
.00375 .59387 L
s
0 .61456 m
.00375 .61456 L
s
.25 Mabswid
0 0 m
0 .61803 L
s
.15517 .61178 m
.15517 .61803 L
s
.31938 .61178 m
.31938 .61803 L
s
.48358 .61178 m
.48358 .61803 L
s
.64778 .61178 m
.64778 .61803 L
s
.81199 .61178 m
.81199 .61803 L
s
.97619 .61178 m
.97619 .61803 L
s
.125 Mabswid
.18801 .61428 m
.18801 .61803 L
s
.22085 .61428 m
.22085 .61803 L
s
.25369 .61428 m
.25369 .61803 L
s
.28654 .61428 m
.28654 .61803 L
s
.35222 .61428 m
.35222 .61803 L
s
.38506 .61428 m
.38506 .61803 L
s
.4179 .61428 m
.4179 .61803 L
s
.45074 .61428 m
.45074 .61803 L
s
.51642 .61428 m
.51642 .61803 L
s
.54926 .61428 m
.54926 .61803 L
s
.5821 .61428 m
.5821 .61803 L
s
.61494 .61428 m
.61494 .61803 L
s
.68062 .61428 m
.68062 .61803 L
s
.71346 .61428 m
.71346 .61803 L
s
.74631 .61428 m
.74631 .61803 L
s
.77915 .61428 m
.77915 .61803 L
s
.84483 .61428 m
.84483 .61803 L
s
.87767 .61428 m
.87767 .61803 L
s
.91051 .61428 m
.91051 .61803 L
s
.94335 .61428 m
.94335 .61803 L
s
.12233 .61428 m
.12233 .61803 L
s
.08949 .61428 m
.08949 .61803 L
s
.05665 .61428 m
.05665 .61803 L
s
.02381 .61428 m
.02381 .61803 L
s
.25 Mabswid
0 .61803 m
1 .61803 L
s
.99375 .01472 m
1 .01472 L
s
.99375 .11814 m
1 .11814 L
s
.99375 .22156 m
1 .22156 L
s
.99375 .32498 m
1 .32498 L
s
.99375 .4284 m
1 .4284 L
s
.99375 .53182 m
1 .53182 L
s
.125 Mabswid
.99625 .0354 m
1 .0354 L
s
.99625 .05608 m
1 .05608 L
s
.99625 .07677 m
1 .07677 L
s
.99625 .09745 m
1 .09745 L
s
.99625 .13882 m
1 .13882 L
s
.99625 .1595 m
1 .1595 L
s
.99625 .18019 m
1 .18019 L
s
.99625 .20087 m
1 .20087 L
s
.99625 .24224 m
1 .24224 L
s
.99625 .26293 m
1 .26293 L
s
.99625 .28361 m
1 .28361 L
s
.99625 .30429 m
1 .30429 L
s
.99625 .34566 m
1 .34566 L
s
.99625 .36635 m
1 .36635 L
s
.99625 .38703 m
1 .38703 L
s
.99625 .40772 m
1 .40772 L
s
.99625 .44908 m
1 .44908 L
s
.99625 .46977 m
1 .46977 L
s
.99625 .49045 m
1 .49045 L
s
.99625 .51114 m
1 .51114 L
s
.99625 .5525 m
1 .5525 L
s
.99625 .57319 m
1 .57319 L
s
.99625 .59387 m
1 .59387 L
s
.99625 .61456 m
1 .61456 L
s
.25 Mabswid
1 0 m
1 .61803 L
s
.15517 0 m
.15517 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
0 1 0 r
.5 Mabswid
.0802 .61803 m
.08435 .52117 L
.08944 .42914 L
.0941 .36203 L
.09917 .30322 L
.10458 .25326 L
.10974 .21505 L
.11442 .18667 L
.12357 .14417 L
.12869 .12598 L
.13424 .10973 L
.14429 .08716 L
.15379 .07171 L
.16423 .0593 L
.17512 .04986 L
.18529 .04333 L
.19574 .03826 L
.20564 .03458 L
.2242 .0297 L
.23385 .02789 L
.24411 .02637 L
.26253 .02436 L
.2719 .02361 L
.282 .02294 L
.30028 .02204 L
.30985 .02168 L
.32032 .02135 L
.33138 .02107 L
.34142 .02087 L
.36103 .02056 L
.37181 .02043 L
.38198 .02033 L
.3917 .02025 L
.40199 .02018 L
.42045 .02008 L
.42988 .02004 L
.44002 .02001 L
.45833 .01996 L
.46847 .01994 L
.47951 .01993 L
.48994 .01991 L
.49961 .01991 L
.51021 .0199 L
.5154 .0199 L
.52017 .01989 L
.52912 .01989 L
.53383 .01989 L
.53879 .01989 L
.54135 .01989 L
.54377 .01989 L
Mistroke
.54596 .01989 L
.5483 .01989 L
.5495 .01989 L
.55083 .01989 L
.55204 .01989 L
.55317 .01989 L
.55382 .01989 L
.5545 .01989 L
.55572 .01989 L
.55704 .01989 L
.55778 .01989 L
.55847 .01989 L
.55962 .01989 L
.56087 .01989 L
.56312 .01989 L
.56532 .01989 L
.56735 .01989 L
.57195 .01989 L
.57682 .01989 L
.58628 .01989 L
.59643 .01989 L
.61476 .0199 L
.65609 .01991 L
.6959 .01993 L
.7342 .01995 L
.77495 .01996 L
.81418 .01998 L
.8519 .02 L
.89207 .02001 L
.93072 .02002 L
.97183 .02004 L
.97619 .02004 L
Mfstroke
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{288, 177.938},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40004P0000/B000`400?l00000o`00003oo`3ooolQ
0?ooo`00=@3oool02P3ookH0IP00000000000000000j093Ko`3oool0oonf06H00000>Y030?ooo`04
0=^@>P000000000003Z@fb40oooo00H0okIV00000000000000000000IP2foolO0?ooo`0:0?nfIP00
000000000000000006H0]_oo0?ooo`3ookH0IP00000jT0<0oooo00@0fi0j000000000000>Y3K8P3o
ool0103KT3X0000000000000I[HQ0?ooo`040=^@>P0000000000001V]P80oooo00<0oonf06H00000
>Y000`3oool0103KT3X000000000000jT=/S0?ooo`040=^@>P000000000j093Ko`D0oooo000g0?oo
o`030?nfIP0jT=/0oooo00L0oooo00H0om^@03XjT03oool0oooo090j>P2@folQ0?ooo`03090j0000
06H0]_oo0280oooo00<0T3X00000IP2fool0203oool01P3ofi00>SZ@0?ooo`3oool0T3Xj093Kob00
oooo00H0om^@03XjT03oool0oonf06H0>P2@folO0?ooo`060?oKT00j>Y00oooo0?oo]P1V03X0T=_o
1P3oool01P3ofi00>SZ@0?ooo`3oool0T3Xj093Kob<0oooo00<0okIV03Z@f`3oool01@3oool003L0
oooo00<0okIV03Z@f`3oool02`3oool00`2fISX0T=_o0?ooo`0Q0?ooo`030?nfIP000000I[Ko0280
oooo00<0okIV0000001V]_l02`3oool00`2fISX0T=_o0?ooo`0Q0?ooo`030;IV00000000I[Ko0280
oooo00<0]VH00000001V]_l02`3oool00`2fISX0T=_o0?ooo`0O0?ooo`060?oo]P1V000000000000
000003X0T=_o1@3oool003L0oooo00<0okIV03Z@f`3oool0203oool0102fIP00000000000000I[HT
0?ooo`030?oo]P2f]_l0oooo0280oooo00<0oonf0;Jfo`3oool01`3oool0102fIP00000000000000
I[HT0?ooo`030?oo]P1V>Y00oooo0280oooo00<0oonf06HjT03oool01`3oool0102fIP0000000000
0000I[HR0?ooo`040;IV001V]_l0okIV03Z@f`H0oooo000f0?ooo`03090jIP2f]VH0>Y3K00T0oooo
00<0]VHj093Ko`3oool08P3oool01P3ofi00>SZ@0?ooo`3ookH0IP1V0;Kooal0oooo00H0om^@03Xj
T03oool0oonf06H0IP2fool70?ooo`030;IV>P2@fol0oooo0280oooo00H0oonf06H0>P2@fol0oonf
06H0IP2foolO0?ooo`060?oo]P1V03X0T=_o0?oo]P1V06H0]_oo1`3oool00`2fISX0T=_o0?ooo`0S
0?ooo`040?oo]P1V03X0T91V03Z@f`H0oooo000f0?ooo`030?nfIP000000>Y3K00T0oooo00@0]VH0
00000000000006Jf8P3oool0103KT3X000000000000jT=/Q0?ooo`040=^@>P000000000003Z@f`P0
oooo00@0]VH000000000000006Jf8P3oool0103ofi00>P000000001V]_lQ0?ooo`040?oKT00j0000
000006Jfo`P0oooo00@0]VH000000000000006Jf8`3oool00`3ofi00>P0003Z@f`060?ooo`00o`3o
oolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`005@3o
oooo000000/000000@3oool001D0oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`06
0?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`06
0?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`06
0?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`05
0?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`06
0?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`06
0?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`06
0?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`06
0?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`06
0?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`05
0?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool00`3oool100000040oooo000=0?oo
o`040=^@>P000000000003Z@f`@0oooo00<000000?ooo`3oool09P3oool00`000000oooo0?ooo`0Y
0?ooo`030000003oool0oooo02P0oooo00<000000?ooo`3oool0:@3oool00`000000oooo0?ooo`0X
0?ooo`030000003oool0oooo02T0oooo00<000000?ooo`3oool00`3oool100000040oooo000=0?oo
o`05091VT03oool0oooo090jIP2fool00`3oool00`000000oooo0?ooo`0V0?ooo`030000003oool0
oooo0=d0oooo0@0000010?ooo`00303oool01P3ookH0ISZ@0?ooo`3oool0]VHj093Ko`<0oooo0P00
000W0?ooo`030000003oool0oooo0=`0oooo0P0000010?ooo`00303oool01P3ookH0ISZ@0?ooo`3o
ool0]VHj093Ko`<0oooo00<000000?ooo`3oool09P3oool00`000000oooo0?ooo`0n0?oooiX00?l0
1@3oool100000040oooo000=0?ooo`05090j>P2@fol0oonf06H0IP2fool00`3oool00`000000oooo
0?ooo`0V0?ooo`030000003oool0oooo01`0oooo8P00o`2O0?ooo`4000000@3oool000d0oooo00@0
om^@03X000000000I[Ko103oool00`000000oooo0?ooo`0V0?ooo`030000003oool0oooo01@0oooo
2000o`310?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool09P3oool00`000000oooo0?oo
o`0=0?ooo`L00?l0b@3oool100000040oooo000E0?ooo`030000003oool0oooo02H0oooo00<00000
0?ooo`3oool02P3oool3003o0=00oooo0@0000010?ooo`005@3oool2000002L0oooo00<000000?oo
o`3oool0203oool2003o0=80oooo0P0000010?ooo`005@3oool00`000000oooo0?ooo`0V0?ooo`03
0000003oool0oooo00H0oooo0P00o`3E0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0
9P3oool00`000000oooo0?ooo`040?ooo`800?l0e`3oool100000040oooo000E0?ooo`030000003o
ool0oooo02H0oooo00<000000?ooo`3oool00P3oool2003o0=T0oooo0@0000010?ooo`005@3oool0
0`000000oooo0?ooo`0V0?ooo`050000003oool0oooo0?ooo`00o`00f`3oool100000040oooo000E
0?ooo`8000009`3oool010000000oooo0?ooo`00o`3K0?ooo`8000000@3oool001D0oooo00<00000
0?ooo`3oool09P3oool00`000000oooo003o003M0?ooo`4000000@3oool001D0oooo00<000000?oo
o`3oool09P3oool00`0000000?l00?ooo`3M0?ooo`4000000@3oool001D0oooo00<000000?ooo`3o
ool09P3oool00`0000000?l00?ooo`3M0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0
9P3oool00`00o`00oooo0?ooo`3M0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool09@3o
ool00`00o`0000000?ooo`3N0?ooo`4000000@3oool001D0oooo0P00000U0?ooo`03003o003oool0
00000=h0oooo0P0000010?ooo`005@3oool00`000000oooo0?ooo`0T0?ooo`03003o003oool00000
0=l0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0S0?ooo`04003o003oool0oooo0000
0=l0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0R0?ooo`05003o003oool0oooo0?oo
o`000000g`3oool100000040oooo000E0?ooo`030000003oool0oooo0280oooo00D00?l00?ooo`3o
ool0oooo0000003O0?ooo`4000000@3oool001D0oooo0P00000R0?ooo`03003o003oool0oooo0080
oooo00<000000?ooo`3oool0g03oool200000040oooo000E0?ooo`030000003oool0oooo0240oooo
00<00?l00?ooo`3oool00P3oool00`000000oooo0?ooo`3M0?ooo`4000000@3oool001D0oooo00<0
00000?ooo`3oool0803oool00`00o`00oooo0?ooo`030?ooo`030000003oool0oooo0=d0oooo0@00
00010?ooo`005@3oool00`000000oooo0?ooo`0P0?ooo`03003o003oool0oooo00<0oooo00<00000
0?ooo`3oool0g@3oool100000040oooo00001@3oool0fi0j000000000000>Y3K0080oooo00<0oonf
06H00000>Y000`3oool0103KT3X000000000000jT=/40?ooo`030000003oool0oooo0200oooo00<0
0?l00?ooo`3oool00`3oool00`000000oooo0?ooo`3M0?ooo`4000000@3oool000060?ooo`2@IY00
oooo0?ooo`2@>VH0]_oo1P3oool01P3ofi00>SZ@0?ooo`3oool0T3Xj093Ko`<0oooo00<000000?oo
o`3oool0803oool00`00o`00oooo0?ooo`030?ooo`030000003oool0oooo0=d0oooo0@0000010?oo
o`0000H0oonf06HjT03oool0oooo0;IV>P2@fol:0?ooo`030;IV>P2@fol0oooo0080oooo0P00000P
0?ooo`03003o003oool0oooo00@0oooo00<000000?ooo`3oool0g03oool200000040oooo00001P3o
okH0ISZ@0?ooo`3oool0]VHj093Ko`L0oooo00@0]VH000000000000006Jf103oool00`000000oooo
0?ooo`0O0?ooo`03003o003oool0oooo00@0oooo00<000000?ooo`3oool0g@3oool100000040oooo
00001P3oool0T3Xj093Ko`3ookH0IP1V0;Koo`L0oooo00<0]VHj093Ko`3oool01@3oool00`000000
oooo0?ooo`0O0?ooo`03003o003oool0oooo00@0oooo00<000000?ooo`3oool0g@3oool100000040
oooo00001@3oool0om^@03X000000000I[Ko00P0oooo00@0]VH000000000000006Jf103oool00`00
0000oooo0?ooo`0O0?ooo`03003o003oool0oooo00@0oooo00<000000?ooo`3oool0g@3oool10000
0040oooo000E0?ooo`030000003oool0oooo01h0oooo00<00?l00?ooo`3oool01@3oool00`000000
oooo0?ooo`3M0?ooo`4000000@3oool001D0oooo0P00000O0?ooo`03003o003oool0oooo00D0oooo
00<000000?ooo`3oool0g03oool200000040oooo000E0?ooo`030000003oool0oooo01h0oooo00<0
0?l00?ooo`3oool01@3oool00`000000oooo0?ooo`3M0?ooo`4000000@3oool001D0oooo00<00000
0?ooo`3oool07P3oool00`00o`00oooo0?ooo`050?ooo`030000003oool0oooo0=d0oooo0@000001
0?ooo`005@3oool00`000000oooo0?ooo`0M0?ooo`03003o003oool0oooo00H0oooo00<000000?oo
o`3oool0g@3oool100000040oooo000E0?ooo`030000003oool0oooo01d0oooo00<00?l00?ooo`3o
ool01P3oool00`000000oooo0?ooo`3M0?ooo`4000000@3oool001D0oooo0P00000N0?ooo`03003o
003oool0oooo00H0oooo00<000000?ooo`3oool0g03oool200000040oooo000E0?ooo`030000003o
ool0oooo01d0oooo00<00?l00?ooo`3oool01P3oool00`000000oooo0?ooo`3M0?ooo`4000000@3o
ool001D0oooo00<000000?ooo`3oool0703oool00`00o`00oooo0?ooo`070?ooo`030000003oool0
oooo0=d0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0L0?ooo`03003o003oool0oooo
00L0oooo00<000000?ooo`3oool0g@3oool100000040oooo000E0?ooo`030000003oool0oooo01`0
oooo00<00?l00?ooo`3oool01`3oool00`000000oooo0?ooo`3M0?ooo`4000000@3oool001D0oooo
00<000000?ooo`3oool0703oool00`00o`00oooo0?ooo`070?ooo`030000003oool0oooo0=d0oooo
0@0000010?ooo`005@3oool2000001`0oooo00<00?l00?ooo`3oool0203oool00`000000oooo0?oo
o`3L0?ooo`8000000@3oool001D0oooo00<000000?ooo`3oool06`3oool00`00o`00oooo0?ooo`08
0?ooo`030000003oool0oooo0=d0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0K0?oo
o`03003o003oool0oooo00P0oooo00<000000?ooo`3oool0g@3oool100000040oooo000E0?ooo`03
0000003oool0oooo01/0oooo00<00?l00?ooo`3oool0203oool00`000000oooo0?ooo`3M0?ooo`40
00000@3oool001D0oooo00<000000?ooo`3oool06`3oool00`00o`00oooo0?ooo`080?ooo`030000
003oool0oooo0=d0oooo0@0000010?ooo`005@3oool2000001`0oooo00<00?l00?ooo`3oool0203o
ool00`000000oooo0?ooo`3L0?ooo`8000000@3oool001D0oooo00<000000?ooo`3oool06P3oool0
0`00o`00oooo0?ooo`090?ooo`030000003oool0oooo0=d0oooo0@0000010?ooo`005@3oool00`00
0000oooo0?ooo`0J0?ooo`03003o003oool0oooo00T0oooo00<000000?ooo`3oool0g@3oool10000
0040oooo000E0?ooo`030000003oool0oooo01X0oooo00<00?l00?ooo`3oool02@3oool00`000000
oooo0?ooo`3M0?ooo`4000000@3oool000`0oooo00H0oonf06H00000000000000000>P2@fol30?oo
o`030000003oool0oooo01X0oooo00<00?l00?ooo`3oool02@3oool00`000000oooo0?ooo`3M0?oo
o`4000000@3oool000h0oooo00<0okIV03Z@f`3oool0103oool00`000000oooo0?ooo`0J0?ooo`03
003o003oool0oooo00T0oooo00<000000?ooo`3oool0g@3oool100000040oooo000>0?ooo`030?nf
IP0jT=/0oooo00@0oooo0P00000K0?ooo`03003o003oool0oooo00T0oooo00<000000?ooo`3oool0
g03oool200000040oooo000>0?ooo`030?nfIP0jT=/0oooo00@0oooo00<000000?ooo`3oool06P3o
ool00`00o`00oooo0?ooo`090?ooo`030000003oool0oooo0=d0oooo0@0000010?ooo`003@3oool0
0`2@>VH0][IV03Z@f`050?ooo`030000003oool0oooo01X0oooo00<00?l00?ooo`3oool02@3oool0
0`000000oooo0?ooo`3M0?ooo`4000000@3oool000d0oooo00<0okIV0000000jT=/01@3oool00`00
0000oooo0?ooo`0I0?ooo`03003o003oool0oooo00X0oooo00<000000?ooo`3oool0g@3oool10000
0040oooo000E0?ooo`030000003oool0oooo01T0oooo00<00?l00?ooo`3oool02P3oool00`000000
oooo0?ooo`3M0?ooo`4000000@3oool001D0oooo0P00000J0?ooo`03003o003oool0oooo00X0oooo
00<000000?ooo`3oool0g03oool200000040oooo000E0?ooo`030000003oool0oooo01T0oooo00<0
0?l00?ooo`3oool02P3oool00`000000oooo0?ooo`3M0?ooo`4000000@3oool001D0oooo00<00000
0?ooo`3oool06@3oool00`00o`00oooo0?ooo`0:0?ooo`030000003oool0oooo0=d0oooo0@000001
0?ooo`005@3oool00`000000oooo0?ooo`0I0?ooo`03003o003oool0oooo00X0oooo00<000000?oo
o`3oool0g@3oool100000040oooo000E0?ooo`030000003oool0oooo01T0oooo00<00?l00?ooo`3o
ool02P3oool00`000000oooo0?ooo`3M0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0
6@3oool00`00o`00oooo0?ooo`0:0?ooo`030000003oool0oooo0=d0oooo0@0000010?ooo`005@3o
ool2000001X0oooo00<00?l00?ooo`3oool02P3oool00`000000oooo0?ooo`3L0?ooo`8000000@3o
ool001D0oooo00<000000?ooo`3oool0603oool00`00o`00oooo0?ooo`0;0?ooo`030000003oool0
oooo0=d0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0H0?ooo`03003o003oool0oooo
00/0oooo00<000000?ooo`3oool0g@3oool100000040oooo000E0?ooo`030000003oool0oooo01P0
oooo00<00?l00?ooo`3oool02`3oool00`000000oooo0?ooo`3M0?ooo`4000000@3oool001D0oooo
00<000000?ooo`3oool0603oool00`00o`00oooo0?ooo`0;0?ooo`030000003oool0oooo0=d0oooo
0@0000010?ooo`005@3oool2000001T0oooo00<00?l00?ooo`3oool02`3oool00`000000oooo0?oo
o`3L0?ooo`8000000@3oool001D0oooo00<000000?ooo`3oool0603oool00`00o`00oooo0?ooo`0;
0?ooo`030000003oool0oooo0=d0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0H0?oo
o`03003o003oool0oooo00/0oooo00<000000?ooo`3oool0g@3oool100000040oooo000E0?ooo`03
0000003oool0oooo01L0oooo00<00?l00?ooo`3oool0303oool00`000000oooo0?ooo`3M0?ooo`40
00000@3oool001D0oooo00<000000?ooo`3oool05`3oool00`00o`00oooo0?ooo`0<0?ooo`030000
003oool0oooo0=d0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0G0?ooo`03003o003o
ool0oooo00`0oooo00<000000?ooo`3oool0g@3oool100000040oooo000E0?ooo`800000603oool0
0`00o`00oooo0?ooo`0<0?ooo`030000003oool0oooo0=`0oooo0P0000010?ooo`005@3oool00`00
0000oooo0?ooo`0G0?ooo`03003o003oool0oooo00`0oooo00<000000?ooo`3oool0g@3oool10000
0040oooo000E0?ooo`030000003oool0oooo01L0oooo00<00?l00?ooo`3oool0303oool00`000000
oooo0?ooo`3M0?ooo`4000000@3oool0000:0?oo]P1V000000000000000003X0T=_o0?ooo`3ookH0
IP00000jT0<0oooo00@0fi0j000000000000>Y3K103oool00`000000oooo0?ooo`0G0?ooo`03003o
003oool0oooo00`0oooo00<000000?ooo`3oool0g@3oool100000040oooo00020?ooo`030?nfIP0j
T=/0oooo00L0oooo00H0om^@03XjT03oool0oooo090j>P2@fol30?ooo`030000003oool0oooo01L0
oooo00<00?l00?ooo`3oool0303oool00`000000oooo0?ooo`3M0?ooo`4000000@3oool00080oooo
00<0okIV03Z@f`3oool02`3oool00`2fISX0T=_o0?ooo`020?ooo`800000603oool00`00o`00oooo
0?ooo`0<0?ooo`030000003oool0oooo0=`0oooo0P0000010?ooo`000P3oool00`3o]VH0>Y3K0?oo
o`080?ooo`040;IV000000000000001V]P@0oooo00<000000?ooo`3oool05`3oool00`00o`00oooo
0?ooo`0<0?ooo`030000003oool0oooo0=d0oooo0@0000010?ooo`0000@0oooo090jIP2f]VH0>Y3K
2@3oool00`2fISX0T=_o0?ooo`050?ooo`030000003oool0oooo01L0oooo00<00?l00?ooo`3oool0
303oool00`000000oooo0?ooo`3M0?ooo`4000000@3oool000040?ooo`3o]VH0000003Z@f`T0oooo
00@0]VH000000000000006Jf103oool00`000000oooo0?ooo`0F0?ooo`03003o003oool0oooo00d0
oooo00<000000?ooo`3oool0g@3oool100000040oooo000E0?ooo`030000003oool0oooo01H0oooo
00<00?l00?ooo`3oool03@3oool00`000000oooo0?ooo`3M0?ooo`4000000@3oool001D0oooo00<0
00000?ooo`3oool05P3oool00`00o`00oooo0?ooo`0=0?ooo`030000003oool0oooo0=d0oooo0@00
00010?ooo`005@3oool2000001L0oooo00<00?l00?ooo`3oool03@3oool00`000000oooo0?ooo`3L
0?ooo`8000000@3oool001D0oooo00<000000?ooo`3oool05P3oool00`00o`00oooo0?ooo`0=0?oo
o`030000003oool0oooo0=d0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0F0?ooo`03
003o003oool0oooo00d0oooo00<000000?ooo`3oool0g@3oool100000040oooo000E0?ooo`030000
003oool0oooo01H0oooo00<00?l00?ooo`3oool03@3oool00`000000oooo0?ooo`3M0?ooo`400000
0@3oool001D0oooo00<000000?ooo`3oool05P3oool00`00o`00oooo0?ooo`0=0?ooo`030000003o
ool0oooo0=d0oooo0@0000010?ooo`005@3oool2000001L0oooo00<00?l00?ooo`3oool03@3oool0
0`000000oooo0?ooo`3L0?ooo`8000000@3oool001D0oooo00<000000?ooo`3oool05P3oool00`00
o`00oooo0?ooo`0=0?ooo`030000003oool0oooo0=d0oooo0@0000010?ooo`005@3oool00`000000
oooo0?ooo`0F0?ooo`03003o003oool0oooo00d0oooo00<000000?ooo`3oool0g@3oool100000040
oooo000E0?ooo`030000003oool0oooo01H0oooo00<00?l00?ooo`3oool03@3oool00`000000oooo
0?ooo`3M0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool05P3oool00`00o`00oooo0?oo
o`0=0?ooo`030000003oool0oooo0=d0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0F
0?ooo`03003o003oool0oooo00d0oooo00<000000?ooo`3oool0g@3oool100000040oooo000E0?oo
o`8000005`3oool00`00o`00oooo0?ooo`0=0?ooo`030000003oool0oooo0=`0oooo0P0000010?oo
o`005@3oool00`000000oooo0?ooo`0F0?ooo`03003o003oool0oooo00d0oooo00<000000?ooo`3o
ool0g@3oool100000040oooo000E0?ooo`030000003oool0oooo01D0oooo00<00?l00?ooo`3oool0
3P3oool00`000000oooo0?ooo`3M0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool05@3o
ool00`00o`00oooo0?ooo`0>0?ooo`030000003oool0oooo0=d0oooo0@0000010?ooo`005@3oool0
0`000000oooo0?ooo`0E0?ooo`03003o003oool0oooo00h0oooo00<000000?ooo`3oool0g@3oool1
00000040oooo000E0?ooo`8000005P3oool00`00o`00oooo0?ooo`0>0?ooo`030000003oool0oooo
0=`0oooo0P0000010?ooo`005@3oool00`000000oooo0?ooo`0E0?ooo`03003o003oool0oooo00h0
oooo00<000000?ooo`3oool0g@3oool100000040oooo000E0?ooo`030000003oool0oooo01D0oooo
00<00?l00?ooo`3oool03P3oool00`000000oooo0?ooo`3M0?ooo`4000000@3oool001D0oooo00<0
00000?ooo`3oool05@3oool00`00o`00oooo0?ooo`0>0?ooo`030000003oool0oooo0=d0oooo0@00
00010?ooo`00303oool01P3o]VH00000000000000000001V0;Koo`<0oooo00<000000?ooo`3oool0
5@3oool00`00o`00oooo0?ooo`0>0?ooo`030000003oool0oooo0=d0oooo0@0000010?ooo`003@3o
ool00`2@>P00001V0;Koo`050?ooo`030000003oool0oooo01D0oooo00<00?l00?ooo`3oool03P3o
ool00`000000oooo0?ooo`3M0?ooo`4000000@3oool000h0oooo00<0okIV0000001V]_l0103oool2
000001H0oooo00<00?l00?ooo`3oool03P3oool00`000000oooo0?ooo`3L0?ooo`8000000@3oool0
00l0oooo00<0oonf0;Jfo`3oool00`3oool00`000000oooo0?ooo`0E0?ooo`03003o003oool0oooo
00h0oooo00<000000?ooo`3oool0g@3oool100000040oooo000<0?ooo`060?oKT00j>Y00oooo0?oo
]P1V06H0]_oo0`3oool00`000000oooo0?ooo`0E0?ooo`03003o003oool0oooo00h0oooo00<00000
0?ooo`3oool0g@3oool100000040oooo000=0?ooo`040=^@>P000000000003Z@f`@0oooo00<00000
0?ooo`3oool05@3oool00`00o`00oooo0?ooo`0>0?ooo`030000003oool0oooo0=d0oooo0@000001
0?ooo`005@3oool00`000000oooo0?ooo`0E0?ooo`03003o003oool0oooo00h0oooo00<000000?oo
o`3oool0g@3oool100000040oooo000E0?ooo`8000005P3oool00`00o`00oooo0?ooo`0>0?ooo`03
0000003oool0oooo0=`0oooo0P0000010?ooo`005@3oool00`000000oooo0?ooo`0E0?ooo`03003o
003oool0oooo00h0oooo00<000000?ooo`3oool0g@3oool100000040oooo000E0?ooo`030000003o
ool0oooo01@0oooo00<00?l00?ooo`3oool03`3oool00`000000oooo0?ooo`3M0?ooo`4000000@3o
ool001D0oooo00<000000?ooo`3oool0503oool00`00o`00oooo0?ooo`0?0?ooo`030000003oool0
oooo0=d0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0D0?ooo`03003o003oool0oooo
00l0oooo00<000000?ooo`3oool0g@3oool100000040oooo000E0?ooo`030000003oool0oooo01@0
oooo00<00?l00?ooo`3oool03`3oool00`000000oooo0?ooo`3M0?ooo`4000000@3oool001D0oooo
0P00000E0?ooo`03003o003oool0oooo00l0oooo00<000000?ooo`3oool0g03oool200000040oooo
000E0?ooo`030000003oool0oooo01@0oooo00<00?l00?ooo`3oool03`3oool00`000000oooo0?oo
o`3M0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0503oool00`00o`00oooo0?ooo`0?
0?ooo`030000003oool0oooo0=d0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0D0?oo
o`03003o003oool0oooo00l0oooo00<000000?ooo`3oool0g@3oool100000040oooo000E0?ooo`03
0000003oool0oooo01@0oooo00<00?l00?ooo`3oool03`3oool00`000000oooo0?ooo`3M0?ooo`40
00000@3oool001D0oooo0P00000E0?ooo`03003o003oool0oooo00l0oooo00<000000?ooo`3oool0
g03oool200000040oooo000E0?ooo`030000003oool0oooo01@0oooo00<00?l00?ooo`3oool03`3o
ool00`000000oooo0?ooo`3M0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0503oool0
0`00o`00oooo0?ooo`0?0?ooo`030000003oool0oooo0=d0oooo0@0000010?ooo`005@3oool00`00
0000oooo0?ooo`0C0?ooo`03003o003oool0oooo0100oooo00<000000?ooo`3oool0g@3oool10000
0040oooo000E0?ooo`030000003oool0oooo01<0oooo00<00?l00?ooo`3oool0403oool00`000000
oooo0?ooo`3M0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool04`3oool00`00o`00oooo
0?ooo`0@0?ooo`030000003oool0oooo0=d0oooo0@0000010?ooo`005@3oool2000001@0oooo00<0
0?l00?ooo`3oool0403oool00`000000oooo0?ooo`3L0?ooo`8000000@3oool001D0oooo00<00000
0?ooo`3oool04`3oool00`00o`00oooo0?ooo`0@0?ooo`030000003oool0oooo0=d0oooo0@000001
0?ooo`005@3oool00`000000oooo0?ooo`0C0?ooo`03003o003oool0oooo0100oooo00<000000?oo
o`3oool0g@3oool100000040oooo00002P3o]VH00000000000000000001V0;Koo`3oool0oonf06H0
0000>Y030?ooo`040=^@>P000000000003Z@f`@0oooo00<000000?ooo`3oool04`3oool00`00o`00
oooo0?ooo`0@0?ooo`030000003oool0oooo0=d0oooo0@0000010?ooo`0000@0oooo090j000006H0
]_oo203oool01P3ofi00>SZ@0?ooo`3oool0T3Xj093Ko`<0oooo00<000000?ooo`3oool04`3oool0
0`00o`00oooo0?ooo`0@0?ooo`030000003oool0oooo0=d0oooo0@0000010?ooo`000P3oool00`3o
]VH0000006Jfo`0;0?ooo`030;IV>P2@fol0oooo0080oooo0P00000D0?ooo`03003o003oool0oooo
0100oooo00<000000?ooo`3oool0g03oool200000040oooo00030?ooo`030?oo]P2f]_l0oooo00L0
oooo00@0]VH000000000000006Jf103oool00`000000oooo0?ooo`0C0?ooo`03003o003oool0oooo
0100oooo00<000000?ooo`3oool0g@3oool100000040oooo00001P3ofi00>SZ@0?ooo`3ookH0IP1V
0;Koo`L0oooo00<0]VHj093Ko`3oool01@3oool00`000000oooo0?ooo`0C0?ooo`03003o003oool0
oooo0100oooo00<000000?ooo`3oool0g@3oool100000040oooo00001@3oool0fi0j000000000000
>Y3K00P0oooo00@0]VH000000000000006Jf103oool00`000000oooo0?ooo`0C0?ooo`03003o003o
ool0oooo0100oooo00<000000?ooo`3oool0g@3oool100000040oooo000E0?ooo`030000003oool0
oooo01<0oooo00<00?l00?ooo`3oool0403oool00`000000oooo0?ooo`3M0?ooo`4000000@3oool0
01D0oooo00<000000?ooo`3oool04`3oool00`00o`00oooo0?ooo`0@0?ooo`030000003oool0oooo
0=d0oooo0@0000010?ooo`005@3oool2000001@0oooo00<00?l00?ooo`3oool0403oool00`000000
oooo0?ooo`3L0?ooo`8000000@3oool001D0oooo00<000000?ooo`3oool04`3oool00`00o`00oooo
0?ooo`0@0?ooo`030000003oool0oooo0=d0oooo0@0000010?ooo`005@3oool00`000000oooo0?oo
o`0C0?ooo`03003o003oool0oooo0100oooo00<000000?ooo`3oool0g@3oool100000040oooo000E
0?ooo`030000003oool0oooo01<0oooo00<00?l00?ooo`3oool0403oool00`000000oooo0?ooo`3M
0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool04`3oool00`00o`00oooo0?ooo`0@0?oo
o`030000003oool0oooo0=d0oooo0@0000010?ooo`005@3oool2000001<0oooo00<00?l00?ooo`3o
ool04@3oool00`000000oooo0?ooo`3L0?ooo`8000000@3oool001D0oooo00<000000?ooo`3oool0
4P3oool00`00o`00oooo0?ooo`0A0?ooo`030000003oool0oooo0=d0oooo0@0000010?ooo`005@3o
ool00`000000oooo0?ooo`0B0?ooo`03003o003oool0oooo0140oooo00<000000?ooo`3oool0g@3o
ool100000040oooo000E0?ooo`030000003oool0oooo0180oooo00<00?l00?ooo`3oool04@3oool0
0`000000oooo0?ooo`3M0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool04P3oool00`00
o`00oooo0?ooo`0A0?ooo`030000003oool0oooo0=d0oooo0@0000010?ooo`005@3oool00`000000
oooo0?ooo`0B0?ooo`03003o003oool0oooo0140oooo00<000000?ooo`3oool0g@3oool100000040
oooo000E0?ooo`8000004`3oool00`00o`00oooo0?ooo`0A0?ooo`030000003oool0oooo0=`0oooo
0P0000010?ooo`005@3oool00`000000oooo0?ooo`0B0?ooo`03003o003oool0oooo0140oooo00<0
00000?ooo`3oool0g@3oool100000040oooo000E0?ooo`030000003oool0oooo0180oooo00<00?l0
0?ooo`3oool04@3oool00`000000oooo0?ooo`3M0?ooo`4000000@3oool001D0oooo00<000000?oo
o`3oool04P3oool00`00o`00oooo0?ooo`0A0?ooo`030000003oool0oooo0=d0oooo0@0000010?oo
o`005@3oool00`000000oooo0?ooo`0B0?ooo`03003o003oool0oooo0140oooo00<000000?ooo`3o
ool0g@3oool100000040oooo000E0?ooo`800000103oool00`000000oooo0?ooo`060?ooo`030000
003oool0oooo00<0oooo00@00?l00?ooo`3oool000001`3oool00`000000oooo0?ooo`060?ooo`03
0000003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`03
0000003oool0oooo00H0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`03
0000003oool0oooo00H0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`060?ooo`03
0000003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`060?ooo`03
0000003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`060?ooo`03
0000003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`03
0000003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`03
0000003oool0oooo00H0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`03
0000003oool0oooo00H0oooo00<000000?ooo`3oool00P3oool200000040oooo000E0?oooaD00000
00<00?l0000000000000lP0000010?ooo`00\
\>"],
  ImageRangeCache->{{{0, 287}, {176.938, 0}} -> {0.783022, -0.299964, \
0.0114666, 0.0182058}}],

Cell[BoxData[
    TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
      False,
      Editable->False]], "Output"],

Cell[BoxData[
    \(0\)], "Output"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
-0.293651 0.31746 0.0147151 0.00861265 [
[.02381 -0.0125 -3 -9 ]
[.02381 -0.0125 3 0 ]
[.18254 -0.0125 -9 -9 ]
[.18254 -0.0125 9 0 ]
[.34127 -0.0125 -3 -9 ]
[.34127 -0.0125 3 0 ]
[.5 -0.0125 -9 -9 ]
[.5 -0.0125 9 0 ]
[.65873 -0.0125 -3 -9 ]
[.65873 -0.0125 3 0 ]
[.81746 -0.0125 -9 -9 ]
[.81746 -0.0125 9 0 ]
[.97619 -0.0125 -3 -9 ]
[.97619 -0.0125 3 0 ]
[ 0 0 -0.125 0 ]
[-0.0125 .01472 -6 -4.5 ]
[-0.0125 .01472 0 4.5 ]
[-0.0125 .10084 -12 -4.5 ]
[-0.0125 .10084 0 4.5 ]
[-0.0125 .18697 -12 -4.5 ]
[-0.0125 .18697 0 4.5 ]
[-0.0125 .27309 -12 -4.5 ]
[-0.0125 .27309 0 4.5 ]
[-0.0125 .35922 -12 -4.5 ]
[-0.0125 .35922 0 4.5 ]
[-0.0125 .44535 -12 -4.5 ]
[-0.0125 .44535 0 4.5 ]
[-0.0125 .53147 -12 -4.5 ]
[-0.0125 .53147 0 4.5 ]
[-0.0125 .6176 -12 -4.5 ]
[-0.0125 .6176 0 4.5 ]
[ 0 0 -0.125 0 ]
[ 0 .61803 .125 0 ]
[ 1 0 .125 0 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.02381 0 m
.02381 .00625 L
s
[(1)] .02381 -0.0125 0 1 Mshowa
.18254 0 m
.18254 .00625 L
s
[(1.5)] .18254 -0.0125 0 1 Mshowa
.34127 0 m
.34127 .00625 L
s
[(2)] .34127 -0.0125 0 1 Mshowa
.5 0 m
.5 .00625 L
s
[(2.5)] .5 -0.0125 0 1 Mshowa
.65873 0 m
.65873 .00625 L
s
[(3)] .65873 -0.0125 0 1 Mshowa
.81746 0 m
.81746 .00625 L
s
[(3.5)] .81746 -0.0125 0 1 Mshowa
.97619 0 m
.97619 .00625 L
s
[(4)] .97619 -0.0125 0 1 Mshowa
.125 Mabswid
.05556 0 m
.05556 .00375 L
s
.0873 0 m
.0873 .00375 L
s
.11905 0 m
.11905 .00375 L
s
.15079 0 m
.15079 .00375 L
s
.21429 0 m
.21429 .00375 L
s
.24603 0 m
.24603 .00375 L
s
.27778 0 m
.27778 .00375 L
s
.30952 0 m
.30952 .00375 L
s
.37302 0 m
.37302 .00375 L
s
.40476 0 m
.40476 .00375 L
s
.43651 0 m
.43651 .00375 L
s
.46825 0 m
.46825 .00375 L
s
.53175 0 m
.53175 .00375 L
s
.56349 0 m
.56349 .00375 L
s
.59524 0 m
.59524 .00375 L
s
.62698 0 m
.62698 .00375 L
s
.69048 0 m
.69048 .00375 L
s
.72222 0 m
.72222 .00375 L
s
.75397 0 m
.75397 .00375 L
s
.78571 0 m
.78571 .00375 L
s
.84921 0 m
.84921 .00375 L
s
.88095 0 m
.88095 .00375 L
s
.9127 0 m
.9127 .00375 L
s
.94444 0 m
.94444 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
0 .01472 m
.00625 .01472 L
s
[(0)] -0.0125 .01472 1 0 Mshowa
0 .10084 m
.00625 .10084 L
s
[(10)] -0.0125 .10084 1 0 Mshowa
0 .18697 m
.00625 .18697 L
s
[(20)] -0.0125 .18697 1 0 Mshowa
0 .27309 m
.00625 .27309 L
s
[(30)] -0.0125 .27309 1 0 Mshowa
0 .35922 m
.00625 .35922 L
s
[(40)] -0.0125 .35922 1 0 Mshowa
0 .44535 m
.00625 .44535 L
s
[(50)] -0.0125 .44535 1 0 Mshowa
0 .53147 m
.00625 .53147 L
s
[(60)] -0.0125 .53147 1 0 Mshowa
0 .6176 m
.00625 .6176 L
s
[(70)] -0.0125 .6176 1 0 Mshowa
.125 Mabswid
0 .03194 m
.00375 .03194 L
s
0 .04917 m
.00375 .04917 L
s
0 .06639 m
.00375 .06639 L
s
0 .08362 m
.00375 .08362 L
s
0 .11807 m
.00375 .11807 L
s
0 .13529 m
.00375 .13529 L
s
0 .15252 m
.00375 .15252 L
s
0 .16974 m
.00375 .16974 L
s
0 .20419 m
.00375 .20419 L
s
0 .22142 m
.00375 .22142 L
s
0 .23864 m
.00375 .23864 L
s
0 .25587 m
.00375 .25587 L
s
0 .29032 m
.00375 .29032 L
s
0 .30755 m
.00375 .30755 L
s
0 .32477 m
.00375 .32477 L
s
0 .342 m
.00375 .342 L
s
0 .37645 m
.00375 .37645 L
s
0 .39367 m
.00375 .39367 L
s
0 .4109 m
.00375 .4109 L
s
0 .42812 m
.00375 .42812 L
s
0 .46257 m
.00375 .46257 L
s
0 .4798 m
.00375 .4798 L
s
0 .49702 m
.00375 .49702 L
s
0 .51425 m
.00375 .51425 L
s
0 .5487 m
.00375 .5487 L
s
0 .56592 m
.00375 .56592 L
s
0 .58315 m
.00375 .58315 L
s
0 .60038 m
.00375 .60038 L
s
.25 Mabswid
0 0 m
0 .61803 L
s
.02381 .61178 m
.02381 .61803 L
s
.18254 .61178 m
.18254 .61803 L
s
.34127 .61178 m
.34127 .61803 L
s
.5 .61178 m
.5 .61803 L
s
.65873 .61178 m
.65873 .61803 L
s
.81746 .61178 m
.81746 .61803 L
s
.97619 .61178 m
.97619 .61803 L
s
.125 Mabswid
.05556 .61428 m
.05556 .61803 L
s
.0873 .61428 m
.0873 .61803 L
s
.11905 .61428 m
.11905 .61803 L
s
.15079 .61428 m
.15079 .61803 L
s
.21429 .61428 m
.21429 .61803 L
s
.24603 .61428 m
.24603 .61803 L
s
.27778 .61428 m
.27778 .61803 L
s
.30952 .61428 m
.30952 .61803 L
s
.37302 .61428 m
.37302 .61803 L
s
.40476 .61428 m
.40476 .61803 L
s
.43651 .61428 m
.43651 .61803 L
s
.46825 .61428 m
.46825 .61803 L
s
.53175 .61428 m
.53175 .61803 L
s
.56349 .61428 m
.56349 .61803 L
s
.59524 .61428 m
.59524 .61803 L
s
.62698 .61428 m
.62698 .61803 L
s
.69048 .61428 m
.69048 .61803 L
s
.72222 .61428 m
.72222 .61803 L
s
.75397 .61428 m
.75397 .61803 L
s
.78571 .61428 m
.78571 .61803 L
s
.84921 .61428 m
.84921 .61803 L
s
.88095 .61428 m
.88095 .61803 L
s
.9127 .61428 m
.9127 .61803 L
s
.94444 .61428 m
.94444 .61803 L
s
.25 Mabswid
0 .61803 m
1 .61803 L
s
.99375 .01472 m
1 .01472 L
s
.99375 .10084 m
1 .10084 L
s
.99375 .18697 m
1 .18697 L
s
.99375 .27309 m
1 .27309 L
s
.99375 .35922 m
1 .35922 L
s
.99375 .44535 m
1 .44535 L
s
.99375 .53147 m
1 .53147 L
s
.99375 .6176 m
1 .6176 L
s
.125 Mabswid
.99625 .03194 m
1 .03194 L
s
.99625 .04917 m
1 .04917 L
s
.99625 .06639 m
1 .06639 L
s
.99625 .08362 m
1 .08362 L
s
.99625 .11807 m
1 .11807 L
s
.99625 .13529 m
1 .13529 L
s
.99625 .15252 m
1 .15252 L
s
.99625 .16974 m
1 .16974 L
s
.99625 .20419 m
1 .20419 L
s
.99625 .22142 m
1 .22142 L
s
.99625 .23864 m
1 .23864 L
s
.99625 .25587 m
1 .25587 L
s
.99625 .29032 m
1 .29032 L
s
.99625 .30755 m
1 .30755 L
s
.99625 .32477 m
1 .32477 L
s
.99625 .342 m
1 .342 L
s
.99625 .37645 m
1 .37645 L
s
.99625 .39367 m
1 .39367 L
s
.99625 .4109 m
1 .4109 L
s
.99625 .42812 m
1 .42812 L
s
.99625 .46257 m
1 .46257 L
s
.99625 .4798 m
1 .4798 L
s
.99625 .49702 m
1 .49702 L
s
.99625 .51425 m
1 .51425 L
s
.99625 .5487 m
1 .5487 L
s
.99625 .56592 m
1 .56592 L
s
.99625 .58315 m
1 .58315 L
s
.99625 .60038 m
1 .60038 L
s
.25 Mabswid
1 0 m
1 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
0 0 1 r
.5 Mabswid
.04377 .61803 m
.04396 .58933 L
.04519 .4439 L
.04588 .38224 L
.04652 .33408 L
.04797 .25016 L
.04925 .19776 L
.05041 .16182 L
.05175 .13037 L
.05302 .10779 L
.05415 .09194 L
.05536 .07854 L
.05753 .06086 L
.05874 .05361 L
.05987 .04802 L
.0612 .04262 L
.06244 .03852 L
.06491 .03235 L
.06621 .02987 L
.0676 .02768 L
.07044 .02427 L
.07302 .02208 L
.07542 .02057 L
.07801 .01933 L
.08046 .01845 L
.08272 .01781 L
.08516 .01726 L
.08778 .01679 L
.09065 .0164 L
.09334 .01611 L
.09635 .01585 L
.09921 .01566 L
.10198 .01551 L
.10458 .01539 L
.10962 .01522 L
.11419 .01511 L
.11911 .01502 L
.12442 .01495 L
.12909 .01491 L
.13401 .01487 L
.14282 .01482 L
.1478 .0148 L
.15233 .01479 L
.1572 .01478 L
.1625 .01477 L
.1674 .01476 L
.17193 .01475 L
.18085 .01474 L
.1905 .01474 L
.19955 .01473 L
Mistroke
.20948 .01473 L
.22017 .01472 L
.22976 .01472 L
.24025 .01472 L
.25119 .01472 L
.26136 .01472 L
.27191 .01472 L
.28186 .01472 L
.30046 .01472 L
.3102 .01472 L
.32051 .01472 L
.33898 .01472 L
.34844 .01472 L
.35859 .01472 L
.37691 .01472 L
.38707 .01472 L
.39813 .01472 L
.40769 .01472 L
.41824 .01472 L
.43799 .01472 L
.44882 .01472 L
.45899 .01472 L
.46881 .01472 L
.47915 .01472 L
.49765 .01472 L
.50718 .01472 L
.51737 .01472 L
.52698 .01472 L
.53572 .01472 L
.54056 .01472 L
.54569 .01472 L
.55007 .01472 L
.55489 .01472 L
.55759 .01472 L
.56006 .01472 L
.56142 .01472 L
.56291 .01472 L
.56432 .01472 L
.56562 .01472 L
.56694 .01472 L
.56818 .01472 L
.56929 .01472 L
.57049 .01472 L
.5718 .01472 L
.57246 .01472 L
.57319 .01472 L
.57448 .01472 L
.57567 .01472 L
.57828 .01472 L
.58069 .01472 L
Mistroke
.58614 .01472 L
.59094 .01472 L
.59604 .01472 L
.6146 .01472 L
.65237 .01472 L
.6926 .01472 L
.7313 .01472 L
.77246 .01472 L
.81211 .01472 L
.85024 .01472 L
.89082 .01472 L
.92988 .01472 L
.9714 .01472 L
.97619 .01472 L
Mfstroke
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{288, 177.938},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40004P0000/B000`400?l00000o`00003oo`3ooolQ
0?ooo`00603oool01P3ookH0IP00000000000000000j093Koad0oooo00X0oonf06H0000000000000
0000>P2@fol0oooo0?oo]P1V000003Z@0`3oool0103KT3X000000000000jT=/N0?ooo`060?nfIP00
000000000000000006H0]_oo7P3oool02P3o]VH00000000000000000001V0;Koo`3oool0oonf06H0
0000>Y030?ooo`040=^@>P000000000003Z@fal0oooo00@0fi0j00000000000006Jf7`3oool0103K
T3X0000000000000I[H20?ooo`030?oo]P1V000003Z@00<0oooo00@0fi0j000000000000>Y3K803o
ool0103KT3X000000000>P2@fol;0?ooo`006P3oool00`3o]VH0>Y3K0?ooo`0P0?ooo`030?nfIP0j
T=/0oooo00L0oooo00H0om^@03XjT03oool0oooo090j>P2@folN0?ooo`03090j000006H0]_oo0240
oooo00<0T3X00000IP2fool0203oool01P3ofi00>SZ@0?ooo`3oool0T3Xj093Koad0oooo00H0om^@
03XjT03oool0oonf06H0>P2@folM0?ooo`060?oKT00j>Y00oooo0?oo]P1V03X0T=_o1P3oool01P3o
fi00>SZ@0?ooo`3oool0T3Xj093Kob00oooo00<0okIV03Z@f`3oool02`3oool001X0oooo00<0okIV
03Z@f`3oool0803oool00`3o]VH0>Y3K0?ooo`0;0?ooo`030;IV>P2@fol0oooo01h0oooo00<0okIV
0000001V]_l08@3oool00`3o]VH0000006Jfo`0;0?ooo`030;IV>P2@fol0oooo01h0oooo00<0]VH0
0000001V]_l0803oool00`2fIP00000006Jfo`0;0?ooo`030;IV>P2@fol0oooo01`0oooo00H0oonf
06H00000000000000000>P2@fol;0?ooo`006P3oool00`3o]VH0>Y3K0?ooo`0P0?ooo`030?nfIP0j
T=/0oooo00P0oooo00@0]VH000000000000006Jf8@3oool00`3ookH0][Ko0?ooo`0Q0?ooo`030?oo
]P2f]_l0oooo00L0oooo00@0]VH000000000000006Jf8@3oool00`3ookH0ISZ@0?ooo`0P0?ooo`03
0?oo]P1V>Y00oooo00L0oooo00@0]VH000000000000006Jf7`3oool0102fIP00I[Ko0?nfIP0jT=/<
0?ooo`006@3oool00`2@>VH0][IV03Z@f`0P0?ooo`03090jIP2f]VH0>Y3K00T0oooo00<0]VHj093K
o`3oool07`3oool01P3ofi00>SZ@0?ooo`3ookH0IP1V0;Kooah0oooo00H0om^@03XjT03oool0oonf
06H0IP2fool70?ooo`030;IV>P2@fol0oooo01l0oooo00H0oonf06H0>P2@fol0oonf06H0IP2foolM
0?ooo`060?oo]P1V03X0T=_o0?oo]P1V06H0]_oo1`3oool00`2fISX0T=_o0?ooo`0P0?ooo`040?oo
]P1V03X0T91V03Z@f``0oooo000I0?ooo`030?nfIP000000>Y3K0200oooo00<0okIV0000000jT=/0
2@3oool0102fIP00000000000000I[HO0?ooo`040=^@>P000000000003Z@fb00oooo00@0fi0j0000
00000000>Y3K203oool0102fIP00000000000000I[HO0?ooo`040?oKT00j0000000006Jfoal0oooo
00@0om^@03X000000000I[Ko203oool0102fIP00000000000000I[HP0?ooo`030?oKT00j0000>Y3K
00`0oooo003o0?ooob40oooo003o0?ooob40oooo003o0?ooob40oooo003o0?ooob40oooo003o0?oo
ob40oooo000E0?ooool000001@0000070?ooo`005@3oool00`000000oooo0?ooo`030?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00<0oooo00<000000?ooo`3oool01@3oool000d0oooo00@0fi0j000000000000>Y3K
103oool00`000000oooo0?ooo`3o0?ooo`40oooo00<000000?ooo`3oool01@3oool000d0oooo00D0
T6J@0?ooo`3oool0T3YV0;Koo`030?ooo`030000003oool0oooo0?l0oooo0@3oool00`000000oooo
0?ooo`050?ooo`00303oool01P3ookH0ISZ@0?ooo`3oool0]VHj093Ko`<0oooo0P00000C0?ooonT0
003o103oool2000000L0oooo000<0?ooo`060?oo]P1V>Y00oooo0?ooo`2fISX0T=_o0`3oool00`00
0000oooo0?ooo`0@0?ooo`<0003ok@3oool00`000000oooo0?ooo`050?ooo`003@3oool01@2@>SX0
T=_o0?oo]P1V06H0]_oo00<0oooo00<000000?ooo`3oool03`3oool20000onl0oooo00<000000?oo
o`3oool01@3oool000d0oooo00@0om^@03X000000000I[Ko103oool00`000000oooo0?ooo`0>0?oo
o`030000o`3oool0oooo0>l0oooo00<000000?ooo`3oool01@3oool001D0oooo0P00000?0?ooo`03
0000o`3oool0oooo0>h0oooo0P0000070?ooo`005@3oool00`000000oooo0?ooo`0=0?ooo`030000
o`3oool0oooo0?00oooo00<000000?ooo`3oool01@3oool001D0oooo00<000000?ooo`3oool03@3o
ool00`000?l0oooo0?ooo`3`0?ooo`030000003oool0oooo00D0oooo000E0?ooo`030000003oool0
oooo00d0oooo00<0003o0?ooo`3oool0l03oool00`000000oooo0?ooo`050?ooo`005@3oool00`00
0000oooo0?ooo`0<0?ooo`030000o`3oool0oooo0?40oooo00<000000?ooo`3oool01@3oool001D0
oooo0P00000=0?ooo`030000o`3oool0oooo0?00oooo0P0000070?ooo`005@3oool00`000000oooo
0?ooo`0<0?ooo`030000o`3oool0oooo0?40oooo00<000000?ooo`3oool01@3oool001D0oooo00<0
00000?ooo`3oool0303oool00`000?l0oooo0?ooo`3a0?ooo`030000003oool0oooo00D0oooo000E
0?ooo`030000003oool0oooo00`0oooo00<0003o0?ooo`3oool0l@3oool00`000000oooo0?ooo`05
0?ooo`005@3oool2000000d0oooo00<0003o0?ooo`3oool0l03oool2000000L0oooo000E0?ooo`03
0000003oool0oooo00/0oooo00<0003o0?ooo`3oool0lP3oool00`000000oooo0?ooo`050?ooo`00
5@3oool00`000000oooo0?ooo`0;0?ooo`030000o`3oool0oooo0?80oooo00<000000?ooo`3oool0
1@3oool001D0oooo00<000000?ooo`3oool02`3oool00`000?l0oooo0?ooo`3b0?ooo`030000003o
ool0oooo00D0oooo000E0?ooo`800000303oool00`000?l0oooo0?ooo`3a0?ooo`8000001`3oool0
01D0oooo00<000000?ooo`3oool02`3oool00`000?l0oooo0?ooo`3b0?ooo`030000003oool0oooo
00D0oooo000E0?ooo`030000003oool0oooo00/0oooo00<0003o0?ooo`3oool0lP3oool00`000000
oooo0?ooo`050?ooo`001P3oool0203ookH0IP00000000000000000j093Ko`3oool0fi0j0P000000
0`0jT=/0oooo0?ooo`020?ooo`030000003oool0oooo00/0oooo00<0003o0?ooo`3oool0lP3oool0
0`000000oooo0?ooo`050?ooo`00203oool00`3o]VH0>Y3K0?ooo`020?ooo`05091VT03oool0oooo
090jIP2fool00`3oool00`000000oooo0?ooo`0;0?ooo`030000o`3oool0oooo0?80oooo00<00000
0?ooo`3oool01@3oool000P0oooo00H0okIV03Z@f`3oool0oooo0?oo]P1V>Y020?ooo`030;IV>P2@
fol0oooo0080oooo0P00000<0?ooo`030000o`3oool0oooo0?40oooo0P0000070?ooo`00203oool0
1P3o]VH0>Y3K0?ooo`3oool0oonf06HjT080oooo00<0]VHj093Ko`3oool00P3oool00`000000oooo
0?ooo`0;0?ooo`030000o`3oool0oooo0?80oooo00<000000?ooo`3oool01@3oool000L0oooo00<0
T3YV0;JfIP0jT=/00`3oool01@2@>SX0T=_o0?oo]P1V06H0]_oo00<0oooo00<000000?ooo`3oool0
2`3oool00`000?l0oooo0?ooo`3b0?ooo`030000003oool0oooo00D0oooo00070?ooo`030?nfIP00
0000>Y3K00<0oooo00@0om^@03X000000000I[Ko103oool00`000000oooo0?ooo`0;0?ooo`030000
o`3oool0oooo0?80oooo00<000000?ooo`3oool01@3oool001D0oooo0P00000<0?ooo`030000o`3o
ool0oooo0?40oooo0P0000070?ooo`005@3oool00`000000oooo0?ooo`0:0?ooo`030000o`3oool0
oooo0?<0oooo00<000000?ooo`3oool01@3oool001D0oooo00<000000?ooo`3oool02P3oool00`00
0?l0oooo0?ooo`3c0?ooo`030000003oool0oooo00D0oooo000E0?ooo`030000003oool0oooo00X0
oooo00<0003o0?ooo`3oool0l`3oool00`000000oooo0?ooo`050?ooo`005@3oool00`000000oooo
0?ooo`0:0?ooo`030000o`3oool0oooo0?<0oooo00<000000?ooo`3oool01@3oool001D0oooo0P00
000;0?ooo`030000o`3oool0oooo0?80oooo0P0000070?ooo`005@3oool00`000000oooo0?ooo`0:
0?ooo`030000o`3oool0oooo0?<0oooo00<000000?ooo`3oool01@3oool001D0oooo00<000000?oo
o`3oool02P3oool00`000?l0oooo0?ooo`3c0?ooo`030000003oool0oooo00D0oooo000E0?ooo`03
0000003oool0oooo00X0oooo00<0003o0?ooo`3oool0l`3oool00`000000oooo0?ooo`050?ooo`00
5@3oool2000000/0oooo00<0003o0?ooo`3oool0lP3oool2000000L0oooo000E0?ooo`030000003o
ool0oooo00X0oooo00<0003o0?ooo`3oool0l`3oool00`000000oooo0?ooo`050?ooo`005@3oool0
0`000000oooo0?ooo`0:0?ooo`030000o`3oool0oooo0?<0oooo00<000000?ooo`3oool01@3oool0
01D0oooo00<000000?ooo`3oool02P3oool00`000?l0oooo0?ooo`3c0?ooo`030000003oool0oooo
00D0oooo000E0?ooo`030000003oool0oooo00X0oooo00<0003o0?ooo`3oool0l`3oool00`000000
oooo0?ooo`050?ooo`005@3oool2000000/0oooo00<0003o0?ooo`3oool0lP3oool2000000L0oooo
000E0?ooo`030000003oool0oooo00X0oooo00<0003o0?ooo`3oool0l`3oool00`000000oooo0?oo
o`050?ooo`001P3oool0203o]VH00000000000000000001V0;Koo`3oool0fi0j0P0000000`0jT=/0
oooo0?ooo`020?ooo`030000003oool0oooo00X0oooo00<0003o0?ooo`3oool0l`3oool00`000000
oooo0?ooo`050?ooo`001`3oool00`2@>P00001V0;Koo`030?ooo`05091VT03oool0oooo090jIP2f
ool00`3oool00`000000oooo0?ooo`0:0?ooo`030000o`3oool0oooo0?<0oooo00<000000?ooo`3o
ool01@3oool000P0oooo00H0okIV0000001V]_l0oooo0?oo]P1V>Y020?ooo`030;IV>P2@fol0oooo
0080oooo0P00000;0?ooo`030000o`3oool0oooo0?80oooo0P0000070?ooo`002@3oool01@3ookH0
][Ko0?ooo`3ookH0ISZ@0080oooo00<0]VHj093Ko`3oool00P3oool00`000000oooo0?ooo`0:0?oo
o`030000o`3oool0oooo0?<0oooo00<000000?ooo`3oool01@3oool000H0oooo00`0om^@03XjT03o
ool0oonf06H0IP2fool0oooo090j>P2@fol0oonf06H0IP2fool30?ooo`030000003oool0oooo00X0
oooo00<0003o0?ooo`3oool0l`3oool00`000000oooo0?ooo`050?ooo`001`3oool0103KT3X00000
0000000jT=/20?ooo`040?oKT00j0000000006Jfo`@0oooo00<000000?ooo`3oool02P3oool00`00
0?l0oooo0?ooo`3c0?ooo`030000003oool0oooo00D0oooo000E0?ooo`030000003oool0oooo00X0
oooo00<0003o0?ooo`3oool0l`3oool00`000000oooo0?ooo`050?ooo`005@3oool2000000/0oooo
00<0003o0?ooo`3oool0lP3oool2000000L0oooo000E0?ooo`030000003oool0oooo00X0oooo00<0
003o0?ooo`3oool0l`3oool00`000000oooo0?ooo`050?ooo`005@3oool00`000000oooo0?ooo`0:
0?ooo`030000o`3oool0oooo0?<0oooo00<000000?ooo`3oool01@3oool001D0oooo00<000000?oo
o`3oool02P3oool00`000?l0oooo0?ooo`3c0?ooo`030000003oool0oooo00D0oooo000E0?ooo`80
00002`3oool00`000?l0oooo0?ooo`3b0?ooo`8000001`3oool001D0oooo00<000000?ooo`3oool0
2@3oool00`000?l0oooo0?ooo`3d0?ooo`030000003oool0oooo00D0oooo000E0?ooo`030000003o
ool0oooo00T0oooo00<0003o0?ooo`3oool0m03oool00`000000oooo0?ooo`050?ooo`005@3oool0
0`000000oooo0?ooo`090?ooo`030000o`3oool0oooo0?@0oooo00<000000?ooo`3oool01@3oool0
01D0oooo00<000000?ooo`3oool02@3oool00`000?l0oooo0?ooo`3d0?ooo`030000003oool0oooo
00D0oooo000E0?ooo`8000002P3oool00`000?l0oooo0?ooo`3c0?ooo`8000001`3oool001D0oooo
00<000000?ooo`3oool02@3oool00`000?l0oooo0?ooo`3d0?ooo`030000003oool0oooo00D0oooo
000E0?ooo`030000003oool0oooo00T0oooo00<0003o0?ooo`3oool0m03oool00`000000oooo0?oo
o`050?ooo`005@3oool00`000000oooo0?ooo`090?ooo`030000o`3oool0oooo0?@0oooo00<00000
0?ooo`3oool01@3oool001D0oooo0P00000:0?ooo`030000o`3oool0oooo0?<0oooo0P0000070?oo
o`005@3oool00`000000oooo0?ooo`090?ooo`030000o`3oool0oooo0?@0oooo00<000000?ooo`3o
ool01@3oool001D0oooo00<000000?ooo`3oool02@3oool00`000?l0oooo0?ooo`3d0?ooo`030000
003oool0oooo00D0oooo00070?ooo`040=^@>P0000000000001V]P80oooo00@0fi0j000000000000
>Y3K103oool00`000000oooo0?ooo`090?ooo`030000o`3oool0oooo0?@0oooo00<000000?ooo`3o
ool01@3oool000H0oooo00P0om^@03XjT03oool0oonf06H0>P2@fol0oooo091VT080oooo00<0T3YV
0;Koo`3oool00P3oool00`000000oooo0?ooo`090?ooo`030000o`3oool0oooo0?@0oooo00<00000
0?ooo`3oool01@3oool000P0oooo00H0]VH00000001V]_l0oooo0?oo]P1V>Y020?ooo`030;IV>P2@
fol0oooo0080oooo0P00000:0?ooo`030000o`3oool0oooo0?<0oooo0P0000070?ooo`002@3oool0
1@3ookH0ISZ@0?ooo`3ookH0ISZ@0080oooo00<0]VHj093Ko`3oool00P3oool00`000000oooo0?oo
o`090?ooo`030000o`3oool0oooo0?@0oooo00<000000?ooo`3oool01@3oool000H0oooo00`0oonf
06H0>P2@fol0oonf06H0IP2fool0oooo090j>P2@fol0oonf06H0IP2fool30?ooo`030000003oool0
oooo00T0oooo00<0003o0?ooo`3oool0m03oool00`000000oooo0?ooo`050?ooo`001`3oool0103o
fi00>P000000001V]_l20?ooo`040?oKT00j0000000006Jfo`@0oooo00<000000?ooo`3oool02@3o
ool00`000?l0oooo0?ooo`3d0?ooo`030000003oool0oooo00D0oooo000E0?ooo`8000002P3oool0
0`000?l0oooo0?ooo`3c0?ooo`8000001`3oool001D0oooo00<000000?ooo`3oool02@3oool00`00
0?l0oooo0?ooo`3d0?ooo`030000003oool0oooo00D0oooo000E0?ooo`030000003oool0oooo00T0
oooo00<0003o0?ooo`3oool0m03oool00`000000oooo0?ooo`050?ooo`005@3oool00`000000oooo
0?ooo`090?ooo`030000o`3oool0oooo0?@0oooo00<000000?ooo`3oool01@3oool001D0oooo00<0
00000?ooo`3oool02@3oool00`000?l0oooo0?ooo`3d0?ooo`030000003oool0oooo00D0oooo000E
0?ooo`8000002P3oool00`000?l0oooo0?ooo`3c0?ooo`8000001`3oool001D0oooo00<000000?oo
o`3oool02@3oool00`000?l0oooo0?ooo`3d0?ooo`030000003oool0oooo00D0oooo000E0?ooo`03
0000003oool0oooo00T0oooo00<0003o0?ooo`3oool0m03oool00`000000oooo0?ooo`050?ooo`00
5@3oool00`000000oooo0?ooo`090?ooo`030000o`3oool0oooo0?@0oooo00<000000?ooo`3oool0
1@3oool001D0oooo0P00000:0?ooo`030000o`3oool0oooo0?<0oooo0P0000070?ooo`005@3oool0
0`000000oooo0?ooo`090?ooo`030000o`3oool0oooo0?@0oooo00<000000?ooo`3oool01@3oool0
01D0oooo00<000000?ooo`3oool02@3oool00`000?l0oooo0?ooo`3d0?ooo`030000003oool0oooo
00D0oooo000E0?ooo`030000003oool0oooo00T0oooo00<0003o0?ooo`3oool0m03oool00`000000
oooo0?ooo`050?ooo`005@3oool00`000000oooo0?ooo`090?ooo`030000o`3oool0oooo0?@0oooo
00<000000?ooo`3oool01@3oool001D0oooo0P00000:0?ooo`030000o`3oool0oooo0?<0oooo0P00
00070?ooo`005@3oool00`000000oooo0?ooo`090?ooo`030000o`3oool0oooo0?@0oooo00<00000
0?ooo`3oool01@3oool000P0oooo00H0fi0j0000000003X0T=_o0?ooo`3KT3X20000000303Z@f`3o
ool0oooo0080oooo00<000000?ooo`3oool02@3oool00`000?l0oooo0?ooo`3d0?ooo`030000003o
ool0oooo00D0oooo00090?ooo`050?nfIP0jT=/0oooo0?ooo`2@IY000P3oool00`2@>VH0]_oo0?oo
o`020?ooo`030000003oool0oooo00T0oooo00<0003o0?ooo`3oool0m03oool00`000000oooo0?oo
o`050?ooo`001P3oool0203ookH0IP00000000000000000j093Ko`3ookH0ISZ@0P3oool00`2fISX0
T=_o0?ooo`020?ooo`8000002P3oool00`000?l0oooo0?ooo`3c0?ooo`8000001`3oool000L0oooo
00L0]VH006Jfo`3o]VH0>Y3K0?ooo`3ookH0ISZ@0080oooo00<0]VHj093Ko`3oool00P3oool00`00
0000oooo0?ooo`090?ooo`030000o`3oool0oooo0?@0oooo00<000000?ooo`3oool01@3oool000L0
oooo00@0oonf06H0>P2@T6H0>Y3K0P3oool01@2@>SX0T=_o0?oo]P1V06H0]_oo00<0oooo00<00000
0?ooo`3oool02@3oool00`000?l0oooo0?ooo`3d0?ooo`030000003oool0oooo00D0oooo00080?oo
o`030?oKT00j0000>Y3K0080oooo00@0om^@03X000000000I[Ko103oool00`000000oooo0?ooo`09
0?ooo`030000o`3oool0oooo0?@0oooo00<000000?ooo`3oool01@3oool001D0oooo0P00000:0?oo
o`030000o`3oool0oooo0?<0oooo0P0000070?ooo`005@3oool00`000000oooo0?ooo`090?ooo`03
0000o`3oool0oooo0?@0oooo00<000000?ooo`3oool01@3oool001D0oooo00<000000?ooo`3oool0
2@3oool00`000?l0oooo0?ooo`3d0?ooo`030000003oool0oooo00D0oooo000E0?ooo`030000003o
ool0oooo00T0oooo00<0003o0?ooo`3oool0m03oool00`000000oooo0?ooo`050?ooo`005@3oool0
0`000000oooo0?ooo`090?ooo`030000o`3oool0oooo0?@0oooo00<000000?ooo`3oool01@3oool0
01D0oooo0P00000:0?ooo`030000o`3oool0oooo0?<0oooo0P0000070?ooo`005@3oool00`000000
oooo0?ooo`090?ooo`030000o`3oool0oooo0?@0oooo00<000000?ooo`3oool01@3oool001D0oooo
00<000000?ooo`3oool02@3oool00`000?l0oooo0?ooo`3d0?ooo`030000003oool0oooo00D0oooo
000E0?ooo`030000003oool0oooo00T0oooo00<0003o0?ooo`3oool0m03oool00`000000oooo0?oo
o`050?ooo`005@3oool2000000X0oooo00<0003o0?ooo`3oool0l`3oool2000000L0oooo000E0?oo
o`030000003oool0oooo00T0oooo00<0003o0?ooo`3oool0m03oool00`000000oooo0?ooo`050?oo
o`005@3oool00`000000oooo0?ooo`090?ooo`030000o`3oool0oooo0?@0oooo00<000000?ooo`3o
ool01@3oool001D0oooo00<000000?ooo`3oool02@3oool00`000?l0oooo0?ooo`3d0?ooo`030000
003oool0oooo00D0oooo000E0?ooo`030000003oool0oooo00T0oooo00<0003o0?ooo`3oool0m03o
ool00`000000oooo0?ooo`050?ooo`005@3oool2000000X0oooo00<0003o0?ooo`3oool0l`3oool2
000000L0oooo000E0?ooo`030000003oool0oooo00T0oooo00<0003o0?ooo`3oool0m03oool00`00
0000oooo0?ooo`050?ooo`001`3oool0103KT3X000000000000jT=/20?ooo`040=^@>P0000000000
03Z@f`@0oooo00<000000?ooo`3oool02@3oool00`000?l0oooo0?ooo`3d0?ooo`030000003oool0
oooo00D0oooo00060?ooo`080?oKT00j>Y00oooo0?ooo`2@>SX0T=_o0?ooo`2@IY020?ooo`03090j
IP2fool0oooo0080oooo00<000000?ooo`3oool02@3oool00`000?l0oooo0?ooo`3d0?ooo`030000
003oool0oooo00D0oooo000:0?ooo`040;IV>P2@fol0oonf06HjT080oooo00<0]VHj093Ko`3oool0
0P3oool2000000X0oooo00<0003o0?ooo`3oool0l`3oool2000000L0oooo00070?ooo`070;IV0000
00000000001V]P3oool0oonf06HjT0020?ooo`030;IV>P2@fol0oooo0080oooo00<000000?ooo`3o
ool02@3oool00`000?l0oooo0?ooo`3d0?ooo`030000003oool0oooo00D0oooo00070?ooo`030;IV
>P2@fol0oooo00<0oooo00D0T3Xj093Ko`3ookH0IP1V0;Koo`030?ooo`030000003oool0oooo00T0
oooo00<0003o0?ooo`3oool0m03oool00`000000oooo0?ooo`050?ooo`001`3oool0102fIP000000
00000000I[H20?ooo`040?oKT00j0000000006Jfo`@0oooo00<000000?ooo`3oool02@3oool00`00
0?l0oooo0?ooo`3d0?ooo`030000003oool0oooo00D0oooo000E0?ooo`030000003oool0oooo00T0
oooo00<0003o0?ooo`3oool0m03oool00`000000oooo0?ooo`050?ooo`005@3oool2000000X0oooo
00<0003o0?ooo`3oool0l`3oool2000000L0oooo000E0?ooo`030000003oool0oooo00T0oooo00<0
003o0?ooo`3oool0m03oool00`000000oooo0?ooo`050?ooo`005@3oool00`000000oooo0?ooo`09
0?ooo`030000o`3oool0oooo0?@0oooo00<000000?ooo`3oool01@3oool001D0oooo00<000000?oo
o`3oool02@3oool00`000?l0oooo0?ooo`3d0?ooo`030000003oool0oooo00D0oooo000E0?ooo`80
00002P3oool00`000?l0oooo0?ooo`3c0?ooo`8000001`3oool001D0oooo00<000000?ooo`3oool0
2@3oool00`000?l0oooo0?ooo`3d0?ooo`030000003oool0oooo00D0oooo000E0?ooo`030000003o
ool0oooo00T0oooo00<0003o0?ooo`3oool0m03oool00`000000oooo0?ooo`050?ooo`005@3oool0
0`000000oooo0?ooo`090?ooo`030000o`3oool0oooo0?@0oooo00<000000?ooo`3oool01@3oool0
01D0oooo00<000000?ooo`3oool02@3oool00`000?l0oooo0?ooo`3d0?ooo`030000003oool0oooo
00D0oooo000E0?ooo`8000002P3oool00`000?l0oooo0?ooo`3c0?ooo`8000001`3oool001D0oooo
00<000000?ooo`3oool02@3oool00`000?l0oooo0?ooo`3d0?ooo`030000003oool0oooo00D0oooo
000E0?ooo`030000003oool0oooo00T0oooo00<0003o0?ooo`3oool0m03oool00`000000oooo0?oo
o`050?ooo`005@3oool00`000000oooo0?ooo`090?ooo`030000o`3oool0oooo0?@0oooo00<00000
0?ooo`3oool01@3oool001D0oooo0P00000:0?ooo`030000o`3oool0oooo0?<0oooo0P0000070?oo
o`005@3oool00`000000oooo0?ooo`080?ooo`030000o`3oool0oooo0?D0oooo00<000000?ooo`3o
ool01@3oool001D0oooo00<000000?ooo`3oool0203oool00`000?l0oooo0?ooo`3e0?ooo`030000
003oool0oooo00D0oooo00070?ooo`070?oo]P1V000000000000>P2@fol0oooo0=^@>P0200000003
03Z@f`3oool0oooo0080oooo00<000000?ooo`3oool0203oool00`000?l0oooo0?ooo`3e0?ooo`03
0000003oool0oooo00D0oooo00070?ooo`070;IV001V]_l0oooo0?oo]P2f]_l0oooo091VT0020?oo
o`03090jIP2fool0oooo0080oooo00<000000?ooo`3oool0203oool00`000?l0oooo0?ooo`3e0?oo
o`030000003oool0oooo00D0oooo00060?ooo`080?oo]P1V0000>Y3K0?ooo`3KT3X0I[Ko0?oo]P1V
>Y020?ooo`030;IV>P2@fol0oooo0080oooo0P0000090?ooo`030000o`3oool0oooo0?@0oooo0P00
00070?ooo`001`3oool01`2@>VH0>SX000000000>Y00oooo0?oo]P1V>Y000P3oool00`2fISX0T=_o
0?ooo`020?ooo`030000003oool0oooo00P0oooo00<0003o0?ooo`3oool0m@3oool00`000000oooo
0?ooo`050?ooo`001`3oool00`3o]VH003Z@0?ooo`030?ooo`05090j>P2@fol0oonf06H0IP2fool0
0`3oool00`000000oooo0?ooo`080?ooo`030000o`3oool0oooo0?D0oooo00<000000?ooo`3oool0
1@3oool000P0oooo00T0fi0j000000000000I[Ko0?ooo`3ofi00>P000000001V]_l0103oool00`00
0000oooo0?ooo`080?ooo`030000o`3oool0oooo0?D0oooo00<000000?ooo`3oool01@3oool001D0
oooo0P0000090?ooo`030000o`3oool0oooo0?@0oooo0P0000070?ooo`005@3oool00`000000oooo
0?ooo`080?ooo`030000o`3oool0oooo0?D0oooo00<000000?ooo`3oool01@3oool001D0oooo00<0
00000?ooo`3oool0203oool00`000?l0oooo0?ooo`3e0?ooo`030000003oool0oooo00D0oooo000E
0?ooo`030000003oool0oooo00P0oooo00<0003o0?ooo`3oool0m@3oool00`000000oooo0?ooo`05
0?ooo`005@3oool00`000000oooo0?ooo`080?ooo`030000o`3oool0oooo0?D0oooo00<000000?oo
o`3oool01@3oool001D0oooo0P0000090?ooo`030000o`3oool0oooo0?@0oooo0P0000070?ooo`00
5@3oool00`000000oooo0?ooo`080?ooo`030000o`3oool0oooo0?D0oooo00<000000?ooo`3oool0
1@3oool001D0oooo00<000000?ooo`3oool0203oool00`000?l0oooo0?ooo`3e0?ooo`030000003o
ool0oooo00D0oooo000E0?ooo`030000003oool0oooo00P0oooo00<0003o0?ooo`3oool0m@3oool0
0`000000oooo0?ooo`050?ooo`005@3oool2000000T0oooo00<0003o0?ooo`3oool0m03oool20000
00L0oooo000E0?ooo`030000003oool0oooo00P0oooo00<0003o0?ooo`3oool0m@3oool00`000000
oooo0?ooo`050?ooo`005@3oool00`000000oooo0?ooo`080?ooo`030000o`3oool0oooo0?D0oooo
00<000000?ooo`3oool01@3oool001D0oooo00<000000?ooo`3oool0203oool00`000?l0oooo0?oo
o`3e0?ooo`030000003oool0oooo00D0oooo000E0?ooo`030000003oool0oooo00P0oooo00<0003o
0?ooo`3oool0m@3oool00`000000oooo0?ooo`050?ooo`005@3oool2000000T0oooo00<0003o0?oo
o`3oool0m03oool2000000L0oooo000E0?ooo`030000003oool0oooo00P0oooo00<0003o0?ooo`3o
ool0m@3oool00`000000oooo0?ooo`050?ooo`00203oool00`3KT3X0I[Ko0?ooo`020?ooo`040=^@
>P000000000003Z@f`@0oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`020?ooo`03
0000o`3oool0oooo0240oooo00<000000?ooo`3oool09P3oool00`000000oooo0?ooo`0W0?ooo`03
0000003oool0oooo02H0oooo00<000000?ooo`3oool09P3oool00`000000oooo0?ooo`0V0?ooo`03
0000003oool0oooo00<0oooo00<000000?ooo`3oool01@3oool000P0oooo00<0oonf06IV]P3oool0
0P3oool01@2@IY00oooo0?ooo`2@>VH0]_oo00<0oooo00<000000?ooo`3oool00`3oool00`000000
oooo0?ooo`020?ooo`040000o`3oool0oooo000000P0oooo00<000000?ooo`3oool01@3oool00`00
0000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`00
0000oooo0?ooo`060?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`00
0000oooo0?ooo`050?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`00
0000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`00
0000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`00
0000oooo0?ooo`050?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`00
0000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`00
0000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`00
0000oooo0?ooo`060?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`00
0000oooo0?ooo`030?ooo`030000003oool0oooo00D0oooo00090?ooo`050;IVIP2fool0oooo0?oo
]P1V>Y000P3oool00`2fISX0T=_o0?ooo`020?ooo`/0000000<0003o000000000000mP0000070?oo
o`002@3oool01@3o]VH0>Y3K0?ooo`3ookH0ISZ@0080oooo00<0]VHj093Ko`3oool0o`3oool>0?oo
o`001P3oool01@3ofi00>VJf0?ooo`3ookH0ISZ@0080oooo00D0T3Xj093Ko`3ookH0IP1V0;Koo`3o
0?ooo`l0oooo00060?ooo`0;0?oKT00j000000000000000006H0]_oo0?ooo`3ofi00>P000000001V
]_l0o`3oool@0?ooo`00o`3ooolQ0?ooo`00\
\>"],
  ImageRangeCache->{{{0, 287}, {176.938, 0}} -> {0.665499, -7.18899, \
0.0121443, 0.447636}}],

Cell[BoxData[
    TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
      False,
      Editable->False]], "Output"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
-0.333333 0.333333 0 0.123607 [
[.16667 -0.0125 -9 -9 ]
[.16667 -0.0125 9 0 ]
[.33333 -0.0125 -3 -9 ]
[.33333 -0.0125 3 0 ]
[.5 -0.0125 -9 -9 ]
[.5 -0.0125 9 0 ]
[.66667 -0.0125 -3 -9 ]
[.66667 -0.0125 3 0 ]
[.83333 -0.0125 -9 -9 ]
[.83333 -0.0125 9 0 ]
[1 -0.0125 -3 -9 ]
[1 -0.0125 3 0 ]
[ 0 0 -0.125 0 ]
[.5 -0.0125 -5 -21.875 ]
[.5 -0.0125 5 -9 ]
[-0.0125 .12361 -6 -4.5 ]
[-0.0125 .12361 0 4.5 ]
[-0.0125 .24721 -6 -4.5 ]
[-0.0125 .24721 0 4.5 ]
[-0.0125 .37082 -6 -4.5 ]
[-0.0125 .37082 0 4.5 ]
[-0.0125 .49443 -6 -4.5 ]
[-0.0125 .49443 0 4.5 ]
[-0.0125 .61803 -6 -4.5 ]
[-0.0125 .61803 0 4.5 ]
[ 0 0 -0.125 0 ]
[-0.01875 .30902 -18.875 -23.9688 ]
[-0.01875 .30902 -6 23.9688 ]
[ 0 .61803 .125 0 ]
[ 1 0 .125 0 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.16667 0 m
.16667 .00625 L
s
[(1.5)] .16667 -0.0125 0 1 Mshowa
.33333 0 m
.33333 .00625 L
s
[(2)] .33333 -0.0125 0 1 Mshowa
.5 0 m
.5 .00625 L
s
[(2.5)] .5 -0.0125 0 1 Mshowa
.66667 0 m
.66667 .00625 L
s
[(3)] .66667 -0.0125 0 1 Mshowa
.83333 0 m
.83333 .00625 L
s
[(3.5)] .83333 -0.0125 0 1 Mshowa
1 0 m
1 .00625 L
s
[(4)] 1 -0.0125 0 1 Mshowa
.125 Mabswid
.03333 0 m
.03333 .00375 L
s
.06667 0 m
.06667 .00375 L
s
.1 0 m
.1 .00375 L
s
.13333 0 m
.13333 .00375 L
s
.2 0 m
.2 .00375 L
s
.23333 0 m
.23333 .00375 L
s
.26667 0 m
.26667 .00375 L
s
.3 0 m
.3 .00375 L
s
.36667 0 m
.36667 .00375 L
s
.4 0 m
.4 .00375 L
s
.43333 0 m
.43333 .00375 L
s
.46667 0 m
.46667 .00375 L
s
.53333 0 m
.53333 .00375 L
s
.56667 0 m
.56667 .00375 L
s
.6 0 m
.6 .00375 L
s
.63333 0 m
.63333 .00375 L
s
.7 0 m
.7 .00375 L
s
.73333 0 m
.73333 .00375 L
s
.76667 0 m
.76667 .00375 L
s
.8 0 m
.8 .00375 L
s
.86667 0 m
.86667 .00375 L
s
.9 0 m
.9 .00375 L
s
.93333 0 m
.93333 .00375 L
s
.96667 0 m
.96667 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
gsave
.5 -0.0125 -66 -25.875 Mabsadd m
1 1 Mabs scale
currentpoint translate
0 20.875 translate 1 -1 scale
63.000 13.000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 13.000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(t) show
69.000 13.000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
0 .12361 m
.00625 .12361 L
s
[(1)] -0.0125 .12361 1 0 Mshowa
0 .24721 m
.00625 .24721 L
s
[(2)] -0.0125 .24721 1 0 Mshowa
0 .37082 m
.00625 .37082 L
s
[(3)] -0.0125 .37082 1 0 Mshowa
0 .49443 m
.00625 .49443 L
s
[(4)] -0.0125 .49443 1 0 Mshowa
0 .61803 m
.00625 .61803 L
s
[(5)] -0.0125 .61803 1 0 Mshowa
.125 Mabswid
0 .02472 m
.00375 .02472 L
s
0 .04944 m
.00375 .04944 L
s
0 .07416 m
.00375 .07416 L
s
0 .09889 m
.00375 .09889 L
s
0 .14833 m
.00375 .14833 L
s
0 .17305 m
.00375 .17305 L
s
0 .19777 m
.00375 .19777 L
s
0 .22249 m
.00375 .22249 L
s
0 .27193 m
.00375 .27193 L
s
0 .29666 m
.00375 .29666 L
s
0 .32138 m
.00375 .32138 L
s
0 .3461 m
.00375 .3461 L
s
0 .39554 m
.00375 .39554 L
s
0 .42026 m
.00375 .42026 L
s
0 .44498 m
.00375 .44498 L
s
0 .46971 m
.00375 .46971 L
s
0 .51915 m
.00375 .51915 L
s
0 .54387 m
.00375 .54387 L
s
0 .56859 m
.00375 .56859 L
s
0 .59331 m
.00375 .59331 L
s
.25 Mabswid
0 0 m
0 .61803 L
s
gsave
-0.01875 .30902 -97.4063 -10.4375 Mabsadd m
1 1 Mabs scale
currentpoint translate
84.9688 10.4375 translate
90 rotate
-84.9688 -10.4375 translate
0 20.875 translate 1 -1 scale
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding WindowsANSIEncoding def
        currentdict
    end

    newfontname exch definefont pop
} def
63.000 13.000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
%%BeginResource: font Courier-MISO
%%BeginFont: Courier-MISO
/Courier /Courier-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 13.000 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(dS) show
75.000 14.563 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 7.125 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(A) show
79.813 13.000 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
85.813 13.000 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(dS) show
97.813 14.563 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 7.125 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(IA) show
106.938 13.000 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
0 .61178 m
0 .61803 L
s
.16667 .61178 m
.16667 .61803 L
s
.33333 .61178 m
.33333 .61803 L
s
.5 .61178 m
.5 .61803 L
s
.66667 .61178 m
.66667 .61803 L
s
.83333 .61178 m
.83333 .61803 L
s
.125 Mabswid
.03333 .61428 m
.03333 .61803 L
s
.06667 .61428 m
.06667 .61803 L
s
.1 .61428 m
.1 .61803 L
s
.13333 .61428 m
.13333 .61803 L
s
.2 .61428 m
.2 .61803 L
s
.23333 .61428 m
.23333 .61803 L
s
.26667 .61428 m
.26667 .61803 L
s
.3 .61428 m
.3 .61803 L
s
.36667 .61428 m
.36667 .61803 L
s
.4 .61428 m
.4 .61803 L
s
.43333 .61428 m
.43333 .61803 L
s
.46667 .61428 m
.46667 .61803 L
s
.53333 .61428 m
.53333 .61803 L
s
.56667 .61428 m
.56667 .61803 L
s
.6 .61428 m
.6 .61803 L
s
.63333 .61428 m
.63333 .61803 L
s
.7 .61428 m
.7 .61803 L
s
.73333 .61428 m
.73333 .61803 L
s
.76667 .61428 m
.76667 .61803 L
s
.8 .61428 m
.8 .61803 L
s
.86667 .61428 m
.86667 .61803 L
s
.9 .61428 m
.9 .61803 L
s
.93333 .61428 m
.93333 .61803 L
s
.96667 .61428 m
.96667 .61803 L
s
.25 Mabswid
0 .61803 m
1 .61803 L
s
.99375 0 m
1 0 L
s
.99375 .12361 m
1 .12361 L
s
.99375 .24721 m
1 .24721 L
s
.99375 .37082 m
1 .37082 L
s
.99375 .49443 m
1 .49443 L
s
.125 Mabswid
.99625 .02472 m
1 .02472 L
s
.99625 .04944 m
1 .04944 L
s
.99625 .07416 m
1 .07416 L
s
.99625 .09889 m
1 .09889 L
s
.99625 .14833 m
1 .14833 L
s
.99625 .17305 m
1 .17305 L
s
.99625 .19777 m
1 .19777 L
s
.99625 .22249 m
1 .22249 L
s
.99625 .27193 m
1 .27193 L
s
.99625 .29666 m
1 .29666 L
s
.99625 .32138 m
1 .32138 L
s
.99625 .3461 m
1 .3461 L
s
.99625 .39554 m
1 .39554 L
s
.99625 .42026 m
1 .42026 L
s
.99625 .44498 m
1 .44498 L
s
.99625 .46971 m
1 .46971 L
s
.99625 .51915 m
1 .51915 L
s
.99625 .54387 m
1 .54387 L
s
.99625 .56859 m
1 .56859 L
s
.99625 .59331 m
1 .59331 L
s
.25 Mabswid
1 0 m
1 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
1 0 0 r
.5 Mabswid
.15879 .61803 m
.16062 .57882 L
.1655 .49327 L
.17424 .3752 L
.1836 .28445 L
.19357 .2154 L
.20442 .162 L
.21466 .12569 L
.22414 .1006 L
.23357 .08148 L
.24243 .06748 L
.25214 .05542 L
.26262 .04532 L
.272 .03822 L
.28226 .03204 L
.29309 .0269 L
.30293 .02318 L
.32215 .01781 L
.33271 .01565 L
.34268 .01399 L
.35221 .01267 L
.3623 .01152 L
.38038 .00993 L
.39956 .00874 L
.41751 .00794 L
.42771 .0076 L
.43739 .00732 L
.45556 .00693 L
.46498 .00677 L
.47501 .00663 L
.49304 .00645 L
.50314 .00637 L
.51406 .00631 L
.52437 .00626 L
.53384 .00623 L
.53846 .00622 L
.54341 .00621 L
.54768 .0062 L
.55232 .00619 L
.55516 .00619 L
.55777 .00619 L
.56023 .00618 L
.56293 .00618 L
.56535 .00618 L
.56762 .00618 L
.56887 .00618 L
.57001 .00618 L
.57127 .00618 L
.5719 .00618 L
.57259 .00618 L
Mistroke
.57322 .00618 L
.57389 .00618 L
.57508 .00618 L
.57637 .00618 L
.5771 .00618 L
.57778 .00618 L
.58015 .00618 L
.58268 .00618 L
.58747 .00619 L
.59184 .00619 L
.60239 .0062 L
.61239 .00621 L
.64992 .00628 L
.68985 .00638 L
.7283 .00648 L
.76527 .00657 L
.80464 .00667 L
.84252 .00676 L
.8828 .00686 L
.9216 .00694 L
.95892 .00701 L
.99864 .00708 L
1 .00709 L
Mfstroke
0 1 0 r
.07796 .61803 m
.08334 .48619 L
.08925 .37863 L
.09479 .30265 L
.09995 .24766 L
.10468 .20755 L
.10983 .17241 L
.11532 .14255 L
.12056 .11972 L
.12531 .10276 L
.13459 .07736 L
.13979 .06649 L
.14542 .05678 L
.15562 .04329 L
.16527 .03406 L
.17586 .02664 L
.18691 .021 L
.19724 .0171 L
.20785 .01407 L
.2179 .01187 L
.23673 .00895 L
.24653 .00788 L
.25694 .00696 L
.27563 .00577 L
.28515 .00531 L
.2954 .00492 L
.31395 .00438 L
.32367 .00416 L
.33429 .00397 L
.34551 .0038 L
.35571 .00368 L
.37561 .00349 L
.38655 .00341 L
.39688 .00335 L
.40674 .00331 L
.41719 .00326 L
.43592 .00321 L
.4455 .00318 L
.45579 .00316 L
.47438 .00314 L
.48466 .00312 L
.49587 .00311 L
.50646 .00311 L
.51627 .0031 L
.52703 .0031 L
.5323 .0031 L
.53714 .00309 L
.54623 .00309 L
.551 .00309 L
.55604 .00309 L
Mistroke
.55864 .00309 L
.56109 .00309 L
.56332 .00309 L
.56569 .00309 L
.56691 .00309 L
.56826 .00309 L
.56949 .00309 L
.57064 .00309 L
.5713 .00309 L
.57199 .00309 L
.57323 .00309 L
.57456 .00309 L
.57531 .00309 L
.57601 .00309 L
.57718 .00309 L
.57845 .00309 L
.58074 .00309 L
.58297 .00309 L
.58502 .00309 L
.5897 .00309 L
.59464 .00309 L
.60424 .00309 L
.61454 .00309 L
.63314 .0031 L
.67509 .00311 L
.7155 .00312 L
.75438 .00313 L
.79574 .00314 L
.83556 .00315 L
.87384 .00316 L
.91462 .00316 L
.95385 .00317 L
.99558 .00318 L
1 .00318 L
Mfstroke
0 0 1 r
.03595 .61803 m
.03667 .55815 L
.03786 .47795 L
.03926 .40046 L
.04057 .34163 L
.04315 .2531 L
.04452 .21757 L
.04598 .18605 L
.04896 .13719 L
.05167 .10569 L
.05419 .08401 L
.05691 .06629 L
.05949 .05356 L
.06186 .04436 L
.06442 .03649 L
.06717 .02984 L
.07018 .02416 L
.07301 .01999 L
.07617 .0163 L
.07917 .01354 L
.08208 .01139 L
.08481 .00974 L
.09011 .00728 L
.0949 .00568 L
.10007 .0044 L
.10565 .0034 L
.11055 .00273 L
.11571 .00219 L
.12497 .00152 L
.13019 .00125 L
.13494 .00105 L
.14006 .00088 L
.14563 .00072 L
.15077 .00061 L
.15553 .00053 L
.16489 .0004 L
.17503 .0003 L
.18453 .00023 L
.19495 .00017 L
.20618 .00013 L
.21625 .0001 L
.22726 8e-005 L
.23875 6e-005 L
.24943 5e-005 L
.26051 4e-005 L
.27095 3e-005 L
.29048 2e-005 L
.30071 2e-005 L
.31154 1e-005 L
.33092 1e-005 L
Mistroke
.34086 1e-005 L
.35152 1e-005 L
.37076 0 L
.38143 0 L
.39304 0 L
.40307 0 L
.41416 0 L
.43489 0 L
.44626 0 L
.45694 0 L
.46725 0 L
.47811 0 L
.49753 0 L
.50754 0 L
.51823 0 L
.52833 0 L
.53751 0 L
.54259 0 L
.54797 0 L
.55257 0 L
.55763 0 L
.56047 0 L
.56306 0 L
.56449 0 L
.56606 0 L
.56753 0 L
.5689 0 L
.57028 0 L
.57158 0 L
.57275 0 L
.57401 0 L
.57539 0 L
.57609 0 L
.57685 0 L
.5782 0 L
.57946 0 L
.58219 0 L
.58472 0 L
.59044 0 L
.59549 0 L
.60084 0 L
.62033 0 L
.65999 0 L
.70223 0 L
.74287 0 L
.78609 0 L
.82771 0 L
.86775 0 L
.91036 0 L
.95138 0 L
Mistroke
.99497 0 L
1 0 L
Mfstroke
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{288, 177.938},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40004P0000/B000`400?l00000o`00003oo`3ooolQ
0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00U`3oool0103o]VH000000000
0000I[J50?ooo`00U`3oool01@3KT3X0>Y3K0?ooo`2fIP00>Y3K08@0oooo002G0?ooo`030=^@>P0j
T=/0oooo08H0oooo002F0?ooo`060=^@>P00000000000000000006H0]_ooQ03oool009L0oooo00<0
fi0j03Z@f`3oool0QP3oool00?l0oooo8@3oool00?l0oooo8@3oool00?l0oooo8@3oool00?l0oooo
8@3oool00440oooo00X0oonf06H00000000000000000>P2@fol0oooo0?oo]P1V000003Z@0`3oool0
103KT3X000000000000jT=/L0?ooo`060?nfIP00000000000000000006H0]_oo703oool02P3o]VH0
0000000000000000001V0;Koo`3oool0oonf06H00000>Y030?ooo`040=^@>P000000000003Z@fah0
oooo00@0fi0j00000000000006Jf7P3oool0103KT3X0000000000000I[H20?ooo`030?oo]P1V0000
03Z@00<0oooo00@0fi0j000000000000>Y3K7`3oool0103KT3X000000000>P2@fol<0?ooo`00@`3o
ool00`3o]VH0>Y3K0?ooo`070?ooo`060?oKT00j>Y00oooo0?ooo`2@>SX0T=_o703oool00`2@>P00
001V0;Koo`0O0?ooo`03090j000006H0]_oo00P0oooo00H0om^@03XjT03oool0oooo090j>P2@folL
0?ooo`060?oKT00j>Y00oooo0?oo]P1V03X0T=_o703oool01P3ofi00>SZ@0?ooo`3ookH0IP0j093K
o`H0oooo00H0om^@03XjT03oool0oooo090j>P2@folO0?ooo`030?nfIP0jT=/0oooo00`0oooo0013
0?ooo`030?nfIP0jT=/0oooo00/0oooo00<0]VHj093Ko`3oool0703oool00`3o]VH0000006Jfo`0O
0?ooo`030?nfIP000000I[Ko00/0oooo00<0]VHj093Ko`3oool07@3oool00`2fIP00000006Jfo`0O
0?ooo`030;IV00000000I[Ko00/0oooo00<0]VHj093Ko`3oool06`3oool01P3ookH0IP0000000000
0000000j093Ko``0oooo00130?ooo`030?nfIP0jT=/0oooo00P0oooo00@0]VH000000000000006Jf
7`3oool00`3ookH0][Ko0?ooo`0O0?ooo`030?oo]P2f]_l0oooo00L0oooo00@0]VH0000000000000
06Jf803oool00`3ookH0ISZ@0?ooo`0O0?ooo`030?oo]P1V>Y00oooo00L0oooo00@0]VH000000000
000006Jf7P3oool0102fIP00I[Ko0?nfIP0jT=/=0?ooo`00@P3oool00`2@>VH0][IV03Z@f`090?oo
o`030;IV>P2@fol0oooo01d0oooo00H0om^@03XjT03oool0oonf06H0IP2foolL0?ooo`060?oKT00j
>Y00oooo0?oo]P1V06H0]_oo1`3oool00`2fISX0T=_o0?ooo`0N0?ooo`060?oo]P1V03X0T=_o0?oo
]P1V06H0]_oo703oool01P3ookH0IP0j093Ko`3ookH0IP1V0;Koo`L0oooo00<0]VHj093Ko`3oool0
7`3oool0103ookH0IP0j092@IP0jT=/=0?ooo`00@P3oool00`3o]VH0000003Z@f`090?ooo`040;IV
000000000000001V]Qd0oooo00@0fi0j000000000000>Y3K7P3oool0103KT3X000000000000jT=/8
0?ooo`040;IV000000000000001V]Qh0oooo00@0om^@03X000000000I[Ko7P3oool0103ofi00>P00
0000001V]_l80?ooo`040;IV000000000000001V]Ql0oooo00<0om^@03X0000jT=/03@3oool00?l0
oooo8@3oool00?l0oooo8@3oool00?l0oooo8@3oool00?l0oooo8@3oool00?l0oooo8@3oool00280
oooo:@0000370000o`h0oooo000R0?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0
1@3oool00`000000oooo0?ooo`050?oooa40003o1`3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00@0oooo00<000000?ooo`3oool01@3oool00`000000oooo003o002V003o00h0oooo
000R0?ooo`030000003oool0oooo0180oooo0`000?l@0?ooo`030000003oool0oooo00l0oooo3`00
o`060?ooo`030000003oool0oooo0100ooooSP3o000>0?ooo`008P3oool00`000000oooo0?ooo`0@
0?ooo`80003o7P3oool7003o01X0oooo3P3o002=0?ooo`030000003oool0oooo00`0oooo000R0?oo
o`030000003oool0oooo00l0oooo0P000?lM0?ooo`800?l0703oool50?l009/0oooo00<000000?oo
o`3oool0303oool00280oooo00<000000?ooo`3oool03P3oool00`000?l0oooo0?ooo`0H0?ooo`D0
0?l06P3oool40?l00:00oooo00<000000?ooo`3oool0303oool00280oooo0P00000?0?ooo`030000
o`3oool0oooo01L0oooo00<00?l00?ooo`3oool06P3oool30?l00:<0oooo0P00000>0?ooo`008P3o
ool00`000000oooo0?ooo`0=0?ooo`030000o`3oool0oooo01L0oooo00<00?l00?ooo`3oool0603o
ool30?l00:L0oooo00<000000?ooo`3oool0303oool00280oooo00<000000?ooo`3oool03@3oool0
0`000?l0oooo0?ooo`0E0?ooo`800?l06@3oool20?l00:X0oooo00<000000?ooo`3oool0303oool0
0280oooo00<000000?ooo`3oool0303oool00`000?l0oooo0?ooo`0E0?ooo`03003o003oool0oooo
01P0oooo00<0o`000?ooo`3oool0ZP3oool00`000000oooo0?ooo`0<0?ooo`008P3oool00`000000
oooo0?ooo`0<0?ooo`030000o`3oool0oooo01@0oooo00<00?l00?ooo`3oool05`3oool20?l00:d0
oooo00<000000?ooo`3oool0303oool00280oooo00<000000?ooo`3oool0303oool00`000?l0oooo
0?ooo`0C0?ooo`03003o003oool0oooo01H0oooo0P3o002_0?ooo`030000003oool0oooo00`0oooo
000R0?ooo`800000303oool00`000?l0oooo0?ooo`0C0?ooo`03003o003oool0oooo01H0oooo00<0
o`000?ooo`3oool0[P3oool2000000h0oooo000R0?ooo`030000003oool0oooo00/0oooo00<0003o
0?ooo`3oool04`3oool00`00o`00oooo0?ooo`0F0?ooo`030?l0003oool0oooo0:l0oooo00<00000
0?ooo`3oool0303oool00280oooo00<000000?ooo`3oool02`3oool00`000?l0oooo0?ooo`0B0?oo
o`03003o003oool0oooo01H0oooo00<0o`000?ooo`3oool0/03oool00`000000oooo0?ooo`0<0?oo
o`008P3oool00`000000oooo0?ooo`0:0?ooo`030000o`3oool0oooo0180oooo00<00?l00?ooo`3o
ool05P3oool00`3o0000oooo0?ooo`2a0?ooo`030000003oool0oooo00`0oooo000R0?ooo`030000
003oool0oooo00X0oooo00<0003o0?ooo`3oool04@3oool00`00o`00oooo0?ooo`0G0?ooo`030?l0
003oool0oooo0;40oooo00<000000?ooo`3oool0303oool00280oooo00<000000?ooo`3oool02P3o
ool00`000?l0oooo0?ooo`0A0?ooo`03003o003oool0oooo01H0oooo00<0o`000?ooo`3oool0/P3o
ool00`000000oooo0?ooo`0<0?ooo`008P3oool2000000/0oooo00<0003o0?ooo`3oool0403oool0
0`00o`00oooo0?ooo`0F0?ooo`030?l0003oool0oooo0;80oooo0P00000>0?ooo`008P3oool00`00
0000oooo0?ooo`0:0?ooo`030000o`3oool0oooo0100oooo00<00?l00?ooo`3oool05P3oool00`3o
0000oooo0?ooo`2c0?ooo`030000003oool0oooo00`0oooo000R0?ooo`030000003oool0oooo00X0
oooo00<0003o0?ooo`3oool0403oool00`00o`00oooo0?ooo`0E0?ooo`030?l0003oool0oooo0;@0
oooo00<000000?ooo`3oool0303oool00280oooo00<000000?ooo`3oool02P3oool00`000?l0oooo
0?ooo`0?0?ooo`03003o003oool0oooo01D0oooo00<0o`000?ooo`3oool0]@3oool00`000000oooo
0?ooo`0<0?ooo`008P3oool00`000000oooo0?ooo`0:0?ooo`030000o`3oool0oooo00l0oooo00<0
0?l00?ooo`3oool0503oool00`3o0000oooo0?ooo`2f0?ooo`030000003oool0oooo00`0oooo000R
0?ooo`030000003oool0oooo00T0oooo00<0003o0?ooo`3oool0403oool00`00o`00oooo0?ooo`0D
0?ooo`030?l0003oool0oooo0;H0oooo00<000000?ooo`3oool0303oool00280oooo0P00000:0?oo
o`030000o`3oool0oooo00l0oooo00<00?l00?ooo`3oool0503oool00`3o0000oooo0?ooo`2f0?oo
o`8000003P3oool00280oooo00<000000?ooo`3oool02@3oool00`000?l0oooo0?ooo`0?0?ooo`03
003o003oool0oooo01@0oooo00<0o`000?ooo`3oool0]`3oool00`000000oooo0?ooo`0<0?ooo`00
8P3oool00`000000oooo0?ooo`090?ooo`030000o`3oool0oooo00l0oooo00<00?l00?ooo`3oool0
4`3oool00`3o0000oooo0?ooo`2h0?ooo`030000003oool0oooo00`0oooo000R0?ooo`030000003o
ool0oooo00T0oooo00<0003o0?ooo`3oool03P3oool00`00o`00oooo0?ooo`0D0?ooo`030?l0003o
ool0oooo0;P0oooo00<000000?ooo`3oool0303oool001T0oooo00H0oonf06H00000000000000000
>P2@fol30?ooo`030000003oool0oooo00T0oooo00<0003o0?ooo`3oool03P3oool00`00o`00oooo
0?ooo`0D0?ooo`030?l0003oool0oooo0;P0oooo00<000000?ooo`3oool0303oool001/0oooo00<0
okIV03Z@f`3oool0103oool00`000000oooo0?ooo`090?ooo`030000o`3oool0oooo00h0oooo00<0
0?l00?ooo`3oool04`3oool00`3o0000oooo0?ooo`2i0?ooo`030000003oool0oooo00`0oooo000K
0?ooo`030?nfIP0jT=/0oooo00@0oooo0P0000090?ooo`030000o`3oool0oooo00l0oooo00<00?l0
0?ooo`3oool04`3oool00`3o0000oooo0?ooo`2g0?ooo`<000003P3oool001/0oooo00<0okIV03Z@
f`3oool0103oool00`000000oooo0?ooo`080?ooo`030000o`3oool0oooo00h0oooo00<00?l00?oo
o`3oool0503oool00`3o0000oooo0?ooo`2i0?ooo`030000003oool0oooo00`0oooo000J0?ooo`03
090jIP2f]VH0>Y3K00D0oooo00<000000?ooo`3oool0203oool00`000?l0oooo0?ooo`0>0?ooo`03
003o003oool0oooo01@0oooo00<0o`000?ooo`3oool0^@3oool00`000000oooo0?ooo`0<0?ooo`00
6P3oool00`3o]VH0000003Z@f`050?ooo`030000003oool0oooo00P0oooo00<0003o0?ooo`3oool0
3@3oool00`00o`00oooo0?ooo`0D0?ooo`030?l0003oool0oooo0;X0oooo00<000000?ooo`3oool0
303oool00280oooo00<000000?ooo`3oool0203oool00`000?l0oooo0?ooo`0=0?ooo`03003o003o
ool0oooo01@0oooo00<0o`000?ooo`3oool0^P3oool00`000000oooo0?ooo`0<0?ooo`008P3oool0
0`000000oooo0?ooo`080?ooo`030000o`3oool0oooo00d0oooo00<00?l00?ooo`3oool0503oool0
0`3o0000oooo0?ooo`2j0?ooo`030000003oool0oooo00`0oooo000R0?ooo`8000002@3oool00`00
0?l0oooo0?ooo`0=0?ooo`03003o003oool0oooo01@0oooo00<0o`000?ooo`3oool0^@3oool20000
00h0oooo000R0?ooo`030000003oool0oooo00P0oooo00<0003o0?ooo`3oool03@3oool00`00o`00
oooo0?ooo`0C0?ooo`030?l0003oool0oooo0;/0oooo00<000000?ooo`3oool0303oool00280oooo
00<000000?ooo`3oool0203oool00`000?l0oooo0?ooo`0<0?ooo`03003o003oool0oooo01@0oooo
00<0o`000?ooo`3oool0^`3oool00`000000oooo0?ooo`0<0?ooo`008P3oool00`000000oooo0?oo
o`080?ooo`030000o`3oool0oooo00`0oooo00<00?l00?ooo`3oool0503oool00`3o0000oooo0?oo
o`2k0?ooo`030000003oool0oooo00`0oooo000R0?ooo`030000003oool0oooo00P0oooo00<0003o
0?ooo`3oool0303oool00`00o`00oooo0?ooo`0D0?ooo`030?l0003oool0oooo0;/0oooo00<00000
0?ooo`3oool0303oool00280oooo00<000000?ooo`3oool0203oool00`000?l0oooo0?ooo`0<0?oo
o`03003o003oool0oooo01@0oooo00<0o`000?ooo`3oool0^`3oool00`000000oooo0?ooo`0<0?oo
o`008P3oool2000000T0oooo00<0003o0?ooo`3oool0303oool00`00o`00oooo0?ooo`0C0?ooo`03
0?l0003oool0oooo0;/0oooo0P00000>0?ooo`008P3oool00`000000oooo0?ooo`080?ooo`030000
o`3oool0oooo00`0oooo00<00?l00?ooo`3oool04`3oool00`3o0000oooo0?ooo`2l0?ooo`030000
003oool0oooo00`0oooo000R0?ooo`030000003oool0oooo00P0oooo00<0003o0?ooo`3oool0303o
ool00`00o`00oooo0?ooo`0C0?ooo`030?l0003oool0oooo0;`0oooo00<000000?ooo`3oool0303o
ool00280oooo00<000000?ooo`3oool0203oool00`000?l0oooo0?ooo`0<0?ooo`03003o003oool0
oooo01<0oooo00<0o`000?ooo`3oool0_03oool00`000000oooo0?ooo`0<0?ooo`008P3oool00`00
0000oooo0?ooo`080?ooo`030000o`3oool0oooo00/0oooo00<00?l00?ooo`3oool04`3oool00`3o
0000oooo0?ooo`2m0?ooo`030000003oool0oooo00`0oooo000R0?ooo`030000003oool0oooo00P0
oooo00<0003o0?ooo`3oool02`3oool00`00o`00oooo0?ooo`0C0?ooo`030?l0003oool0oooo0;d0
oooo00<000000?ooo`3oool0303oool00280oooo0P0000090?ooo`030000o`3oool0oooo00/0oooo
00<00?l00?ooo`3oool04`3oool00`3o0000oooo0?ooo`2l0?ooo`8000003P3oool00280oooo00<0
00000?ooo`3oool01`3oool00`000?l0oooo0?ooo`0<0?ooo`03003o003oool0oooo01<0oooo00<0
o`000?ooo`3oool0_@3oool00`000000oooo0?ooo`0<0?ooo`008P3oool00`000000oooo0?ooo`07
0?ooo`030000o`3oool0oooo00`0oooo00<00?l00?ooo`3oool04P3oool00`3o0000oooo0?ooo`2n
0?ooo`030000003oool0oooo00`0oooo000R0?ooo`030000003oool0oooo00L0oooo00<0003o0?oo
o`3oool0303oool00`00o`00oooo0?ooo`0B0?ooo`030?l0003oool0oooo0;h0oooo00<000000?oo
o`3oool0303oool00280oooo00<000000?ooo`3oool01`3oool00`000?l0oooo0?ooo`0<0?ooo`03
003o003oool0oooo0180oooo00<0o`000?ooo`3oool0_P3oool00`000000oooo0?ooo`0<0?ooo`00
8P3oool00`000000oooo0?ooo`070?ooo`030000o`3oool0oooo00`0oooo00<00?l00?ooo`3oool0
4P3oool00`3o0000oooo0?ooo`2n0?ooo`030000003oool0oooo00`0oooo000?0?ooo`040=^@>P00
0000000003Z@f`l0oooo0P0000080?ooo`030000o`3oool0oooo00`0oooo00<00?l00?ooo`3oool0
4P3oool00`3o0000oooo0?ooo`2m0?ooo`8000003P3oool000h0oooo00H0oonf06IV]P3oool0oooo
0;IVIP2fool>0?ooo`030000003oool0oooo00L0oooo00<0003o0?ooo`3oool02`3oool00`00o`00
oooo0?ooo`0C0?ooo`030?l0003oool0oooo0;h0oooo00<000000?ooo`3oool0303oool000`0oooo
00@0oonf092@f`3oool0][Jf0P3oool00`2f][H0oooo0?ooo`0=0?ooo`030000003oool0oooo00L0
oooo00<0003o0?ooo`3oool02`3oool00`00o`00oooo0?ooo`0B0?ooo`030?l0003oool0oooo0;l0
oooo00<000000?ooo`3oool0303oool000`0oooo00<0oonf06H0000000000`0000000`00>Y00fooo
0?ooo`040?ooo`060?nfIP00000000000000000006H0]_oo0`3oool00`000000oooo0?ooo`070?oo
o`030000o`3oool0oooo00/0oooo00<00?l00?ooo`3oool04P3oool00`3o0000oooo0?ooo`2o0?oo
o`030000003oool0oooo00`0oooo000B0?ooo`030=^f]P3Kool0oooo00D0oooo00<0T3X00000IP2f
ool01@3oool00`000000oooo0?ooo`070?ooo`030000o`3oool0oooo00/0oooo00<00?l00?ooo`3o
ool04P3oool00`3o0000oooo0?ooo`2o0?ooo`030000003oool0oooo00`0oooo000K0?ooo`030?nf
IP000000I[Ko00@0oooo0P0000080?ooo`030000o`3oool0oooo00/0oooo00<00?l00?ooo`3oool0
4P3oool00`3o0000oooo0?ooo`2m0?ooo`<000003P3oool000d0oooo00L0fi0j0000000jT=/0oooo
0;IV000006H0]_oo00P0oooo00<0oonf0;Jfo`3oool00`3oool00`000000oooo0?ooo`070?ooo`03
0000o`3oool0oooo00/0oooo00<00?l00?ooo`3oool04P3oool00`3o0000oooo0?ooo`2o0?ooo`03
0000003oool0oooo00`0oooo000<0?ooo`080?oo]P2@T=/0oooo0;J@T03Kool0oooo0;J@T03Kool5
0?ooo`060?oKT00j>Y00oooo0?oo]P1V06H0]_oo0`3oool00`000000oooo0?ooo`070?ooo`030000
o`3oool0oooo00/0oooo00<00?l00?ooo`3oool04P3oool00`3o0000oooo0?ooo`2o0?ooo`030000
003oool0oooo00`0oooo000<0?ooo`080?oof`2@T;H0oooo0?nfT02@fol0oooo0=^@T02fool60?oo
o`040=^@>P000000000003Z@f`@0oooo00<000000?ooo`3oool01`3oool00`000?l0oooo0?ooo`0;
0?ooo`03003o003oool0oooo0180oooo00<0o`000?ooo`3oool0_`3oool00`000000oooo0?ooo`0<
0?ooo`00303oool01`3ookH0IP00001V]P3oom/0T3X00000000jT=/03`3oool00`000000oooo0?oo
o`070?ooo`030000o`3oool0oooo00/0oooo00<00?l00?ooo`3oool04P3oool00`3o0000oooo0?oo
o`2o0?ooo`030000003oool0oooo00`0oooo000R0?ooo`030000003oool0oooo00L0oooo00<0003o
0?ooo`3oool02P3oool00`00o`00oooo0?ooo`0B0?ooo`030?l0003oool0oooo0<00oooo00<00000
0?ooo`3oool0303oool001<0oooo00<0okIV0000IP2fool0303oool2000000P0oooo00<0003o0?oo
o`3oool02P3oool00`00o`00oooo0?ooo`0B0?ooo`030?l0003oool0oooo0;l0oooo0P00000>0?oo
o`00403oool01P3ookH0][Jf06H00000I[H0om_K0=_oo``0oooo00<000000?ooo`3oool01`3oool0
0`000?l0oooo0?ooo`0:0?ooo`03003o003oool0oooo0180oooo00<0o`000?ooo`3oool0`03oool0
0`000000oooo0?ooo`0<0?ooo`004@3oool00`2fIP00000j03Z@]P0>0?ooo`030000003oool0oooo
00L0oooo00<0003o0?ooo`3oool02P3oool00`00o`00oooo0?ooo`0B0?ooo`030?l0003oool0oooo
0<00oooo00<000000?ooo`3oool0303oool00180oooo00@0oooK0=^@IP0006H0]_oo303oool00`00
0000oooo0?ooo`070?ooo`030000o`3oool0oooo00X0oooo00<00?l00?ooo`3oool04P3oool00`3o
0000oooo0?ooo`300?ooo`030000003oool0oooo00`0oooo000R0?ooo`030000003oool0oooo00L0
oooo00<0003o0?ooo`3oool02P3oool00`00o`00oooo0?ooo`0B0?ooo`030?l0003oool0oooo0<00
oooo00<000000?ooo`3oool0303oool00280oooo00<000000?ooo`3oool01`3oool00`000?l0oooo
0?ooo`090?ooo`03003o003oool0oooo01<0oooo00<0o`000?ooo`3oool0`03oool00`000000oooo
0?ooo`0<0?ooo`00403oool00`3o]Y00T=_o0?ooo`0?0?ooo`800000203oool00`000?l0oooo0?oo
o`090?ooo`03003o003oool0oooo01<0oooo00<0o`000?ooo`3oool0_`3oool2000000h0oooo000@
0?ooo`030?nfT02@fol0oooo00l0oooo00<000000?ooo`3oool01P3oool00`000?l0oooo0?ooo`0:
0?ooo`03003o003oool0oooo0180oooo00<0o`000?ooo`3oool0`@3oool00`000000oooo0?ooo`0<
0?ooo`003P3oool01P3ofi00>P00000000000000001V0;Koo`h0oooo00<000000?ooo`3oool01P3o
ool00`000?l0oooo0?ooo`0:0?ooo`03003o003oool0oooo0180oooo00<0o`000?ooo`3oool0`@3o
ool00`000000oooo0?ooo`0<0?ooo`00403oool00`3o]Y00T=_o0?ooo`0?0?ooo`030000003oool0
oooo00H0oooo00<0003o0?ooo`3oool02P3oool00`00o`00oooo0?ooo`0B0?ooo`030?l0003oool0
oooo0<40oooo00<000000?ooo`3oool0303oool00100oooo00<0okJ@093Ko`3oool03`3oool00`00
0000oooo0?ooo`060?ooo`030000o`3oool0oooo00X0oooo00<00?l00?ooo`3oool04P3oool00`3o
0000oooo0?ooo`310?ooo`030000003oool0oooo00`0oooo000R0?ooo`030000003oool0oooo00H0
oooo00<0003o0?ooo`3oool02P3oool00`00o`00oooo0?ooo`0B0?ooo`030?l0003oool0oooo0<40
oooo00<000000?ooo`3oool0303oool000l0oooo00@0fi0j000000000000>Y3K3`3oool2000000L0
oooo00<0003o0?ooo`3oool02P3oool00`00o`00oooo0?ooo`0B0?ooo`030?l0003oool0oooo0<00
oooo0P00000>0?ooo`003P3oool01P3ookH0IVJf0?ooo`3oool0]VIV0;Koo`h0oooo00<000000?oo
o`3oool01P3oool00`000?l0oooo0?ooo`0:0?ooo`03003o003oool0oooo0180oooo00<0o`000?oo
o`3oool0`@3oool00`000000oooo0?ooo`0<0?ooo`00303oool0103ookH0T93K0?ooo`2f][H20?oo
o`030;Jf]P3oool0oooo00d0oooo00<000000?ooo`3oool01P3oool00`000?l0oooo0?ooo`0:0?oo
o`03003o003oool0oooo0140oooo00<0o`000?ooo`3oool0`P3oool00`000000oooo0?ooo`0<0?oo
o`00303oool00`3ookH0IP000000000300000003000jT03Kool0oooo00d0oooo00<000000?ooo`3o
ool01P3oool00`000?l0oooo0?ooo`0:0?ooo`03003o003oool0oooo0140oooo00<0o`000?ooo`3o
ool0`P3oool00`000000oooo0?ooo`0<0?ooo`004P3oool00`3K][H0fooo0?ooo`0=0?ooo`030000
003oool0oooo00H0oooo00<0003o0?ooo`3oool02P3oool00`00o`00oooo0?ooo`0A0?ooo`030?l0
003oool0oooo0<80oooo00<000000?ooo`3oool0303oool00280oooo00<000000?ooo`3oool01P3o
ool00`000?l0oooo0?ooo`090?ooo`03003o003oool0oooo0180oooo00<0o`000?ooo`3oool0`P3o
ool00`000000oooo0?ooo`0<0?ooo`003@3oool01`3KT3X0000003Z@f`3oool0]VH00000IP2fool0
3P3oool2000000L0oooo00<0003o0?ooo`3oool02@3oool00`00o`00oooo0?ooo`0B0?ooo`030?l0
003oool0oooo0<40oooo0P00000>0?ooo`00303oool0203ookH0T93K0?ooo`2fT900fooo0?ooo`2f
T900fooo3P3oool00`000000oooo0?ooo`060?ooo`030000o`3oool0oooo00T0oooo00<00?l00?oo
o`3oool04P3oool00`3o0000oooo0?ooo`320?ooo`030000003oool0oooo00`0oooo000<0?ooo`08
0?oof`2@T;H0oooo0?nfT02@fol0oooo0=^@T02fool>0?ooo`030000003oool0oooo00H0oooo00<0
003o0?ooo`3oool02@3oool00`00o`00oooo0?ooo`0B0?ooo`030?l0003oool0oooo0<80oooo00<0
00000?ooo`3oool0303oool000`0oooo00L0oonf06H00000I[H0oooK090j00000000>Y3K00l0oooo
00<000000?ooo`3oool01P3oool00`000?l0oooo0?ooo`090?ooo`03003o003oool0oooo0180oooo
00<0o`000?ooo`3oool0`P3oool00`000000oooo0?ooo`0<0?ooo`006P3oool0103KT3X000000000
0000I[H40?ooo`030000003oool0oooo00H0oooo00<0003o0?ooo`3oool02@3oool00`00o`00oooo
0?ooo`0A0?ooo`030?l0003oool0oooo0<<0oooo00<000000?ooo`3oool0303oool001T0oooo00H0
om^@03XjT03oool0oonf06H0>P2@fol30?ooo`030000003oool0oooo00H0oooo00<0003o0?ooo`3o
ool02@3oool00`00o`00oooo0?ooo`0A0?ooo`030?l0003oool0oooo0<<0oooo00<000000?ooo`3o
ool0303oool00100oooo00H0oonf0;Jfo`3oool0oooo0?nf]P2fool50?ooo`030;IV00000000I[Ko
00@0oooo0P0000070?ooo`030000o`3oool0oooo00T0oooo00<00?l00?ooo`3oool04@3oool00`3o
0000oooo0?ooo`310?ooo`<000003P3oool00100oooo00H0oonf06H00000000000000000IP2fool6
0?ooo`030?oo]P1V>Y00oooo00<0oooo00<000000?ooo`3oool01P3oool00`000?l0oooo0?ooo`09
0?ooo`03003o003oool0oooo0140oooo00<0o`000?ooo`3oool0``3oool00`000000oooo0?ooo`0<
0?ooo`006@3oool01P3ookH0IP0j093Ko`3ookH0IP1V0;Koo`<0oooo00<000000?ooo`3oool01P3o
ool00`000?l0oooo0?ooo`090?ooo`03003o003oool0oooo0140oooo00<0o`000?ooo`3oool0``3o
ool00`000000oooo0?ooo`0<0?ooo`004`3oool00`3o]VH0001V0;Koo`040?ooo`040?oKT00j0000
000006Jfo`@0oooo00<000000?ooo`3oool01P3oool00`000?l0oooo0?ooo`090?ooo`03003o003o
ool0oooo0140oooo00<0o`000?ooo`3oool0``3oool00`000000oooo0?ooo`0<0?ooo`00403oool0
1P3ookH0][Jf06H00000I[H0om_K0=_oo``0oooo00<000000?ooo`3oool01P3oool00`000?l0oooo
0?ooo`090?ooo`03003o003oool0oooo0140oooo00<0o`000?ooo`3oool0``3oool00`000000oooo
0?ooo`0<0?ooo`004@3oool00`2fIP00000j03Z@]P0>0?ooo`030000003oool0oooo00H0oooo00<0
003o0?ooo`3oool02@3oool00`00o`00oooo0?ooo`0A0?ooo`030?l0003oool0oooo0<<0oooo00<0
00000?ooo`3oool0303oool00180oooo00@0oooK0=^@IP0006H0]_oo303oool2000000L0oooo00<0
003o0?ooo`3oool02@3oool00`00o`00oooo0?ooo`0A0?ooo`030?l0003oool0oooo0<80oooo0P00
000>0?ooo`008P3oool00`000000oooo0?ooo`060?ooo`030000o`3oool0oooo00T0oooo00<00?l0
0?ooo`3oool04@3oool00`3o0000oooo0?ooo`330?ooo`030000003oool0oooo00`0oooo000R0?oo
o`030000003oool0oooo00H0oooo00<0003o0?ooo`3oool02@3oool00`00o`00oooo0?ooo`0@0?oo
o`030?l0003oool0oooo0<@0oooo00<000000?ooo`3oool0303oool00280oooo00<000000?ooo`3o
ool01P3oool00`000?l0oooo0?ooo`090?ooo`03003o003oool0oooo0100oooo00<0o`000?ooo`3o
ool0a03oool00`000000oooo0?ooo`0<0?ooo`008P3oool00`000000oooo0?ooo`060?ooo`030000
o`3oool0oooo00T0oooo00<00?l00?ooo`3oool0403oool00`3o0000oooo0?ooo`340?ooo`030000
003oool0oooo00`0oooo000R0?ooo`030000003oool0oooo00H0oooo00<0003o0?ooo`3oool02@3o
ool00`00o`00oooo0?ooo`0@0?ooo`030?l0003oool0oooo0<@0oooo00<000000?ooo`3oool0303o
ool00280oooo0P0000070?ooo`030000o`3oool0oooo00T0oooo00<00?l00?ooo`3oool0403oool0
0`3o0000oooo0?ooo`330?ooo`8000003P3oool00280oooo00<000000?ooo`3oool01P3oool00`00
0?l0oooo0?ooo`090?ooo`03003o003oool0oooo0100oooo00<0o`000?ooo`3oool0a03oool00`00
0000oooo0?ooo`0<0?ooo`008P3oool00`000000oooo0?ooo`060?ooo`030000o`3oool0oooo00T0
oooo00<00?l00?ooo`3oool0403oool00`3o0000oooo0?ooo`340?ooo`030000003oool0oooo00`0
oooo000R0?ooo`030000003oool0oooo00H0oooo00<0003o0?ooo`3oool0203oool00`00o`00oooo
0?ooo`0A0?ooo`030?l0003oool0oooo0<@0oooo00<000000?ooo`3oool0303oool00280oooo00<0
00000?ooo`3oool01P3oool00`000?l0oooo0?ooo`080?ooo`03003o003oool0oooo0140oooo00<0
o`000?ooo`3oool0a03oool00`000000oooo0?ooo`0<0?ooo`008P3oool00`000000oooo0?ooo`06
0?ooo`030000o`3oool0oooo00P0oooo00<00?l00?ooo`3oool04@3oool00`3o0000oooo0?ooo`34
0?ooo`030000003oool0oooo00`0oooo000R0?ooo`8000001`3oool00`000?l0oooo0?ooo`080?oo
o`03003o003oool0oooo0140oooo00<0o`000?ooo`3oool0``3oool2000000h0oooo000R0?ooo`03
0000003oool0oooo00H0oooo00<0003o0?ooo`3oool0203oool00`00o`00oooo0?ooo`0A0?ooo`03
0?l0003oool0oooo0<@0oooo00<000000?ooo`3oool0303oool00280oooo00<000000?ooo`3oool0
1P3oool00`000?l0oooo0?ooo`080?ooo`03003o003oool0oooo0140oooo00<0o`000?ooo`3oool0
a03oool00`000000oooo0?ooo`0<0?ooo`008P3oool00`000000oooo0?ooo`060?ooo`030000o`3o
ool0oooo00P0oooo00<00?l00?ooo`3oool04@3oool00`3o0000oooo0?ooo`340?ooo`030000003o
ool0oooo00`0oooo000R0?ooo`030000003oool0oooo00H0oooo00<0003o0?ooo`3oool0203oool0
0`00o`00oooo0?ooo`0@0?ooo`030?l0003oool0oooo0<D0oooo00<000000?ooo`3oool0303oool0
0280oooo00<000000?ooo`3oool01P3oool00`000?l0oooo0?ooo`080?ooo`03003o003oool0oooo
0100oooo00<0o`000?ooo`3oool0a@3oool00`000000oooo0?ooo`0<0?ooo`008P3oool2000000L0
oooo00<0003o0?ooo`3oool0203oool00`00o`00oooo0?ooo`0@0?ooo`030?l0003oool0oooo0<@0
oooo0P00000>0?ooo`008P3oool00`000000oooo0?ooo`060?ooo`030000o`3oool0oooo00P0oooo
00<00?l00?ooo`3oool0403oool00`3o0000oooo0?ooo`350?ooo`030000003oool0oooo00`0oooo
000R0?ooo`030000003oool0oooo00H0oooo00<0003o0?ooo`3oool0203oool00`00o`00oooo0?oo
o`0@0?ooo`030?l0003oool0oooo0<D0oooo00<000000?ooo`3oool0303oool001/0oooo00@0fi0j
0000000003X0T=_o0`3oool00`000000oooo0?ooo`060?ooo`030000o`3oool0oooo00P0oooo00<0
0?l00?ooo`3oool0403oool00`3o0000oooo0?ooo`350?ooo`030000003oool0oooo00`0oooo000L
0?ooo`030?nfIP0jT=/0oooo00<0oooo00<000000?ooo`3oool01P3oool00`000?l0oooo0?ooo`08
0?ooo`03003o003oool0oooo0100oooo00<0o`000?ooo`3oool0a@3oool00`000000oooo0?ooo`0<
0?ooo`006@3oool01P3ookH0IP00000000000000000j093Ko`<0oooo0P0000070?ooo`030000o`3o
ool0oooo00P0oooo00<00?l00?ooo`3oool0403oool00`3o0000oooo0?ooo`330?ooo`<000003P3o
ool001X0oooo00@0]VH006Jfo`3o]VH0>Y3K103oool00`000000oooo0?ooo`060?ooo`030000o`3o
ool0oooo00P0oooo00<00?l00?ooo`3oool0403oool00`3o0000oooo0?ooo`350?ooo`030000003o
ool0oooo00`0oooo000J0?ooo`040?oo]P1V03X0T91V03Z@f`@0oooo00<000000?ooo`3oool01P3o
ool00`000?l0oooo0?ooo`080?ooo`03003o003oool0oooo0100oooo00<0o`000?ooo`3oool0a@3o
ool00`000000oooo0?ooo`0<0?ooo`006`3oool00`3ofi00>P0003Z@f`040?ooo`030000003oool0
oooo00H0oooo00<0003o0?ooo`3oool0203oool00`00o`00oooo0?ooo`0@0?ooo`030?l0003oool0
oooo0<D0oooo00<000000?ooo`3oool0303oool00280oooo00<000000?ooo`3oool01P3oool00`00
0?l0oooo0?ooo`080?ooo`03003o003oool0oooo0100oooo00<0o`000?ooo`3oool0a@3oool00`00
0000oooo0?ooo`0<0?ooo`008P3oool00`000000oooo0?ooo`060?ooo`030000o`3oool0oooo00P0
oooo00<00?l00?ooo`3oool0403oool00`3o0000oooo0?ooo`350?ooo`030000003oool0oooo00`0
oooo000R0?ooo`8000001`3oool00`000?l0oooo0?ooo`080?ooo`03003o003oool0oooo0100oooo
00<0o`000?ooo`3oool0a03oool2000000h0oooo000R0?ooo`030000003oool0oooo00H0oooo00<0
003o0?ooo`3oool01`3oool00`00o`00oooo0?ooo`0A0?ooo`030?l0003oool0oooo0<D0oooo00<0
00000?ooo`3oool0303oool00280oooo00<000000?ooo`3oool01P3oool00`000?l0oooo0?ooo`07
0?ooo`03003o003oool0oooo0140oooo00<0o`000?ooo`3oool0a@3oool00`000000oooo0?ooo`0<
0?ooo`008P3oool00`000000oooo0?ooo`060?ooo`030000o`3oool0oooo00L0oooo00<00?l00?oo
o`3oool04@3oool00`3o0000oooo0?ooo`350?ooo`030000003oool0oooo00`0oooo000R0?ooo`03
0000003oool0oooo00H0oooo00<0003o0?ooo`3oool01`3oool00`00o`00oooo0?ooo`0A0?ooo`03
0?l0003oool0oooo0<D0oooo00<000000?ooo`3oool0303oool00280oooo00<000000?ooo`3oool0
1P3oool00`000?l0oooo0?ooo`070?ooo`03003o003oool0oooo0100oooo00<0o`000?ooo`3oool0
aP3oool00`000000oooo0?ooo`0<0?ooo`008P3oool2000000L0oooo00<0003o0?ooo`3oool01`3o
ool00`00o`00oooo0?ooo`0@0?ooo`030?l0003oool0oooo0<D0oooo0P00000>0?ooo`008P3oool0
0`000000oooo0?ooo`060?ooo`030000o`3oool0oooo00L0oooo00<00?l00?ooo`3oool0403oool0
0`3o0000oooo0?ooo`360?ooo`030000003oool0oooo00`0oooo000R0?ooo`030000003oool0oooo
00H0oooo00<0003o0?ooo`3oool01`3oool00`00o`00oooo0?ooo`0@0?ooo`030?l0003oool0oooo
0<H0oooo00<000000?ooo`3oool0303oool00280oooo00<000000?ooo`3oool01P3oool00`000?l0
oooo0?ooo`070?ooo`03003o003oool0oooo0100oooo00<0o`000?ooo`3oool0aP3oool00`000000
oooo0?ooo`0<0?ooo`008P3oool00`000000oooo0?ooo`060?ooo`030000o`3oool0oooo00L0oooo
00<00?l00?ooo`3oool0403oool00`3o0000oooo0?ooo`360?ooo`030000003oool0oooo00`0oooo
000R0?ooo`030000003oool0oooo00H0oooo00<0003o0?ooo`3oool01`3oool00`00o`00oooo0?oo
o`0@0?ooo`030?l0003oool0oooo0<H0oooo00<000000?ooo`3oool0303oool00280oooo0P000007
0?ooo`030000o`3oool0oooo00L0oooo00<00?l00?ooo`3oool0403oool00`3o0000oooo0?ooo`35
0?ooo`8000003P3oool00280oooo00<000000?ooo`3oool01P3oool00`000?l0oooo0?ooo`070?oo
o`03003o003oool0oooo0100oooo00<0o`000?ooo`3oool0aP3oool00`000000oooo0?ooo`0<0?oo
o`008P3oool00`000000oooo0?ooo`060?ooo`030000o`3oool0oooo00L0oooo00<00?l00?ooo`3o
ool0403oool00`3o0000oooo0?ooo`360?ooo`030000003oool0oooo00`0oooo000R0?ooo`030000
003oool0oooo00H0oooo00<0003o0?ooo`3oool01`3oool00`00o`00oooo0?ooo`0@0?ooo`030?l0
003oool0oooo0<H0oooo00<000000?ooo`3oool0303oool00280oooo00<000000?ooo`3oool01P3o
ool00`000?l0oooo0?ooo`070?ooo`03003o003oool0oooo0100oooo00<0o`000?ooo`3oool0aP3o
ool00`000000oooo0?ooo`0<0?ooo`008P3oool00`000000oooo0?ooo`050?ooo`030000o`3oool0
oooo00L0oooo00<00?l00?ooo`3oool04@3oool00`3o0000oooo0?ooo`360?ooo`030000003oool0
oooo00`0oooo000R0?ooo`8000001P3oool00`000?l0oooo0?ooo`070?ooo`03003o003oool0oooo
0140oooo00<0o`000?ooo`3oool0a@3oool2000000h0oooo000R0?ooo`030000003oool0oooo00D0
oooo00<0003o0?ooo`3oool01`3oool00`00o`00oooo0?ooo`0A0?ooo`030?l0003oool0oooo0<H0
oooo00<000000?ooo`3oool0303oool00280oooo00<000000?ooo`3oool01@3oool00`000?l0oooo
0?ooo`070?ooo`03003o003oool0oooo0140oooo00<0o`000?ooo`3oool0aP3oool00`000000oooo
0?ooo`0<0?ooo`008P3oool00`000000oooo0?ooo`050?ooo`030000o`3oool0oooo00L0oooo00<0
0?l00?ooo`3oool04@3oool00`3o0000oooo0?ooo`360?ooo`030000003oool0oooo00`0oooo000J
0?ooo`040=^@>P000000000003Z@f`@0oooo00<000000?ooo`3oool01@3oool00`000?l0oooo0?oo
o`070?ooo`03003o003oool0oooo0140oooo00<0o`000?ooo`3oool0aP3oool00`000000oooo0?oo
o`0<0?ooo`006@3oool01P3ofi00>SZ@0?ooo`3oool0T3Xj093Ko`<0oooo00<000000?ooo`3oool0
1@3oool00`000?l0oooo0?ooo`050?ooo`030000003oool00?l000D0oooo00<000000?ooo`3oool0
1@3oool00`000000oooo0?ooo`030?ooo`030?l0003oool0000000L0oooo00<000000?ooo`3oool0
1@3oool00`000000oooo0?ooo`040?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0
1@3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0
1@3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0
1@3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0
1@3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0
1@3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0
1@3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0
1@3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0
303oool001d0oooo00<0]VHj093Ko`3oool00P3oool8000000030000o`000000000000L0000000<0
0?l00000000000004@0000000`3o0000000000000037000000h0oooo000J0?ooo`040;IV00000000
0000001V]_l0oooo0`3oool001X0oooo00<0]VHj093Ko`3oool0o`3oool40?ooo`006P3oool0102f
IP00000000000000I[Ko0?ooo`<0oooo003o0?ooob40oooo0000\
\>"],
  ImageRangeCache->{{{0, 287}, {176.938, 0}} -> {0.569273, -0.842289, \
0.0125636, 0.0338805}}],

Cell[BoxData[
    TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
      False,
      Editable->False]], "Output"],

Cell[BoxData[
    \("D:\\UJJAL\\Arundhati\\Arundhati 1/S6.eps"\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
    \(a = \[ExponentialE]^\((A\ \((Log[
                  t])\)^\[Alpha])\)\), "\[IndentingNewLine]", 
    \(H = D[a, t]/a\), "\[IndentingNewLine]", 
    \(Rdot = H\ R + 1\), "\[IndentingNewLine]", 
    \(entropydot = 
      Simplify[\(\(2  \[Pi]\ R\)\/\(\(\ \)\(G\)\)\) \((\ \(R\^2\) \((k\/a^2 - 
                    D[H, t])\)\ \((Rdot - H\ R)\) + Rdot)\)]\)}], "Input"],

Cell[BoxData[
    \(\[ExponentialE]\^\(A\ Log[t]\^\[Alpha]\)\)], "Output"],

Cell[BoxData[
    \(\(A\ \[Alpha]\ Log[t]\^\(\(-1\) + \[Alpha]\)\)\/t\)], "Output"],

Cell[BoxData[
    \(1 + \(A\ R\ \[Alpha]\ Log[t]\^\(\(-1\) + \[Alpha]\)\)\/t\)], "Output"],

Cell[BoxData[
    \(\(2\ \[Pi]\ R\ \((1 + \[ExponentialE]\^\(\(-2\)\ A\ Log[t]\^\[Alpha]\)\ \
k\ R\^2 - \(A\ R\^2\ \((\(-1\) + \[Alpha])\)\ \[Alpha]\ Log[t]\^\(\(-2\) + \
\[Alpha]\)\)\/t\^2 + \(A\ R\ \((R + t)\)\ \[Alpha]\ Log[t]\^\(\(-1\) + \
\[Alpha]\)\)\/t\^2)\)\)\/G\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{\(\[Alpha] = 2\), "\[IndentingNewLine]", \(A = 
      5\), "\[IndentingNewLine]", \(G = 1\), "\[IndentingNewLine]", 
    StyleBox[\(EQ1 = 
        NDSolve[{\ \(X'\)[t] == H\ X[t] + 1, X[ .0001] ==  .000001}, 
          X[t], {t, 0, 10}]\),
      FormatType->StandardForm], "\[IndentingNewLine]", \(Rdot = 
      H\ \((X[t] /. EQ1)\) + 1\), "\[IndentingNewLine]", \(entropydot = 
      Simplify[\(\(2  \[Pi]\ \((X[t] /. 
                    EQ1)\)\)\/\(\(\ \)\(G\)\)\) \((\ \(\((\((X[t] /. 
                          EQ1)\))\)\^2\) \((k\/a^2 - D[H, t])\)\ \((Rdot - 
                    H\ \((X[t] /. EQ1)\))\) + Rdot)\)]\)}], "Input"],

Cell[BoxData[
    \(2\)], "Output"],

Cell[BoxData[
    \(5\)], "Output"],

Cell[BoxData[
    \(1\)], "Output"],

Cell[BoxData[
    \(NDSolve::"mxst" \(\(:\)\(\ \)\) 
      "Maximum number of \!\(1000\) steps reached at the point \!\(t\) == \
\!\(9.532187718956164`*^-6\)."\)], "Message"],

Cell[BoxData[
    RowBox[{"{", 
      RowBox[{"{", 
        RowBox[{\(X[t]\), "\[Rule]", 
          RowBox[{
            
            TagBox[\(InterpolatingFunction[{{9.532187718956164`*^-6, 10.`}}, 
                "<>"]\),
              False,
              Editable->False], "[", "t", "]"}]}], "}"}], "}"}]], "Output"],

Cell[BoxData[
    RowBox[{"{", 
      RowBox[{"1", "+", 
        FractionBox[
          RowBox[{"10", " ", \(Log[t]\), " ", 
            RowBox[{
              
              TagBox[\(InterpolatingFunction[{{9.532187718956164`*^-6, 
                      10.`}}, "<>"]\),
                False,
                Editable->False], "[", "t", "]"}]}], "t"]}], "}"}]], "Output"],

Cell[BoxData[
    RowBox[{"{", 
      RowBox[{"2", " ", "\[Pi]", " ", 
        RowBox[{
          
          TagBox[\(InterpolatingFunction[{{9.532187718956164`*^-6, 10.`}}, 
              "<>"]\),
            False,
            Editable->False], "[", "t", "]"}], " ", 
        RowBox[{"(", 
          RowBox[{"1", "+", 
            FractionBox[
              RowBox[{"10", " ", \(Log[t]\), " ", 
                RowBox[{
                  
                  TagBox[\(InterpolatingFunction[{{9.532187718956164`*^-6, 
                          10.`}}, "<>"]\),
                    False,
                    Editable->False], "[", "t", "]"}]}], "t"], "+", 
            
            RowBox[{\((\[ExponentialE]\^\(\(-10\)\ Log[t]\^2\)\ k - 
                  10\/t\^2 + \(10\ Log[t]\)\/t\^2)\), " ", 
              SuperscriptBox[
                RowBox[{
                  
                  TagBox[\(InterpolatingFunction[{{9.532187718956164`*^-6, 
                          10.`}}, "<>"]\),
                    False,
                    Editable->False], "[", "t", "]"}], "2"]}]}], ")"}]}], 
      "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
    \(k = \(-1\)\), "\[IndentingNewLine]", 
    \(f71 = 
      Plot[\(entropydot/10\^8\)/300 +  .0001, {t, 0, 4}, Frame \[Rule] True, 
        PlotStyle \[Rule] {{RGBColor[1, 0, 0]}}]\), "\[IndentingNewLine]", 
    \(k = 1\), "\[IndentingNewLine]", 
    \(f72 = 
      Plot[\(entropydot/10\^8\)/10 +  .005, {t, 0, 4}, Frame \[Rule] True, 
        PlotStyle \[Rule] {{RGBColor[0, 1, 0]}}]\), "\[IndentingNewLine]", 
    \(k = 0\), "\[IndentingNewLine]", 
    \(f73 = 
      Plot[entropydot/10\^8 +  .01, {t, 0, 4}, Frame \[Rule] True, 
        PlotStyle \[Rule] {{RGBColor[0, 0, 1]}}]\), "\[IndentingNewLine]", 
    \(f7 = 
      Show[{f71, f72, f73}, PlotRange \[Rule] {{1, 4}, {0, 1}}, 
        FrameLabel \[Rule] {"\<t\>", \
\*"\"\<\!\(dS\_P\)+\!\(dS\_IP\)\>\""}]\), "\[IndentingNewLine]", 
    \(Export["\<D:\UJJAL\Arundhati\Arundhati 1/S7.eps\>", f7]\)}], "Input"],

Cell[BoxData[
    \(\(-1\)\)], "Output"],

Cell[BoxData[
    \(Plot::"plnr" \(\(:\)\(\ \)\) 
      "\!\(entropydot\/\(10\^8\\ 300\) + 0.0001`\) is not a machine-size real \
number at \!\(t\) = \!\(1.6666666666666665`*^-7\)."\)], "Message"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
0.0238095 0.238095 0.0147151 20.3183 [
[.02381 -0.0125 -3 -9 ]
[.02381 -0.0125 3 0 ]
[.2619 -0.0125 -3 -9 ]
[.2619 -0.0125 3 0 ]
[.5 -0.0125 -3 -9 ]
[.5 -0.0125 3 0 ]
[.7381 -0.0125 -3 -9 ]
[.7381 -0.0125 3 0 ]
[.97619 -0.0125 -3 -9 ]
[.97619 -0.0125 3 0 ]
[ 0 0 -0.125 0 ]
[-0.0125 .01472 -6 -4.5 ]
[-0.0125 .01472 0 4.5 ]
[-0.0125 .11631 -30 -4.5 ]
[-0.0125 .11631 0 4.5 ]
[-0.0125 .2179 -24 -4.5 ]
[-0.0125 .2179 0 4.5 ]
[-0.0125 .31949 -30 -4.5 ]
[-0.0125 .31949 0 4.5 ]
[-0.0125 .42108 -24 -4.5 ]
[-0.0125 .42108 0 4.5 ]
[-0.0125 .52267 -30 -4.5 ]
[-0.0125 .52267 0 4.5 ]
[ 0 0 -0.125 0 ]
[ 0 .61803 .125 0 ]
[ 1 0 .125 0 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.02381 0 m
.02381 .00625 L
s
[(0)] .02381 -0.0125 0 1 Mshowa
.2619 0 m
.2619 .00625 L
s
[(1)] .2619 -0.0125 0 1 Mshowa
.5 0 m
.5 .00625 L
s
[(2)] .5 -0.0125 0 1 Mshowa
.7381 0 m
.7381 .00625 L
s
[(3)] .7381 -0.0125 0 1 Mshowa
.97619 0 m
.97619 .00625 L
s
[(4)] .97619 -0.0125 0 1 Mshowa
.125 Mabswid
.07143 0 m
.07143 .00375 L
s
.11905 0 m
.11905 .00375 L
s
.16667 0 m
.16667 .00375 L
s
.21429 0 m
.21429 .00375 L
s
.30952 0 m
.30952 .00375 L
s
.35714 0 m
.35714 .00375 L
s
.40476 0 m
.40476 .00375 L
s
.45238 0 m
.45238 .00375 L
s
.54762 0 m
.54762 .00375 L
s
.59524 0 m
.59524 .00375 L
s
.64286 0 m
.64286 .00375 L
s
.69048 0 m
.69048 .00375 L
s
.78571 0 m
.78571 .00375 L
s
.83333 0 m
.83333 .00375 L
s
.88095 0 m
.88095 .00375 L
s
.92857 0 m
.92857 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
0 .01472 m
.00625 .01472 L
s
[(0)] -0.0125 .01472 1 0 Mshowa
0 .11631 m
.00625 .11631 L
s
[(0.005)] -0.0125 .11631 1 0 Mshowa
0 .2179 m
.00625 .2179 L
s
[(0.01)] -0.0125 .2179 1 0 Mshowa
0 .31949 m
.00625 .31949 L
s
[(0.015)] -0.0125 .31949 1 0 Mshowa
0 .42108 m
.00625 .42108 L
s
[(0.02)] -0.0125 .42108 1 0 Mshowa
0 .52267 m
.00625 .52267 L
s
[(0.025)] -0.0125 .52267 1 0 Mshowa
.125 Mabswid
0 .03503 m
.00375 .03503 L
s
0 .05535 m
.00375 .05535 L
s
0 .07567 m
.00375 .07567 L
s
0 .09599 m
.00375 .09599 L
s
0 .13662 m
.00375 .13662 L
s
0 .15694 m
.00375 .15694 L
s
0 .17726 m
.00375 .17726 L
s
0 .19758 m
.00375 .19758 L
s
0 .23822 m
.00375 .23822 L
s
0 .25853 m
.00375 .25853 L
s
0 .27885 m
.00375 .27885 L
s
0 .29917 m
.00375 .29917 L
s
0 .33981 m
.00375 .33981 L
s
0 .36013 m
.00375 .36013 L
s
0 .38044 m
.00375 .38044 L
s
0 .40076 m
.00375 .40076 L
s
0 .4414 m
.00375 .4414 L
s
0 .46172 m
.00375 .46172 L
s
0 .48204 m
.00375 .48204 L
s
0 .50235 m
.00375 .50235 L
s
0 .54299 m
.00375 .54299 L
s
0 .56331 m
.00375 .56331 L
s
0 .58363 m
.00375 .58363 L
s
0 .60394 m
.00375 .60394 L
s
.25 Mabswid
0 0 m
0 .61803 L
s
.02381 .61178 m
.02381 .61803 L
s
.2619 .61178 m
.2619 .61803 L
s
.5 .61178 m
.5 .61803 L
s
.7381 .61178 m
.7381 .61803 L
s
.97619 .61178 m
.97619 .61803 L
s
.125 Mabswid
.07143 .61428 m
.07143 .61803 L
s
.11905 .61428 m
.11905 .61803 L
s
.16667 .61428 m
.16667 .61803 L
s
.21429 .61428 m
.21429 .61803 L
s
.30952 .61428 m
.30952 .61803 L
s
.35714 .61428 m
.35714 .61803 L
s
.40476 .61428 m
.40476 .61803 L
s
.45238 .61428 m
.45238 .61803 L
s
.54762 .61428 m
.54762 .61803 L
s
.59524 .61428 m
.59524 .61803 L
s
.64286 .61428 m
.64286 .61803 L
s
.69048 .61428 m
.69048 .61803 L
s
.78571 .61428 m
.78571 .61803 L
s
.83333 .61428 m
.83333 .61803 L
s
.88095 .61428 m
.88095 .61803 L
s
.92857 .61428 m
.92857 .61803 L
s
.25 Mabswid
0 .61803 m
1 .61803 L
s
.99375 .01472 m
1 .01472 L
s
.99375 .11631 m
1 .11631 L
s
.99375 .2179 m
1 .2179 L
s
.99375 .31949 m
1 .31949 L
s
.99375 .42108 m
1 .42108 L
s
.99375 .52267 m
1 .52267 L
s
.125 Mabswid
.99625 .03503 m
1 .03503 L
s
.99625 .05535 m
1 .05535 L
s
.99625 .07567 m
1 .07567 L
s
.99625 .09599 m
1 .09599 L
s
.99625 .13662 m
1 .13662 L
s
.99625 .15694 m
1 .15694 L
s
.99625 .17726 m
1 .17726 L
s
.99625 .19758 m
1 .19758 L
s
.99625 .23822 m
1 .23822 L
s
.99625 .25853 m
1 .25853 L
s
.99625 .27885 m
1 .27885 L
s
.99625 .29917 m
1 .29917 L
s
.99625 .33981 m
1 .33981 L
s
.99625 .36013 m
1 .36013 L
s
.99625 .38044 m
1 .38044 L
s
.99625 .40076 m
1 .40076 L
s
.99625 .4414 m
1 .4414 L
s
.99625 .46172 m
1 .46172 L
s
.99625 .48204 m
1 .48204 L
s
.99625 .50235 m
1 .50235 L
s
.99625 .54299 m
1 .54299 L
s
.99625 .56331 m
1 .56331 L
s
.99625 .58363 m
1 .58363 L
s
.99625 .60394 m
1 .60394 L
s
.25 Mabswid
1 0 m
1 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
1 0 0 r
.5 Mabswid
.02499 .01675 m
.02605 .01675 L
.02729 .01675 L
.02846 .01675 L
.02954 .01675 L
.03056 .01675 L
.03162 .01675 L
.03279 .01675 L
.03397 .01675 L
.03524 .01675 L
.0375 .01675 L
.04262 .01675 L
.04793 .01675 L
.04919 .01675 L
.0499 .01675 L
.05054 .01675 L
.05171 .01675 L
.05297 .01675 L
.0553 .01675 L
.05635 .01675 L
.0575 .01675 L
.05875 .01675 L
.06008 .01675 L
.06131 .01675 L
.06244 .01675 L
.0631 .01675 L
.0638 .01675 L
.06527 .01675 L
.06795 .01675 L
.07296 .01675 L
.07878 .01675 L
.08424 .01675 L
.09391 .01675 L
.10458 .01675 L
.11441 .01675 L
.12476 .01675 L
.1336 .01675 L
.14327 .01675 L
.16288 .01675 L
.18383 .01675 L
.1888 .01675 L
.19152 .01675 L
.19407 .01675 L
.19551 .01675 L
.19682 .01675 L
.19757 .01675 L
.19828 .01675 L
.19903 .01675 L
.19985 .01675 L
.20055 .01675 L
Mistroke
.20119 .01675 L
.20192 .01675 L
.20261 .01675 L
.20384 .01675 L
.20454 .01675 L
.20517 .01675 L
.20634 .01675 L
.20759 .01675 L
.20985 .01675 L
.21254 .01675 L
.21498 .01675 L
.21753 .01675 L
.2203 .01675 L
.22533 .01675 L
.23019 .01675 L
.23475 .01675 L
.23975 .01675 L
.24514 .01675 L
.25049 .01675 L
.25611 .01675 L
.26138 .01675 L
.26616 .01675 L
.27573 .01675 L
.28099 .01675 L
.28594 .01675 L
.29477 .01675 L
.30432 .01675 L
.31381 .01675 L
.32424 .01675 L
.32949 .01675 L
.33512 .01675 L
.3404 .01675 L
.34529 .01675 L
.35545 .01675 L
.36081 .01675 L
.36651 .01675 L
.37606 .01675 L
.38151 .01675 L
.38662 .01675 L
.39644 .01675 L
.40137 .01675 L
.40678 .01675 L
.41141 .01675 L
.41636 .01675 L
.42528 .01675 L
.43059 .01675 L
.4355 .01675 L
.44078 .01675 L
.4466 .01675 L
.45638 .01675 L
Mistroke
.46173 .01675 L
.46674 .01675 L
.47171 .01675 L
.47713 .01675 L
.48191 .01675 L
.487 .01675 L
.49661 .01675 L
.50553 .01675 L
.51583 .01674 L
.52163 .01674 L
.52696 .01674 L
.53677 .01674 L
.54714 .01674 L
.55662 .01674 L
.56679 .01673 L
.57638 .01673 L
.58513 .01673 L
.60584 .01671 L
.61495 .0167 L
.61978 .0167 L
.62232 .0167 L
.62499 .0167 L
.62615 .01669 L
.62738 .01669 L
.62809 .01669 L
.62874 .01669 L
.63 .01669 L
.63113 .01669 L
.63236 .01669 L
.63352 .01669 L
.63459 .01669 L
.63566 .0167 L
.63667 .0167 L
.63787 .0167 L
.63896 .0167 L
.64119 .0167 L
.64359 .01671 L
.64611 .01671 L
.64844 .01672 L
.651 .01673 L
.65373 .01675 L
.65633 .01677 L
.65877 .01679 L
.66334 .01684 L
.66802 .01692 L
.67314 .01704 L
.67572 .01712 L
.67849 .01722 L
.68347 .01745 L
.68845 .01777 L
Mistroke
.69315 .01817 L
.69738 .01864 L
.70196 .0193 L
.70683 .02023 L
.7114 .02136 L
.7164 .02297 L
.72179 .02529 L
.72742 .02856 L
.73277 .03274 L
.73757 .03764 L
.74282 .04461 L
.74813 .0539 L
.75313 .06533 L
.75762 .07842 L
.76248 .09639 L
.76779 .1218 L
.7734 .15714 L
.77819 .19624 L
.78345 .25138 L
.78869 .32252 L
.79365 .40912 L
.79811 .50695 L
Mfstroke
.79811 .50695 m
.80214 .61803 L
s
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{288, 177.938},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40004P0000/B000`400?l00000o`00003oo`3ooolQ
0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`009@3oool0
103KT3X000000000000jT=/g0?ooo`060?oo]P1V000000000000000003X0T=_o=`3oool01P3o]VH0
0000000000000000001V0;KoocL0oooo00@0fi0j00000000000006Jf>@3oool0103KT3X000000000
>P2@fol50?ooo`009@3oool01@2@IY00oooo0?ooo`2@>VH0]_oo03P0oooo00<0okIV03Z@f`3oool0
>@3oool00`2@>P00001V0;Koo`0h0?ooo`060?oKT00j>Y00oooo0?oo]P1V03X0T=_o>@3oool00`3o
]VH0>Y3K0?ooo`050?ooo`00903oool01P3ookH0ISZ@0?ooo`3oool0]VHj093KocP0oooo00<0okIV
03Z@f`3oool0>P3oool00`3o]VH0000006Jfo`0i0?ooo`030;IV00000000I[Ko03L0oooo00H0oonf
06H00000000000000000>P2@fol50?ooo`00903oool01P3ookH0ISZ@0?ooo`3oool0]VHj093KocP0
oooo00<0okIV03Z@f`3oool0>`3oool00`3ookH0][Ko0?ooo`0i0?ooo`030?oo]P1V>Y00oooo03L0
oooo00@0]VH006Jfo`3o]VH0>Y3K1P3oool002D0oooo00D0T3Xj093Ko`3ookH0IP1V0;Koo`0g0?oo
o`03090jIP2f]VH0>Y3K03T0oooo00H0om^@03XjT03oool0oonf06H0IP2foolf0?ooo`060?oo]P1V
03X0T=_o0?oo]P1V06H0]_oo=`3oool0103ookH0IP0j092@IP0jT=/60?ooo`009@3oool0103ofi00
>P000000001V]_lh0?ooo`030?nfIP000000>Y3K03X0oooo00@0fi0j000000000000>Y3K>03oool0
103ofi00>P000000001V]_li0?ooo`030?oKT00j0000>Y3K00H0oooo003o0?ooob40oooo003o0?oo
ob40oooo003o0?ooob40oooo003o0?ooob40oooo003o0?ooob40oooo000Q0?ooooh000000@3oool0
01T0oooo00@0fi0j000000000000>Y3K103oool00`000000oooo0?ooo`030?ooo`030000003oool0
oooo00T0oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`090?ooo`030000003oool0
oooo00T0oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`090?ooo`030000003oool0
oooo00T0oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`090?ooo`030000003oool0
oooo00X0oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`090?ooo`030000003oool0
oooo00T0oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`090?ooo`030000003oool0
oooo00T0oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`090?ooo`030000003oool0
oooo00T0oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`030?ooo`4000000@3oool0
01T0oooo00D0T6J@0?ooo`3oool0T3YV0;Koo`030?ooo`030000003oool0oooo0?X0oooo0@000001
0?ooo`00603oool01P3ookH0ISZ@0?ooo`3oool0]VHj093Ko`<0oooo0P00003j0?ooo`8000000@3o
ool001P0oooo00H0oonf06HjT03oool0oooo0;IV>P2@fol30?ooo`030000003oool0oooo00<0oooo
[03o001;0?ooo`4000000@3oool001T0oooo00D0T3Xj093Ko`3ookH0IP1V0;Koo`030?ooo`030000
003oool0oooo0:l0oooo0`3o00180?ooo`4000000@3oool001T0oooo00@0om^@03X000000000I[Ko
103oool00`000000oooo0?ooo`2b0?ooo`<0o`00A@3oool100000040oooo000Q0?ooo`030000003o
ool0oooo0;D0oooo00<0o`000?ooo`3oool0@P3oool100000040oooo000Q0?ooo`030000003oool0
oooo0;H0oooo0P3o00120?ooo`4000000@3oool00240oooo0P00002i0?ooo`030?l0003oool0oooo
03h0oooo0P0000010?ooo`008@3oool00`000000oooo0?ooo`2h0?ooo`030?l0003oool0oooo03l0
oooo0@0000010?ooo`008@3oool00`000000oooo0?ooo`2i0?ooo`030?l0003oool0oooo03h0oooo
0@0000010?ooo`008@3oool00`000000oooo0?ooo`2i0?ooo`030?l0003oool0oooo03h0oooo0@00
00010?ooo`008@3oool00`000000oooo0?ooo`2j0?ooo`030?l0003oool0oooo03d0oooo0@000001
0?ooo`008@3oool200000;`0oooo00<0o`000?ooo`3oool0>`3oool200000040oooo000Q0?ooo`03
0000003oool0oooo0;/0oooo00<0o`000?ooo`3oool0?03oool100000040oooo000Q0?ooo`030000
003oool0oooo0;`0oooo00<0o`000?ooo`3oool0>`3oool100000040oooo000Q0?ooo`030000003o
ool0oooo0;`0oooo00<0o`000?ooo`3oool0>`3oool100000040oooo000Q0?ooo`030000003oool0
oooo0;`0oooo00<0o`000?ooo`3oool0>`3oool100000040oooo000Q0?ooo`800000_P3oool00`3o
0000oooo0?ooo`0i0?ooo`8000000@3oool00240oooo00<000000?ooo`3oool0_@3oool00`3o0000
oooo0?ooo`0j0?ooo`4000000@3oool00240oooo00<000000?ooo`3oool0_@3oool00`3o0000oooo
0?ooo`0j0?ooo`4000000@3oool00240oooo00<000000?ooo`3oool0_@3oool00`3o0000oooo0?oo
o`0j0?ooo`4000000@3oool00240oooo00<000000?ooo`3oool0_P3oool00`3o0000oooo0?ooo`0i
0?ooo`4000000@3oool00240oooo0P00002o0?ooo`030?l0003oool0oooo03P0oooo0P0000010?oo
o`008@3oool00`000000oooo0?ooo`2n0?ooo`030?l0003oool0oooo03T0oooo0@0000010?ooo`00
8@3oool00`000000oooo0?ooo`2n0?ooo`030?l0003oool0oooo03T0oooo0@0000010?ooo`0000D0
oooo0=^@>P000000000003Z@f`020?ooo`030?oo]P1V000003Z@00<0oooo00@0fi0j000000000000
>Y3K0P3oool0103KT3X000000000000jT=/20?ooo`040=^@>P000000000003Z@f`@0oooo00<00000
0?ooo`3oool0_P3oool00`3o0000oooo0?ooo`0i0?ooo`4000000@3oool000060?ooo`2@IY00oooo
0?ooo`2@>VH0]_oo1`3oool01`2@IY00oooo0?ooo`2@>VH0]_oo0?ooo`2@IY000P3oool0102@>VH0
]_oo0?oKT00j>Y020?ooo`03090j>P2@fol0oooo0080oooo00<000000?ooo`3oool0_`3oool00`3o
0000oooo0?ooo`0h0?ooo`4000000@3oool000060?oo]P1V>Y00oooo0?ooo`2fISX0T=_o1P3oool0
203ookH0ISZ@0?ooo`3oool0]VHj093Ko`3ookH0ISZ@0P3oool00`2fISX0T=_o0?ooo`030?ooo`03
0;IV>P2@fol0oooo0080oooo0P0000300?ooo`030?l0003oool0oooo03L0oooo0P0000010?ooo`00
00H0oonf06HjT03oool0oooo0;IV>P2@fol60?ooo`080?oo]P1V>Y00oooo0?ooo`2fISX0T=_o0?oo
]P1V>Y020?ooo`040;IV>P2@fol0oooo0;IV0080000000<006Jf0?ooo`3oool00P3oool00`000000
oooo0?ooo`2o0?ooo`030?l0003oool0oooo03P0oooo0@0000010?ooo`0000H0oooo090j>P2@fol0
oonf06H0IP2fool70?ooo`0>090j>P2@fol0oonf06H0IP2fool0oooo090j>P2@fol0oonf06H0IP2f
ool0oooo0;IV>P2@fol60?ooo`030000003oool0oooo0;l0oooo00<0o`000?ooo`3oool0>03oool1
00000040oooo00001@3oool0om^@03X000000000I[Ko00P0oooo00@0om^@03X000000000I[Ko0P3o
ool0103ofi00>P000000001V]_l20?ooo`040;IV000000000000001V]P@0oooo00<000000?ooo`3o
ool0_`3oool00`3o0000oooo0?ooo`0h0?ooo`4000000@3oool00240oooo00<000000?ooo`3oool0
_`3oool00`3o0000oooo0?ooo`0h0?ooo`4000000@3oool00240oooo0P0000310?ooo`030?l0003o
ool0oooo03H0oooo0P0000010?ooo`008@3oool00`000000oooo0?ooo`300?ooo`030?l0003oool0
oooo03L0oooo0@0000010?ooo`008@3oool00`000000oooo0?ooo`300?ooo`030?l0003oool0oooo
03L0oooo0@0000010?ooo`008@3oool00`000000oooo0?ooo`300?ooo`030?l0003oool0oooo03L0
oooo0@0000010?ooo`008@3oool00`000000oooo0?ooo`310?ooo`030?l0003oool0oooo03H0oooo
0@0000010?ooo`008@3oool00`000000oooo0?ooo`310?ooo`030?l0003oool0oooo03H0oooo0@00
00010?ooo`008@3oool200000<80oooo00<0o`000?ooo`3oool0=@3oool200000040oooo000Q0?oo
o`030000003oool0oooo0<40oooo00<0o`000?ooo`3oool0=P3oool100000040oooo000Q0?ooo`03
0000003oool0oooo0<40oooo00<0o`000?ooo`3oool0=P3oool100000040oooo000Q0?ooo`030000
003oool0oooo0<40oooo00<0o`000?ooo`3oool0=P3oool100000040oooo000Q0?ooo`030000003o
ool0oooo0<40oooo00<0o`000?ooo`3oool0=P3oool100000040oooo000Q0?ooo`800000`P3oool0
0`3o0000oooo0?ooo`0e0?ooo`8000000@3oool00240oooo00<000000?ooo`3oool0`P3oool00`3o
0000oooo0?ooo`0e0?ooo`4000000@3oool00240oooo00<000000?ooo`3oool0`P3oool00`3o0000
oooo0?ooo`0e0?ooo`4000000@3oool00240oooo00<000000?ooo`3oool0`P3oool00`3o0000oooo
0?ooo`0e0?ooo`4000000@3oool00240oooo00<000000?ooo`3oool0`P3oool00`3o0000oooo0?oo
o`0e0?ooo`4000000@3oool00240oooo0P0000330?ooo`030?l0003oool0oooo03@0oooo0P000001
0?ooo`008@3oool00`000000oooo0?ooo`320?ooo`030?l0003oool0oooo03D0oooo0@0000010?oo
o`008@3oool00`000000oooo0?ooo`320?ooo`030?l0003oool0oooo03D0oooo0@0000010?ooo`00
1`3oool0103KT3X000000000000jT=/20?ooo`030?oo]P1V000003Z@00<0oooo00L0fi0j00000000
0000>Y3K0?ooo`3ookH0IP000080000000<0000j093Ko`3oool00P3oool00`000000oooo0?ooo`32
0?ooo`030?l0003oool0oooo03D0oooo0@0000010?ooo`001`3oool01@2@IY00oooo0?ooo`2@>VH0
]_oo00L0oooo00D0T6J@0?ooo`3oool0T3YV0;Koo`020?ooo`030?nfIP0jT=/0oooo00@0oooo00<0
00000?ooo`3oool0`P3oool00`3o0000oooo0?ooo`0e0?ooo`4000000@3oool000H0oooo00H0oonf
06HjT03oool0oooo0;IV>P2@fol60?ooo`060?oo]P1V>Y00oooo0?ooo`2fISX0T=_o0P3oool00`3o
]VH0>Y3K0?ooo`040?ooo`800000``3oool00`3o0000oooo0?ooo`0d0?ooo`8000000@3oool000H0
oooo00H0oonf06HjT03oool0oooo0;IV>P2@fol60?ooo`060?oo]P1V>Y00oooo0?ooo`2fISX0T=_o
0P3oool00`3o]VH0>Y3K0?ooo`040?ooo`030000003oool0oooo0<80oooo00<0o`000?ooo`3oool0
=@3oool100000040oooo00070?ooo`05090j>P2@fol0oonf06H0IP2fool01`3oool02@2@>SX0T=_o
0?oo]P1V06H0]_oo0?ooo`2@>VH0][IV03Z@f`050?ooo`030000003oool0oooo0<<0oooo00<0o`00
0?ooo`3oool0=03oool100000040oooo00070?ooo`040?oKT00j0000000006Jfo`P0oooo00@0om^@
03X000000000I[Ko0P3oool00`3o]VH0000003Z@f`050?ooo`030000003oool0oooo0<<0oooo00<0
o`000?ooo`3oool0=03oool100000040oooo000Q0?ooo`030000003oool0oooo0<<0oooo00<0o`00
0?ooo`3oool0=03oool100000040oooo000Q0?ooo`800000a03oool00`3o0000oooo0?ooo`0c0?oo
o`8000000@3oool00240oooo00<000000?ooo`3oool0``3oool00`3o0000oooo0?ooo`0d0?ooo`40
00000@3oool00240oooo00<000000?ooo`3oool0``3oool00`3o0000oooo0?ooo`0d0?ooo`400000
0@3oool00240oooo00<000000?ooo`3oool0``3oool00`3o0000oooo0?ooo`0d0?ooo`4000000@3o
ool00240oooo00<000000?ooo`3oool0``3oool00`3o0000oooo0?ooo`0d0?ooo`4000000@3oool0
0240oooo0P0000340?ooo`030?l0003oool0oooo03<0oooo0P0000010?ooo`008@3oool00`000000
oooo0?ooo`330?ooo`030?l0003oool0oooo03@0oooo0@0000010?ooo`008@3oool00`000000oooo
0?ooo`330?ooo`030?l0003oool0oooo03@0oooo0@0000010?ooo`008@3oool00`000000oooo0?oo
o`340?ooo`030?l0003oool0oooo03<0oooo0@0000010?ooo`008@3oool00`000000oooo0?ooo`34
0?ooo`030?l0003oool0oooo03<0oooo0@0000010?ooo`008@3oool200000<D0oooo00<0o`000?oo
o`3oool0<P3oool200000040oooo000Q0?ooo`030000003oool0oooo0<@0oooo00<0o`000?ooo`3o
ool0<`3oool100000040oooo000Q0?ooo`030000003oool0oooo0<@0oooo00<0o`000?ooo`3oool0
<`3oool100000040oooo000Q0?ooo`030000003oool0oooo0<@0oooo00<0o`000?ooo`3oool0<`3o
ool100000040oooo000Q0?ooo`030000003oool0oooo0<@0oooo00<0o`000?ooo`3oool0<`3oool1
00000040oooo000Q0?ooo`030000003oool0oooo0<@0oooo00<0o`000?ooo`3oool0<`3oool10000
0040oooo000Q0?ooo`800000a@3oool00`3o0000oooo0?ooo`0b0?ooo`8000000@3oool00240oooo
00<000000?ooo`3oool0a03oool00`3o0000oooo0?ooo`0c0?ooo`4000000@3oool00240oooo00<0
00000?ooo`3oool0a@3oool00`3o0000oooo0?ooo`0b0?ooo`4000000@3oool000050?ooo`3KT3X0
00000000000jT=/00P3oool00`3ookH0IP00000jT0030?ooo`070=^@>P000000000003Z@f`3oool0
oonf06H00002000000040000>P2@fol0oooo0=^@>P80000000<0>Y3K0?ooo`3oool00P3oool00`00
0000oooo0?ooo`350?ooo`030?l0003oool0oooo0380oooo0@0000010?ooo`0000H0oooo091VT03o
ool0oooo090jIP2fool70?ooo`05091VT03oool0oooo090jIP2fool00P3oool01P3o]VH0>Y3K0?oo
o`3oool0om^@03XjT080oooo00<0T3Xj093Ko`3oool00P3oool00`000000oooo0?ooo`350?ooo`03
0?l0003oool0oooo0380oooo0@0000010?ooo`0000H0oonf06HjT03oool0oooo0;IV>P2@fol60?oo
o`060?oo]P1V>Y00oooo0?ooo`2fISX0T=_o0P3oool00`3o]VH0>Y3K0?ooo`050?ooo`030;IV>P2@
fol0oooo0080oooo0P0000360?ooo`030?l0003oool0oooo0340oooo0P0000010?ooo`0000H0oonf
06HjT03oool0oooo0;IV>P2@fol60?ooo`060?oo]P1V>Y00oooo0?ooo`2fISX0T=_o0P3oool00`3o
]VH0>Y3K0?ooo`020?ooo`040;IV000000000000001V]P@0oooo00<000000?ooo`3oool0a@3oool0
0`3o0000oooo0?ooo`0b0?ooo`4000000@3oool000060?ooo`2@>SX0T=_o0?oo]P1V06H0]_oo1`3o
ool02@2@>SX0T=_o0?oo]P1V06H0]_oo0?ooo`2@>VH0][IV03Z@f`030?ooo`030;IV>P2@fol0oooo
00D0oooo00<000000?ooo`3oool0a@3oool00`3o0000oooo0?ooo`0b0?ooo`4000000@3oool00005
0?ooo`3ofi00>P000000001V]_l0203oool0103ofi00>P000000001V]_l20?ooo`030?nfIP000000
>Y3K00<0oooo00@0]VH000000000000006Jf103oool00`000000oooo0?ooo`350?ooo`030?l0003o
ool0oooo0380oooo0@0000010?ooo`008@3oool00`000000oooo0?ooo`350?ooo`030?l0003oool0
oooo0380oooo0@0000010?ooo`008@3oool200000<H0oooo00<0o`000?ooo`3oool0<@3oool20000
0040oooo000Q0?ooo`030000003oool0oooo0<D0oooo00<0o`000?ooo`3oool0<P3oool100000040
oooo000Q0?ooo`030000003oool0oooo0<D0oooo00<0o`000?ooo`3oool0<P3oool100000040oooo
000Q0?ooo`030000003oool0oooo0<D0oooo00<0o`000?ooo`3oool0<P3oool100000040oooo000Q
0?ooo`030000003oool0oooo0<D0oooo00<0o`000?ooo`3oool0<P3oool100000040oooo000Q0?oo
o`800000aP3oool00`3o0000oooo0?ooo`0a0?ooo`8000000@3oool00240oooo00<000000?ooo`3o
ool0a@3oool00`3o0000oooo0?ooo`0b0?ooo`4000000@3oool00240oooo00<000000?ooo`3oool0
a@3oool00`3o0000oooo0?ooo`0b0?ooo`4000000@3oool00240oooo00<000000?ooo`3oool0aP3o
ool00`3o0000oooo0?ooo`0a0?ooo`4000000@3oool00240oooo00<000000?ooo`3oool0aP3oool0
0`3o0000oooo0?ooo`0a0?ooo`4000000@3oool00240oooo0P0000370?ooo`030?l0003oool0oooo
0300oooo0P0000010?ooo`008@3oool00`000000oooo0?ooo`360?ooo`030?l0003oool0oooo0340
oooo0@0000010?ooo`008@3oool00`000000oooo0?ooo`360?ooo`030?l0003oool0oooo0340oooo
0@0000010?ooo`008@3oool00`000000oooo0?ooo`360?ooo`030?l0003oool0oooo0340oooo0@00
00010?ooo`008@3oool00`000000oooo0?ooo`360?ooo`030?l0003oool0oooo0340oooo0@000001
0?ooo`008@3oool200000<L0oooo00<0o`000?ooo`3oool0<03oool200000040oooo000Q0?ooo`03
0000003oool0oooo0<H0oooo00<0o`000?ooo`3oool0<@3oool100000040oooo000Q0?ooo`030000
003oool0oooo0<H0oooo00<0o`000?ooo`3oool0<@3oool100000040oooo000Q0?ooo`030000003o
ool0oooo0<H0oooo00<0o`000?ooo`3oool0<@3oool100000040oooo00070?ooo`040=^@>P000000
000003Z@f`80oooo00<0oonf06H00000>Y000`3oool01P3KT3X000000000000jT=/0oooo0?nfIP<0
000000<0001V0;Koo`3oool00P3oool00`000000oooo0?ooo`360?ooo`030?l0003oool0oooo0340
oooo0@0000010?ooo`001`3oool01@2@IY00oooo0?ooo`2@>VH0]_oo00L0oooo00T0T6J@0?ooo`3o
ool0T3YV0;Koo`3oool0T3X00000IP2fool01@3oool00`000000oooo0?ooo`360?ooo`030?l0003o
ool0oooo0340oooo0@0000010?ooo`001P3oool01P3ookH0ISZ@0?ooo`3oool0]VHj093Ko`H0oooo
00H0oonf06HjT03oool0oooo0;IV>P2@fol20?ooo`030?nfIP000000I[Ko00@0oooo0P0000370?oo
o`030?l0003oool0oooo0300oooo0P0000010?ooo`001P3oool01P3ookH0ISZ@0?ooo`3oool0]VHj
093Ko`H0oooo00H0oonf06HjT03oool0oooo0;IV>P2@fol30?ooo`030?oo]P2f]_l0oooo00<0oooo
00<000000?ooo`3oool0aP3oool00`3o0000oooo0?ooo`0a0?ooo`4000000@3oool000L0oooo00D0
T3Xj093Ko`3ookH0IP1V0;Koo`070?ooo`0;090j>P2@fol0oonf06H0IP2fool0om^@03XjT03oool0
oonf06H0IP2fool00`3oool00`000000oooo0?ooo`360?ooo`030?l0003oool0oooo0340oooo0@00
00010?ooo`001`3oool0103ofi00>P000000001V]_l80?ooo`040?oKT00j0000000006Jfo`80oooo
00@0fi0j000000000000>Y3K103oool00`000000oooo0?ooo`360?ooo`030?l0003oool0oooo0340
oooo0@0000010?ooo`008@3oool00`000000oooo0?ooo`360?ooo`030?l0003oool0oooo0340oooo
0@0000010?ooo`008@3oool200000<L0oooo00<0o`000?ooo`3oool0<03oool200000040oooo000Q
0?ooo`030000003oool0oooo0<H0oooo00<0o`000?ooo`3oool0<@3oool100000040oooo000Q0?oo
o`030000003oool0oooo0<H0oooo00<0o`000?ooo`3oool0<@3oool100000040oooo000Q0?ooo`03
0000003oool0oooo0<H0oooo00<0o`000?ooo`3oool0<@3oool100000040oooo000Q0?ooo`030000
003oool0oooo0<H0oooo00<0o`000?ooo`3oool0<@3oool100000040oooo000Q0?ooo`800000b03o
ool00`3o0000oooo0?ooo`0_0?ooo`8000000@3oool00240oooo00<000000?ooo`3oool0a`3oool0
0`3o0000oooo0?ooo`0`0?ooo`4000000@3oool00240oooo00<000000?ooo`3oool0a`3oool00`3o
0000oooo0?ooo`0`0?ooo`4000000@3oool00240oooo00<000000?ooo`3oool0a`3oool00`3o0000
oooo0?ooo`0`0?ooo`4000000@3oool00240oooo00<000000?ooo`3oool0a`3oool00`3o0000oooo
0?ooo`0`0?ooo`4000000@3oool00240oooo0P0000380?ooo`030?l0003oool0oooo02l0oooo0P00
00010?ooo`008@3oool00`000000oooo0?ooo`370?ooo`030?l0003oool0oooo0300oooo0@000001
0?ooo`008@3oool00`000000oooo0?ooo`370?ooo`030?l0003oool0oooo0300oooo0@0000010?oo
o`008@3oool00`000000oooo0?ooo`370?ooo`030?l0003oool0oooo0300oooo0@0000010?ooo`00
8@3oool00`000000oooo0?ooo`370?ooo`030?l0003oool0oooo0300oooo0@0000010?ooo`008@3o
ool200000<P0oooo00<0o`000?ooo`3oool0;`3oool200000040oooo000Q0?ooo`030000003oool0
oooo0<L0oooo00<0o`000?ooo`3oool0<03oool100000040oooo000Q0?ooo`030000003oool0oooo
0<L0oooo00<0o`000?ooo`3oool0<03oool100000040oooo00001@3oool0fi0j000000000000>Y3K
0080oooo00<0oonf06H00000>Y000`3oool01P3KT3X000000000000jT=/0oooo0?nfIP<0000000@0
001V0;Koo`3oool0fi0j0P0000000`0jT=/0oooo0?ooo`020?ooo`030000003oool0oooo0<L0oooo
00<0o`000?ooo`3oool0<03oool100000040oooo00001P3oool0T6J@0?ooo`3oool0T3YV0;Koo`L0
oooo00T0T6J@0?ooo`3oool0T3YV0;Koo`3oool0T3X00000IP2fool00P3oool01P3ofi00>SZ@0?oo
o`3oool0T3Xj093Ko`<0oooo00<000000?ooo`3oool0a`3oool00`3o0000oooo0?ooo`0`0?ooo`40
00000@3oool000060?oo]P1V>Y00oooo0?ooo`2fISX0T=_o1P3oool01P3ookH0ISZ@0?ooo`3oool0
]VHj093Ko`80oooo00<0okIV0000001V]_l01@3oool00`2fISX0T=_o0?ooo`020?ooo`800000b03o
ool00`3o0000oooo0?ooo`0_0?ooo`8000000@3oool000060?oo]P1V>Y00oooo0?ooo`2fISX0T=_o
1P3oool01P3ookH0ISZ@0?ooo`3oool0]VHj093Ko`<0oooo00D0oonf0;Jfo`3oool0oooo0;IV0002
00000003001V]P3oool0oooo0080oooo00<000000?ooo`3oool0a`3oool00`3o0000oooo0?ooo`0`
0?ooo`4000000@3oool000060?ooo`2@>SX0T=_o0?oo]P1V06H0]_oo1`3oool03P2@>SX0T=_o0?oo
]P1V06H0]_oo0?oKT00j>Y00oooo0?oo]P1V06H0]_oo0?ooo`2fISX0T=_o1P3oool00`000000oooo
0?ooo`370?ooo`030?l0003oool0oooo0300oooo0@0000010?ooo`0000D0oooo0?oKT00j00000000
06Jfo`080?ooo`040?oKT00j0000000006Jfo`80oooo00@0fi0j000000000000>Y3K0P3oool0102f
IP00000000000000I[H40?ooo`030000003oool0oooo0<L0oooo00<0o`000?ooo`3oool0<03oool1
00000040oooo000Q0?ooo`030000003oool0oooo0<L0oooo00<0o`000?ooo`3oool0<03oool10000
0040oooo000Q0?ooo`800000b03oool00`3o0000oooo0?ooo`0_0?ooo`8000000@3oool00240oooo
00<000000?ooo`3oool0a`3oool00`3o0000oooo0?ooo`0`0?ooo`4000000@3oool00240oooo00<0
00000?ooo`3oool0a`3oool00`3o0000oooo0?ooo`0`0?ooo`4000000@3oool00240oooo00<00000
0?ooo`3oool0a`3oool00`3o0000oooo0?ooo`0`0?ooo`4000000@3oool00240oooo00<000000?oo
o`3oool0a`3oool00`3o0000oooo0?ooo`0`0?ooo`4000000@3oool00240oooo00<000000?ooo`3o
ool0a`3oool00`3o0000oooo0?ooo`0`0?ooo`4000000@3oool00240oooo0P0000390?ooo`030?l0
003oool0oooo02h0oooo0P0000010?ooo`008@3oool00`000000oooo0?ooo`380?ooo`030?l0003o
ool0oooo02l0oooo0@0000010?ooo`008@3oool00`000000oooo0?ooo`380?ooo`030?l0003oool0
oooo02l0oooo0@0000010?ooo`008@3oool00`000000oooo0?ooo`380?ooo`030?l0003oool0oooo
02l0oooo0@0000010?ooo`008@3oool00`000000oooo0?ooo`380?ooo`030?l0003oool0oooo02l0
oooo0@0000010?ooo`008@3oool200000<T0oooo00<0o`000?ooo`3oool0;P3oool200000040oooo
000Q0?ooo`030000003oool0oooo0<P0oooo00<0o`000?ooo`3oool0;`3oool100000040oooo000Q
0?ooo`030000003oool0oooo0<P0oooo00<0o`000?ooo`3oool0;`3oool100000040oooo000Q0?oo
o`030000003oool0oooo0<P0oooo00<0o`000?ooo`3oool0;`3oool100000040oooo000Q0?ooo`03
0000003oool0oooo0<P0oooo00<0o`000?ooo`3oool0;`3oool100000040oooo000Q0?ooo`800000
b@3oool00`3o0000oooo0?ooo`0^0?ooo`8000000@3oool00240oooo00<000000?ooo`3oool0b03o
ool00`3o0000oooo0?ooo`0_0?ooo`4000000@3oool00240oooo00<000000?ooo`3oool00`3oool0
0`000000oooo0?ooo`0i0?ooo`030000003oool0oooo03X0oooo00<000000?ooo`3oool0>@3oool0
0`000000oooo0?ooo`0=0?ooo`030?l0003oool0oooo02T0oooo00<000000?ooo`3oool00`3oool1
00000040oooo000Q0?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool02@3oool00`00
0000oooo0?ooo`090?ooo`030000003oool0oooo00T0oooo00<000000?ooo`3oool02@3oool00`00
0000oooo0?ooo`090?ooo`030000003oool0oooo00T0oooo00<000000?ooo`3oool02@3oool00`00
0000oooo0?ooo`090?ooo`030000003oool0oooo00T0oooo00<000000?ooo`3oool02P3oool00`00
0000oooo0?ooo`090?ooo`030000003oool0oooo00T0oooo00<000000?ooo`3oool02@3oool00`00
0000oooo0?ooo`090?ooo`030000003oool0oooo00T0oooo00<000000?ooo`3oool02@3oool01@00
0000oooo0?ooo`3oool0o`0000L0oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`09
0?ooo`030000003oool0oooo00T0oooo00<000000?ooo`3oool00`3oool100000040oooo000Q0?oo
ol/0000000<0o`00000000000000<00000010?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3o
oolQ0?ooo`00\
\>"],
  ImageRangeCache->{{{0, 287}, {176.938, 0}} -> {-0.649169, -0.00385859, \
0.0165549, 0.000193995}}],

Cell[BoxData[
    TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
      False,
      Editable->False]], "Output"],

Cell[BoxData[
    \(1\)], "Output"],

Cell[BoxData[
    \(Plot::"plnr" \(\(:\)\(\ \)\) 
      "\!\(entropydot\/\(10\^8\\ 10\) + 0.005`\) is not a machine-size real \
number at \!\(t\) = \!\(1.6666666666666665`*^-7\)."\)], "Message"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
0.0238095 0.238095 0.0147151 0.660601 [
[.02381 -0.0125 -3 -9 ]
[.02381 -0.0125 3 0 ]
[.2619 -0.0125 -3 -9 ]
[.2619 -0.0125 3 0 ]
[.5 -0.0125 -3 -9 ]
[.5 -0.0125 3 0 ]
[.7381 -0.0125 -3 -9 ]
[.7381 -0.0125 3 0 ]
[.97619 -0.0125 -3 -9 ]
[.97619 -0.0125 3 0 ]
[ 0 0 -0.125 0 ]
[-0.0125 .01472 -6 -4.5 ]
[-0.0125 .01472 0 4.5 ]
[-0.0125 .14684 -18 -4.5 ]
[-0.0125 .14684 0 4.5 ]
[-0.0125 .27896 -18 -4.5 ]
[-0.0125 .27896 0 4.5 ]
[-0.0125 .41108 -18 -4.5 ]
[-0.0125 .41108 0 4.5 ]
[-0.0125 .5432 -18 -4.5 ]
[-0.0125 .5432 0 4.5 ]
[ 0 0 -0.125 0 ]
[ 0 .61803 .125 0 ]
[ 1 0 .125 0 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.02381 0 m
.02381 .00625 L
s
[(0)] .02381 -0.0125 0 1 Mshowa
.2619 0 m
.2619 .00625 L
s
[(1)] .2619 -0.0125 0 1 Mshowa
.5 0 m
.5 .00625 L
s
[(2)] .5 -0.0125 0 1 Mshowa
.7381 0 m
.7381 .00625 L
s
[(3)] .7381 -0.0125 0 1 Mshowa
.97619 0 m
.97619 .00625 L
s
[(4)] .97619 -0.0125 0 1 Mshowa
.125 Mabswid
.07143 0 m
.07143 .00375 L
s
.11905 0 m
.11905 .00375 L
s
.16667 0 m
.16667 .00375 L
s
.21429 0 m
.21429 .00375 L
s
.30952 0 m
.30952 .00375 L
s
.35714 0 m
.35714 .00375 L
s
.40476 0 m
.40476 .00375 L
s
.45238 0 m
.45238 .00375 L
s
.54762 0 m
.54762 .00375 L
s
.59524 0 m
.59524 .00375 L
s
.64286 0 m
.64286 .00375 L
s
.69048 0 m
.69048 .00375 L
s
.78571 0 m
.78571 .00375 L
s
.83333 0 m
.83333 .00375 L
s
.88095 0 m
.88095 .00375 L
s
.92857 0 m
.92857 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
0 .01472 m
.00625 .01472 L
s
[(0)] -0.0125 .01472 1 0 Mshowa
0 .14684 m
.00625 .14684 L
s
[(0.2)] -0.0125 .14684 1 0 Mshowa
0 .27896 m
.00625 .27896 L
s
[(0.4)] -0.0125 .27896 1 0 Mshowa
0 .41108 m
.00625 .41108 L
s
[(0.6)] -0.0125 .41108 1 0 Mshowa
0 .5432 m
.00625 .5432 L
s
[(0.8)] -0.0125 .5432 1 0 Mshowa
.125 Mabswid
0 .04775 m
.00375 .04775 L
s
0 .08078 m
.00375 .08078 L
s
0 .11381 m
.00375 .11381 L
s
0 .17987 m
.00375 .17987 L
s
0 .2129 m
.00375 .2129 L
s
0 .24593 m
.00375 .24593 L
s
0 .31199 m
.00375 .31199 L
s
0 .34502 m
.00375 .34502 L
s
0 .37805 m
.00375 .37805 L
s
0 .44411 m
.00375 .44411 L
s
0 .47714 m
.00375 .47714 L
s
0 .51017 m
.00375 .51017 L
s
0 .57623 m
.00375 .57623 L
s
0 .60926 m
.00375 .60926 L
s
.25 Mabswid
0 0 m
0 .61803 L
s
.02381 .61178 m
.02381 .61803 L
s
.2619 .61178 m
.2619 .61803 L
s
.5 .61178 m
.5 .61803 L
s
.7381 .61178 m
.7381 .61803 L
s
.97619 .61178 m
.97619 .61803 L
s
.125 Mabswid
.07143 .61428 m
.07143 .61803 L
s
.11905 .61428 m
.11905 .61803 L
s
.16667 .61428 m
.16667 .61803 L
s
.21429 .61428 m
.21429 .61803 L
s
.30952 .61428 m
.30952 .61803 L
s
.35714 .61428 m
.35714 .61803 L
s
.40476 .61428 m
.40476 .61803 L
s
.45238 .61428 m
.45238 .61803 L
s
.54762 .61428 m
.54762 .61803 L
s
.59524 .61428 m
.59524 .61803 L
s
.64286 .61428 m
.64286 .61803 L
s
.69048 .61428 m
.69048 .61803 L
s
.78571 .61428 m
.78571 .61803 L
s
.83333 .61428 m
.83333 .61803 L
s
.88095 .61428 m
.88095 .61803 L
s
.92857 .61428 m
.92857 .61803 L
s
.25 Mabswid
0 .61803 m
1 .61803 L
s
.99375 .01472 m
1 .01472 L
s
.99375 .14684 m
1 .14684 L
s
.99375 .27896 m
1 .27896 L
s
.99375 .41108 m
1 .41108 L
s
.99375 .5432 m
1 .5432 L
s
.125 Mabswid
.99625 .04775 m
1 .04775 L
s
.99625 .08078 m
1 .08078 L
s
.99625 .11381 m
1 .11381 L
s
.99625 .17987 m
1 .17987 L
s
.99625 .2129 m
1 .2129 L
s
.99625 .24593 m
1 .24593 L
s
.99625 .31199 m
1 .31199 L
s
.99625 .34502 m
1 .34502 L
s
.99625 .37805 m
1 .37805 L
s
.99625 .44411 m
1 .44411 L
s
.99625 .47714 m
1 .47714 L
s
.99625 .51017 m
1 .51017 L
s
.99625 .57623 m
1 .57623 L
s
.99625 .60926 m
1 .60926 L
s
.25 Mabswid
1 0 m
1 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
0 1 0 r
.5 Mabswid
.02499 .01802 m
.02605 .01802 L
.02729 .01802 L
.02846 .01802 L
.02954 .01802 L
.03056 .01802 L
.03162 .01802 L
.03279 .01802 L
.03397 .01802 L
.03524 .01802 L
.0375 .01802 L
.04262 .01802 L
.04793 .01802 L
.04919 .01802 L
.0499 .01802 L
.05054 .01802 L
.05171 .01802 L
.05297 .01802 L
.0553 .01802 L
.05635 .01802 L
.0575 .01802 L
.05875 .01802 L
.06008 .01802 L
.06131 .01802 L
.06244 .01802 L
.0631 .01802 L
.0638 .01802 L
.06527 .01802 L
.06795 .01802 L
.07296 .01802 L
.07878 .01802 L
.08424 .01802 L
.09391 .01802 L
.10458 .01802 L
.11441 .01802 L
.12476 .01802 L
.1336 .01802 L
.14327 .01802 L
.15354 .01802 L
.16288 .01802 L
.17365 .01802 L
.1785 .01802 L
.18383 .01802 L
.19355 .01802 L
.19887 .01802 L
.20384 .01802 L
.21274 .01802 L
.22229 .01802 L
.23243 .01802 L
.24347 .01802 L
Mistroke
.2539 .01802 L
.26357 .01802 L
.28241 .01802 L
.29231 .01802 L
.29771 .01802 L
.30275 .01802 L
.30554 .01802 L
.30809 .01802 L
.30954 .01802 L
.3102 .01802 L
.31091 .01802 L
.31166 .01802 L
.31236 .01802 L
.31311 .01802 L
.31393 .01802 L
.31458 .01802 L
.31527 .01802 L
.31649 .01802 L
.3178 .01802 L
.31923 .01802 L
.32048 .01802 L
.32181 .01802 L
.3242 .01802 L
.32682 .01802 L
.32965 .01802 L
.33232 .01802 L
.33479 .01802 L
.33945 .01802 L
.34439 .01802 L
.34933 .01802 L
.35385 .01802 L
.35906 .01802 L
.364 .01802 L
.36856 .01802 L
.37277 .01802 L
.38233 .01802 L
.38695 .01802 L
.39194 .01802 L
.40097 .01802 L
.4062 .01802 L
.41171 .01802 L
.41687 .01802 L
.42156 .01802 L
.43109 .01802 L
.43633 .01802 L
.44128 .01802 L
.45008 .01802 L
.45505 .01802 L
.45964 .01802 L
.4643 .01802 L
Mistroke
.46932 .01802 L
.47838 .01802 L
.4839 .01802 L
.48915 .01802 L
.49432 .01802 L
.49901 .01802 L
.5086 .01802 L
.51387 .01802 L
.51883 .01802 L
.52767 .01802 L
.53722 .01801 L
.54674 .01801 L
.55717 .01801 L
.56807 .01801 L
.57824 .018 L
.58871 .018 L
.59861 .01799 L
.61717 .01797 L
.61957 .01797 L
.62216 .01797 L
.62444 .01797 L
.62568 .01797 L
.62684 .01797 L
.62805 .01797 L
.62869 .01797 L
.62938 .01797 L
.6306 .01797 L
.63171 .01797 L
.63241 .01797 L
.63304 .01797 L
.63374 .01797 L
.63448 .01797 L
.63573 .01797 L
.6371 .01797 L
.63833 .01797 L
.6395 .01797 L
.64169 .01797 L
.64405 .01798 L
.64662 .01799 L
.64886 .01799 L
.65124 .01801 L
.65552 .01803 L
.65814 .01805 L
.6609 .01808 L
.66584 .01815 L
.6686 .0182 L
.67116 .01825 L
.67416 .01833 L
.67699 .01842 L
.68209 .01864 L
Mistroke
.68674 .0189 L
.69174 .01928 L
.69718 .01984 L
.70205 .02053 L
.70661 .02137 L
.71162 .02258 L
.717 .02431 L
.72263 .02677 L
.72798 .02992 L
.73279 .03363 L
.73803 .03892 L
.74334 .04598 L
.74834 .05468 L
.75283 .06467 L
.75769 .0784 L
.763 .09785 L
.76861 .12495 L
.7734 .15497 L
.77866 .19736 L
.7839 .25214 L
.78886 .31889 L
.79332 .39439 L
.79816 .49756 L
Mfstroke
.79816 .49756 m
.80259 .61803 L
s
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{288, 177.938},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40004P0000/B000`400?l00000o`00003oo`3ooolQ
0?ooo`006@3oool0103KT3X000000000000jT=/j0?ooo`060?oo]P1V000000000000000003X0T=_o
>P3oool01P3o]VH00000000000000000001V0;KoocX0oooo00@0fi0j00000000000006Jf?03oool0
103KT3X000000000>P2@fol50?ooo`006@3oool01@2@IY00oooo0?ooo`2@>VH0]_oo03/0oooo00<0
okIV03Z@f`3oool0?03oool00`2@>P00001V0;Koo`0k0?ooo`060?oKT00j>Y00oooo0?oo]P1V03X0
T=_o?03oool00`3o]VH0>Y3K0?ooo`050?ooo`00603oool01P3ookH0ISZ@0?ooo`3oool0]VHj093K
oc/0oooo00<0okIV03Z@f`3oool0?@3oool00`3o]VH0000006Jfo`0l0?ooo`030;IV00000000I[Ko
03X0oooo00H0oonf06H00000000000000000>P2@fol50?ooo`00603oool01P3ookH0ISZ@0?ooo`3o
ool0]VHj093Koc/0oooo00<0okIV03Z@f`3oool0?P3oool00`3ookH0][Ko0?ooo`0l0?ooo`030?oo
]P1V>Y00oooo03X0oooo00@0]VH006Jfo`3o]VH0>Y3K1P3oool001T0oooo00D0T3Xj093Ko`3ookH0
IP1V0;Koo`0j0?ooo`03090jIP2f]VH0>Y3K03`0oooo00H0om^@03XjT03oool0oonf06H0IP2fooli
0?ooo`060?oo]P1V03X0T=_o0?oo]P1V06H0]_oo>P3oool0103ookH0IP0j092@IP0jT=/60?ooo`00
6@3oool0103ofi00>P000000001V]_lk0?ooo`030?nfIP000000>Y3K03d0oooo00@0fi0j00000000
0000>Y3K>`3oool0103ofi00>P000000001V]_ll0?ooo`030?oKT00j0000>Y3K00H0oooo003o0?oo
ob40oooo003o0?ooob40oooo003o0?ooob40oooo003o0?ooob40oooo003o0?ooob40oooo000E0?oo
ool000002`0000010?ooo`005@3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo00X0
oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`0:0?ooo`030000003oool0oooo00X0
oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`0:0?ooo`030000003oool0oooo00X0
oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`0:0?ooo`030000003oool0oooo00X0
oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`0:0?ooo`030000003oool0oooo00X0
oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`0:0?ooo`030000003oool0oooo00T0
oooo00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`0:0?ooo`030000003oool0oooo00T0
oooo00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`030?ooo`4000000@3oool000d0oooo
00@0fi0j000000000000>Y3K103oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo03`0
oooo00<000000?ooo`3oool0?@3oool00`000000oooo0?ooo`0l0?ooo`030000003oool0oooo03`0
oooo00<000000?ooo`3oool00`3oool100000040oooo000=0?ooo`05091VT03oool0oooo090jIP2f
ool00`3oool00`000000oooo0?ooo`3o0?ooo`L0oooo0@0000010?ooo`00303oool01P3ookH0ISZ@
0?ooo`3oool0]VHj093Ko`<0oooo0P00003o0?ooo`L0oooo0P0000010?ooo`00303oool01P3ookH0
ISZ@0?ooo`3oool0]VHj093Ko`<0oooo00<000000?ooo`3oool00`3ooond003o04l0oooo0@000001
0?ooo`003@3oool01@2@>SX0T=_o0?oo]P1V06H0]_oo00<0oooo00<000000?ooo`3oool0]`3oool4
003o04/0oooo0@0000010?ooo`003@3oool0103ofi00>P000000001V]_l40?ooo`030000003oool0
oooo0;/0oooo0`00o`180?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0_P3oool00`00
o`00oooo0?ooo`150?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0_`3oool00`00o`00
oooo0?ooo`140?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0`03oool2003o04@0oooo
0@0000010?ooo`005@3oool00`000000oooo0?ooo`310?ooo`03003o003oool0oooo0480oooo0@00
00010?ooo`005@3oool00`000000oooo0?ooo`320?ooo`03003o003oool0oooo0440oooo0@000001
0?ooo`005@3oool200000<@0oooo00<00?l00?ooo`3oool0?`3oool200000040oooo000E0?ooo`03
0000003oool0oooo0<<0oooo00<00?l00?ooo`3oool0@03oool100000040oooo000E0?ooo`030000
003oool0oooo0<@0oooo00<00?l00?ooo`3oool0?`3oool100000040oooo000E0?ooo`030000003o
ool0oooo0<@0oooo00<00?l00?ooo`3oool0?`3oool100000040oooo000E0?ooo`030000003oool0
oooo0<D0oooo00<00?l00?ooo`3oool0?P3oool100000040oooo000E0?ooo`030000003oool0oooo
0<D0oooo00<00?l00?ooo`3oool0?P3oool100000040oooo000E0?ooo`030000003oool0oooo0<D0
oooo00<00?l00?ooo`3oool0?P3oool100000040oooo000E0?ooo`030000003oool0oooo0<H0oooo
00<00?l00?ooo`3oool0?@3oool100000040oooo000E0?ooo`030000003oool0oooo0<H0oooo00<0
0?l00?ooo`3oool0?@3oool100000040oooo000E0?ooo`800000a`3oool00`00o`00oooo0?ooo`0l
0?ooo`8000000@3oool001D0oooo00<000000?ooo`3oool0aP3oool00`00o`00oooo0?ooo`0m0?oo
o`4000000@3oool001D0oooo00<000000?ooo`3oool0a`3oool00`00o`00oooo0?ooo`0l0?ooo`40
00000@3oool001D0oooo00<000000?ooo`3oool0a`3oool00`00o`00oooo0?ooo`0l0?ooo`400000
0@3oool001D0oooo00<000000?ooo`3oool0a`3oool00`00o`00oooo0?ooo`0l0?ooo`4000000@3o
ool001D0oooo00<000000?ooo`3oool0a`3oool00`00o`00oooo0?ooo`0l0?ooo`4000000@3oool0
01D0oooo00<000000?ooo`3oool0b03oool00`00o`00oooo0?ooo`0k0?ooo`4000000@3oool001D0
oooo00<000000?ooo`3oool0b03oool00`00o`00oooo0?ooo`0k0?ooo`4000000@3oool001D0oooo
0P0000390?ooo`03003o003oool0oooo03X0oooo0P0000010?ooo`005@3oool00`000000oooo0?oo
o`380?ooo`03003o003oool0oooo03/0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`39
0?ooo`03003o003oool0oooo03X0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`390?oo
o`03003o003oool0oooo03X0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`390?ooo`03
003o003oool0oooo03X0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`390?ooo`03003o
003oool0oooo03X0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`390?ooo`03003o003o
ool0oooo03X0oooo0@0000010?ooo`0000D0oooo0=^@>P000000000003Z@f`020?ooo`030?oo]P1V
000003Z@0080oooo00H0okIV00000000000000000000IP2fool30?ooo`030000003oool0oooo0<T0
oooo00<00?l00?ooo`3oool0>P3oool100000040oooo00001P3oool0T6J@0?ooo`3oool0T3YV0;Ko
o`L0oooo00<0T3X00000IP2fool01@3oool00`000000oooo0?ooo`3:0?ooo`03003o003oool0oooo
03T0oooo0@0000010?ooo`0000H0oonf06HjT03oool0oooo0;IV>P2@fol80?ooo`030?nfIP000000
I[Ko00@0oooo0P00003;0?ooo`03003o003oool0oooo03P0oooo0P0000010?ooo`0000H0oonf06Hj
T03oool0oooo0;IV>P2@fol90?ooo`030?oo]P2f]_l0oooo00<0oooo00<000000?ooo`3oool0bP3o
ool00`00o`00oooo0?ooo`0i0?ooo`4000000@3oool000060?ooo`2@>SX0T=_o0?oo]P1V06H0]_oo
1P3oool01P3ofi00>SZ@0?ooo`3ookH0IP1V0;Koo`<0oooo00<000000?ooo`3oool0bP3oool00`00
o`00oooo0?ooo`0i0?ooo`4000000@3oool000050?ooo`3ofi00>P000000001V]_l0203oool0103K
T3X000000000000jT=/40?ooo`030000003oool0oooo0<X0oooo00<00?l00?ooo`3oool0>@3oool1
00000040oooo000E0?ooo`030000003oool0oooo0<X0oooo00<00?l00?ooo`3oool0>@3oool10000
0040oooo000E0?ooo`030000003oool0oooo0<X0oooo00<00?l00?ooo`3oool0>@3oool100000040
oooo000E0?ooo`030000003oool0oooo0</0oooo00<00?l00?ooo`3oool0>03oool100000040oooo
000E0?ooo`030000003oool0oooo0</0oooo00<00?l00?ooo`3oool0>03oool100000040oooo000E
0?ooo`030000003oool0oooo0</0oooo00<00?l00?ooo`3oool0>03oool100000040oooo000E0?oo
o`800000c03oool00`00o`00oooo0?ooo`0g0?ooo`8000000@3oool001D0oooo00<000000?ooo`3o
ool0b`3oool00`00o`00oooo0?ooo`0h0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0
b`3oool00`00o`00oooo0?ooo`0h0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0c03o
ool00`00o`00oooo0?ooo`0g0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0c03oool0
0`00o`00oooo0?ooo`0g0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0c03oool00`00
o`00oooo0?ooo`0g0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0c03oool00`00o`00
oooo0?ooo`0g0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0c03oool00`00o`00oooo
0?ooo`0g0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0c03oool00`00o`00oooo0?oo
o`0g0?ooo`4000000@3oool001D0oooo0P00003=0?ooo`03003o003oool0oooo03H0oooo0P000001
0?ooo`005@3oool00`000000oooo0?ooo`3<0?ooo`03003o003oool0oooo03L0oooo0@0000010?oo
o`005@3oool00`000000oooo0?ooo`3<0?ooo`03003o003oool0oooo03L0oooo0@0000010?ooo`00
5@3oool00`000000oooo0?ooo`3<0?ooo`03003o003oool0oooo03L0oooo0@0000010?ooo`005@3o
ool00`000000oooo0?ooo`3=0?ooo`03003o003oool0oooo03H0oooo0@0000010?ooo`005@3oool0
0`000000oooo0?ooo`3=0?ooo`03003o003oool0oooo03H0oooo0@0000010?ooo`005@3oool00`00
0000oooo0?ooo`3=0?ooo`03003o003oool0oooo03H0oooo0@0000010?ooo`005@3oool00`000000
oooo0?ooo`3=0?ooo`03003o003oool0oooo03H0oooo0@0000010?ooo`005@3oool200000<h0oooo
00<00?l00?ooo`3oool0=@3oool200000040oooo000E0?ooo`030000003oool0oooo0<d0oooo00<0
0?l00?ooo`3oool0=P3oool100000040oooo000E0?ooo`030000003oool0oooo0<d0oooo00<00?l0
0?ooo`3oool0=P3oool100000040oooo000E0?ooo`030000003oool0oooo0<d0oooo00<00?l00?oo
o`3oool0=P3oool100000040oooo000E0?ooo`030000003oool0oooo0<d0oooo00<00?l00?ooo`3o
ool0=P3oool100000040oooo000E0?ooo`030000003oool0oooo0<d0oooo00<00?l00?ooo`3oool0
=P3oool100000040oooo000E0?ooo`030000003oool0oooo0<d0oooo00<00?l00?ooo`3oool0=P3o
ool100000040oooo00001@3oool0fi0j000000000000>Y3K0080oooo00<0oonf06H00000>Y00103o
ool0103KT3X000000000>P2@fol30?ooo`030000003oool0oooo0<d0oooo00<00?l00?ooo`3oool0
=P3oool100000040oooo00001P3oool0T6J@0?ooo`3oool0T3YV0;Koo`T0oooo00<0okIV03Z@f`3o
ool00`3oool00`000000oooo0?ooo`3=0?ooo`03003o003oool0oooo03H0oooo0@0000010?ooo`00
00H0oonf06HjT03oool0oooo0;IV>P2@fol60?ooo`060?oo]P1V000000000000000003X0T=_o0`3o
ool200000<h0oooo00<00?l00?ooo`3oool0=@3oool200000040oooo00001P3ookH0ISZ@0?ooo`3o
ool0]VHj093Ko`L0oooo00@0]VH006Jfo`3o]VH0>Y3K103oool00`000000oooo0?ooo`3=0?ooo`03
003o003oool0oooo03H0oooo0@0000010?ooo`0000H0oooo090j>P2@fol0oonf06H0IP2fool70?oo
o`040?oo]P1V03X0T91V03Z@f`@0oooo00<000000?ooo`3oool0c@3oool00`00o`00oooo0?ooo`0f
0?ooo`4000000@3oool000050?ooo`3ofi00>P000000001V]_l02@3oool00`3ofi00>P0003Z@f`04
0?ooo`030000003oool0oooo0<h0oooo00<00?l00?ooo`3oool0=@3oool100000040oooo000E0?oo
o`030000003oool0oooo0<h0oooo00<00?l00?ooo`3oool0=@3oool100000040oooo000E0?ooo`03
0000003oool0oooo0<h0oooo00<00?l00?ooo`3oool0=@3oool100000040oooo000E0?ooo`030000
003oool0oooo0<h0oooo00<00?l00?ooo`3oool0=@3oool100000040oooo000E0?ooo`030000003o
ool0oooo0<h0oooo00<00?l00?ooo`3oool0=@3oool100000040oooo000E0?ooo`030000003oool0
oooo0<h0oooo00<00?l00?ooo`3oool0=@3oool100000040oooo000E0?ooo`800000c`3oool00`00
o`00oooo0?ooo`0d0?ooo`8000000@3oool001D0oooo00<000000?ooo`3oool0cP3oool00`00o`00
oooo0?ooo`0e0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0cP3oool00`00o`00oooo
0?ooo`0e0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0cP3oool00`00o`00oooo0?oo
o`0e0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0cP3oool00`00o`00oooo0?ooo`0e
0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0cP3oool00`00o`00oooo0?ooo`0e0?oo
o`4000000@3oool001D0oooo00<000000?ooo`3oool0cP3oool00`00o`00oooo0?ooo`0e0?ooo`40
00000@3oool001D0oooo00<000000?ooo`3oool0cP3oool00`00o`00oooo0?ooo`0e0?ooo`400000
0@3oool001D0oooo00<000000?ooo`3oool0cP3oool00`00o`00oooo0?ooo`0e0?ooo`4000000@3o
ool001D0oooo0P00003?0?ooo`03003o003oool0oooo03@0oooo0P0000010?ooo`005@3oool00`00
0000oooo0?ooo`3>0?ooo`03003o003oool0oooo03D0oooo0@0000010?ooo`005@3oool00`000000
oooo0?ooo`3>0?ooo`03003o003oool0oooo03D0oooo0@0000010?ooo`005@3oool00`000000oooo
0?ooo`3>0?ooo`03003o003oool0oooo03D0oooo0@0000010?ooo`005@3oool00`000000oooo0?oo
o`3?0?ooo`03003o003oool0oooo03@0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`3?
0?ooo`03003o003oool0oooo03@0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`3?0?oo
o`03003o003oool0oooo03@0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`3?0?ooo`03
003o003oool0oooo03@0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`3?0?ooo`03003o
003oool0oooo03@0oooo0@0000010?ooo`005@3oool200000=00oooo00<00?l00?ooo`3oool0<`3o
ool200000040oooo000E0?ooo`030000003oool0oooo0<l0oooo00<00?l00?ooo`3oool0=03oool1
00000040oooo000E0?ooo`030000003oool0oooo0<l0oooo00<00?l00?ooo`3oool0=03oool10000
0040oooo000E0?ooo`030000003oool0oooo0<l0oooo00<00?l00?ooo`3oool0=03oool100000040
oooo000E0?ooo`030000003oool0oooo0<l0oooo00<00?l00?ooo`3oool0=03oool100000040oooo
000E0?ooo`030000003oool0oooo0<l0oooo00<00?l00?ooo`3oool0=03oool100000040oooo0000
1@3oool0fi0j000000000000>Y3K0080oooo00<0oonf06H00000>Y000`3oool01@3ookH0IP000000
000003X0T=_o00<0oooo00<000000?ooo`3oool0c`3oool00`00o`00oooo0?ooo`0d0?ooo`400000
0@3oool000060?ooo`2@IY00oooo0?ooo`2@>VH0]_oo1`3oool01@2fIP00I[Ko0?ooo`3ookH0][Ko
00<0oooo00<000000?ooo`3oool0c`3oool00`00o`00oooo0?ooo`0d0?ooo`4000000@3oool00006
0?oo]P1V>Y00oooo0?ooo`2fISX0T=_o1P3oool01P3ookH0IP0003Z@f`3oool0fi0j06Jfo`<0oooo
0P00003@0?ooo`03003o003oool0oooo03<0oooo0P0000010?ooo`0000H0oonf06HjT03oool0oooo
0;IV>P2@fol70?ooo`04090jIP0j>P000000000jT0@0oooo00<000000?ooo`3oool0c`3oool00`00
o`00oooo0?ooo`0d0?ooo`4000000@3oool000060?ooo`2@>SX0T=_o0?oo]P1V06H0]_oo1`3oool0
0`3o]VH003Z@0?ooo`050?ooo`030000003oool0oooo0<l0oooo00<00?l00?ooo`3oool0=03oool1
00000040oooo00001@3oool0om^@03X000000000I[Ko00T0oooo00@0fi0j000000000000I[Ko0`3o
ool00`000000oooo0?ooo`3@0?ooo`03003o003oool0oooo03<0oooo0@0000010?ooo`005@3oool0
0`000000oooo0?ooo`3@0?ooo`03003o003oool0oooo03<0oooo0@0000010?ooo`005@3oool00`00
0000oooo0?ooo`3@0?ooo`03003o003oool0oooo03<0oooo0@0000010?ooo`005@3oool00`000000
oooo0?ooo`3@0?ooo`03003o003oool0oooo03<0oooo0@0000010?ooo`005@3oool00`000000oooo
0?ooo`3@0?ooo`03003o003oool0oooo03<0oooo0@0000010?ooo`005@3oool00`000000oooo0?oo
o`3@0?ooo`03003o003oool0oooo03<0oooo0@0000010?ooo`005@3oool200000=40oooo00<00?l0
0?ooo`3oool0<P3oool200000040oooo000E0?ooo`030000003oool0oooo0=00oooo00<00?l00?oo
o`3oool0<`3oool100000040oooo000E0?ooo`030000003oool0oooo0=00oooo00<00?l00?ooo`3o
ool0<`3oool100000040oooo000E0?ooo`030000003oool0oooo0=00oooo00<00?l00?ooo`3oool0
<`3oool100000040oooo000E0?ooo`030000003oool0oooo0=00oooo00<00?l00?ooo`3oool0<`3o
ool100000040oooo000E0?ooo`030000003oool0oooo0=00oooo00<00?l00?ooo`3oool0<`3oool1
00000040oooo000E0?ooo`030000003oool0oooo0=00oooo00<00?l00?ooo`3oool0<`3oool10000
0040oooo000E0?ooo`030000003oool0oooo0=00oooo00<00?l00?ooo`3oool0<`3oool100000040
oooo000E0?ooo`030000003oool0oooo0=40oooo00<00?l00?ooo`3oool0<P3oool100000040oooo
000E0?ooo`800000dP3oool00`00o`00oooo0?ooo`0a0?ooo`8000000@3oool001D0oooo00<00000
0?ooo`3oool0d@3oool00`00o`00oooo0?ooo`0b0?ooo`4000000@3oool001D0oooo00<000000?oo
o`3oool0d@3oool00`00o`00oooo0?ooo`0b0?ooo`4000000@3oool001D0oooo00<000000?ooo`3o
ool0d@3oool00`00o`00oooo0?ooo`0b0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0
d@3oool00`00o`00oooo0?ooo`0b0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0d@3o
ool00`00o`00oooo0?ooo`0b0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0d@3oool0
0`00o`00oooo0?ooo`0b0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0d@3oool00`00
o`00oooo0?ooo`0b0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0d@3oool00`00o`00
oooo0?ooo`0b0?ooo`4000000@3oool001D0oooo0P00003B0?ooo`03003o003oool0oooo0340oooo
0P0000010?ooo`005@3oool00`000000oooo0?ooo`3A0?ooo`03003o003oool0oooo0380oooo0@00
00010?ooo`005@3oool00`000000oooo0?ooo`3A0?ooo`03003o003oool0oooo0380oooo0@000001
0?ooo`005@3oool00`000000oooo0?ooo`3A0?ooo`03003o003oool0oooo0380oooo0@0000010?oo
o`005@3oool00`000000oooo0?ooo`3A0?ooo`03003o003oool0oooo0380oooo0@0000010?ooo`00
5@3oool00`000000oooo0?ooo`3A0?ooo`03003o003oool0oooo0380oooo0@0000010?ooo`0000D0
oooo0=^@>P000000000003Z@f`020?ooo`030?oo]P1V000003Z@00<0oooo00@0]VH0000000000000
>Y3K103oool00`000000oooo0?ooo`3A0?ooo`03003o003oool0oooo0380oooo0@0000010?ooo`00
00H0oooo091VT03oool0oooo090jIP2fool60?ooo`050?oo]P1VI[H0oooo0?ooo`2@IY00103oool0
0`000000oooo0?ooo`3A0?ooo`03003o003oool0oooo0380oooo0@0000010?ooo`0000H0oonf06Hj
T03oool0oooo0;IV>P2@fol70?ooo`04091VT03oool0oonf06IV]P@0oooo0P00003B0?ooo`03003o
003oool0oooo0340oooo0P0000010?ooo`0000H0oonf06HjT03oool0oooo0;IV>P2@fol70?ooo`04
0;IV00000000000003Z@f`@0oooo00<000000?ooo`3oool0d@3oool00`00o`00oooo0?ooo`0b0?oo
o`4000000@3oool000060?ooo`2@>SX0T=_o0?oo]P1V06H0]_oo1P3oool01@3ookH0ISZ@0?ooo`3o
okH0ISZ@00@0oooo00<000000?ooo`3oool0d@3oool00`00o`00oooo0?ooo`0b0?ooo`4000000@3o
ool000050?ooo`3ofi00>P000000001V]_l0203oool0103KT3X000000000001V]_l40?ooo`030000
003oool0oooo0=40oooo00<00?l00?ooo`3oool0<P3oool100000040oooo000E0?ooo`030000003o
ool0oooo0=40oooo00<00?l00?ooo`3oool0<P3oool100000040oooo000E0?ooo`030000003oool0
oooo0=80oooo00<00?l00?ooo`3oool0<@3oool100000040oooo000E0?ooo`030000003oool0oooo
0=80oooo00<00?l00?ooo`3oool0<@3oool100000040oooo000E0?ooo`030000003oool0oooo0=80
oooo00<00?l00?ooo`3oool0<@3oool100000040oooo000E0?ooo`030000003oool0oooo0=80oooo
00<00?l00?ooo`3oool0<@3oool100000040oooo000E0?ooo`800000d`3oool00`00o`00oooo0?oo
o`0`0?ooo`8000000@3oool001D0oooo00<000000?ooo`3oool0dP3oool00`00o`00oooo0?ooo`0a
0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0dP3oool00`00o`00oooo0?ooo`0a0?oo
o`4000000@3oool001D0oooo00<000000?ooo`3oool0dP3oool00`00o`00oooo0?ooo`0a0?ooo`40
00000@3oool001D0oooo00<000000?ooo`3oool0dP3oool00`00o`00oooo0?ooo`0a0?ooo`400000
0@3oool001D0oooo00<000000?ooo`3oool0dP3oool00`00o`00oooo0?ooo`0a0?ooo`4000000@3o
ool001D0oooo00<000000?ooo`3oool0dP3oool00`00o`00oooo0?ooo`0a0?ooo`4000000@3oool0
01D0oooo00<000000?ooo`3oool0dP3oool00`00o`00oooo0?ooo`0a0?ooo`4000000@3oool001D0
oooo00<000000?ooo`3oool0dP3oool00`00o`00oooo0?ooo`0a0?ooo`4000000@3oool001D0oooo
0P00003C0?ooo`03003o003oool0oooo0300oooo0P0000010?ooo`005@3oool00`000000oooo0?oo
o`030?ooo`030000003oool0oooo00X0oooo00<000000?ooo`3oool02@3oool00`000000oooo0?oo
o`0:0?ooo`030000003oool0oooo00X0oooo00<000000?ooo`3oool02@3oool00`000000oooo0?oo
o`0:0?ooo`030000003oool0oooo00X0oooo00<000000?ooo`3oool02@3oool00`000000oooo0?oo
o`0:0?ooo`030000003oool0oooo00X0oooo00<000000?ooo`3oool02@3oool00`000000oooo0?oo
o`0:0?ooo`030000003oool0oooo00X0oooo00<000000?ooo`3oool02@3oool00`000000oooo0?oo
o`0:0?ooo`030000003oool0oooo00T0oooo00<000000?ooo`3oool00P3oool00`00o`00oooo0?oo
o`050?ooo`030000003oool0oooo00X0oooo00<000000?ooo`3oool02@3oool00`000000oooo0?oo
o`0:0?ooo`030000003oool0oooo00<0oooo0@0000010?ooo`005@3ooooE00000003003o00000000
0000038000000@3oool00001\
\>"],
  ImageRangeCache->{{{0, 287}, {176.938, 0}} -> {-0.437211, -0.0939222, \
0.0158161, 0.00570046}}],

Cell[BoxData[
    TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
      False,
      Editable->False]], "Output"],

Cell[BoxData[
    \(0\)], "Output"],

Cell[BoxData[
    \(Plot::"plnr" \(\(:\)\(\ \)\) 
      "\!\(entropydot\/10\^8 + 0.01`\) is not a machine-size real number at \
\!\(t\) = \!\(1.6666666666666665`*^-7\)."\)], "Message"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
0.0238095 0.238095 0.0147151 0.0567784 [
[.02381 -0.0125 -3 -9 ]
[.02381 -0.0125 3 0 ]
[.2619 -0.0125 -3 -9 ]
[.2619 -0.0125 3 0 ]
[.5 -0.0125 -3 -9 ]
[.5 -0.0125 3 0 ]
[.7381 -0.0125 -3 -9 ]
[.7381 -0.0125 3 0 ]
[.97619 -0.0125 -3 -9 ]
[.97619 -0.0125 3 0 ]
[ 0 0 -0.125 0 ]
[-0.0125 .01472 -6 -4.5 ]
[-0.0125 .01472 0 4.5 ]
[-0.0125 .12827 -6 -4.5 ]
[-0.0125 .12827 0 4.5 ]
[-0.0125 .24183 -6 -4.5 ]
[-0.0125 .24183 0 4.5 ]
[-0.0125 .35539 -6 -4.5 ]
[-0.0125 .35539 0 4.5 ]
[-0.0125 .46894 -6 -4.5 ]
[-0.0125 .46894 0 4.5 ]
[-0.0125 .5825 -12 -4.5 ]
[-0.0125 .5825 0 4.5 ]
[ 0 0 -0.125 0 ]
[ 0 .61803 .125 0 ]
[ 1 0 .125 0 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.02381 0 m
.02381 .00625 L
s
[(0)] .02381 -0.0125 0 1 Mshowa
.2619 0 m
.2619 .00625 L
s
[(1)] .2619 -0.0125 0 1 Mshowa
.5 0 m
.5 .00625 L
s
[(2)] .5 -0.0125 0 1 Mshowa
.7381 0 m
.7381 .00625 L
s
[(3)] .7381 -0.0125 0 1 Mshowa
.97619 0 m
.97619 .00625 L
s
[(4)] .97619 -0.0125 0 1 Mshowa
.125 Mabswid
.07143 0 m
.07143 .00375 L
s
.11905 0 m
.11905 .00375 L
s
.16667 0 m
.16667 .00375 L
s
.21429 0 m
.21429 .00375 L
s
.30952 0 m
.30952 .00375 L
s
.35714 0 m
.35714 .00375 L
s
.40476 0 m
.40476 .00375 L
s
.45238 0 m
.45238 .00375 L
s
.54762 0 m
.54762 .00375 L
s
.59524 0 m
.59524 .00375 L
s
.64286 0 m
.64286 .00375 L
s
.69048 0 m
.69048 .00375 L
s
.78571 0 m
.78571 .00375 L
s
.83333 0 m
.83333 .00375 L
s
.88095 0 m
.88095 .00375 L
s
.92857 0 m
.92857 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
0 .01472 m
.00625 .01472 L
s
[(0)] -0.0125 .01472 1 0 Mshowa
0 .12827 m
.00625 .12827 L
s
[(2)] -0.0125 .12827 1 0 Mshowa
0 .24183 m
.00625 .24183 L
s
[(4)] -0.0125 .24183 1 0 Mshowa
0 .35539 m
.00625 .35539 L
s
[(6)] -0.0125 .35539 1 0 Mshowa
0 .46894 m
.00625 .46894 L
s
[(8)] -0.0125 .46894 1 0 Mshowa
0 .5825 m
.00625 .5825 L
s
[(10)] -0.0125 .5825 1 0 Mshowa
.125 Mabswid
0 .0431 m
.00375 .0431 L
s
0 .07149 m
.00375 .07149 L
s
0 .09988 m
.00375 .09988 L
s
0 .15666 m
.00375 .15666 L
s
0 .18505 m
.00375 .18505 L
s
0 .21344 m
.00375 .21344 L
s
0 .27022 m
.00375 .27022 L
s
0 .29861 m
.00375 .29861 L
s
0 .327 m
.00375 .327 L
s
0 .38377 m
.00375 .38377 L
s
0 .41216 m
.00375 .41216 L
s
0 .44055 m
.00375 .44055 L
s
0 .49733 m
.00375 .49733 L
s
0 .52572 m
.00375 .52572 L
s
0 .55411 m
.00375 .55411 L
s
0 .61089 m
.00375 .61089 L
s
.25 Mabswid
0 0 m
0 .61803 L
s
.02381 .61178 m
.02381 .61803 L
s
.2619 .61178 m
.2619 .61803 L
s
.5 .61178 m
.5 .61803 L
s
.7381 .61178 m
.7381 .61803 L
s
.97619 .61178 m
.97619 .61803 L
s
.125 Mabswid
.07143 .61428 m
.07143 .61803 L
s
.11905 .61428 m
.11905 .61803 L
s
.16667 .61428 m
.16667 .61803 L
s
.21429 .61428 m
.21429 .61803 L
s
.30952 .61428 m
.30952 .61803 L
s
.35714 .61428 m
.35714 .61803 L
s
.40476 .61428 m
.40476 .61803 L
s
.45238 .61428 m
.45238 .61803 L
s
.54762 .61428 m
.54762 .61803 L
s
.59524 .61428 m
.59524 .61803 L
s
.64286 .61428 m
.64286 .61803 L
s
.69048 .61428 m
.69048 .61803 L
s
.78571 .61428 m
.78571 .61803 L
s
.83333 .61428 m
.83333 .61803 L
s
.88095 .61428 m
.88095 .61803 L
s
.92857 .61428 m
.92857 .61803 L
s
.25 Mabswid
0 .61803 m
1 .61803 L
s
.99375 .01472 m
1 .01472 L
s
.99375 .12827 m
1 .12827 L
s
.99375 .24183 m
1 .24183 L
s
.99375 .35539 m
1 .35539 L
s
.99375 .46894 m
1 .46894 L
s
.99375 .5825 m
1 .5825 L
s
.125 Mabswid
.99625 .0431 m
1 .0431 L
s
.99625 .07149 m
1 .07149 L
s
.99625 .09988 m
1 .09988 L
s
.99625 .15666 m
1 .15666 L
s
.99625 .18505 m
1 .18505 L
s
.99625 .21344 m
1 .21344 L
s
.99625 .27022 m
1 .27022 L
s
.99625 .29861 m
1 .29861 L
s
.99625 .327 m
1 .327 L
s
.99625 .38377 m
1 .38377 L
s
.99625 .41216 m
1 .41216 L
s
.99625 .44055 m
1 .44055 L
s
.99625 .49733 m
1 .49733 L
s
.99625 .52572 m
1 .52572 L
s
.99625 .55411 m
1 .55411 L
s
.99625 .61089 m
1 .61089 L
s
.25 Mabswid
1 0 m
1 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
0 0 1 r
.5 Mabswid
.02499 .01528 m
.02605 .01528 L
.02729 .01528 L
.02846 .01528 L
.02954 .01528 L
.03056 .01528 L
.03162 .01528 L
.03279 .01528 L
.03397 .01528 L
.03524 .01528 L
.0375 .01528 L
.04262 .01528 L
.04793 .01528 L
.04919 .01528 L
.0499 .01528 L
.05054 .01528 L
.05171 .01528 L
.05297 .01528 L
.0553 .01528 L
.05635 .01528 L
.0575 .01528 L
.05875 .01528 L
.06008 .01528 L
.06131 .01528 L
.06244 .01528 L
.0631 .01528 L
.0638 .01528 L
.06527 .01528 L
.06795 .01528 L
.07296 .01528 L
.07878 .01528 L
.08424 .01528 L
.09391 .01528 L
.10458 .01528 L
.11441 .01528 L
.12476 .01528 L
.1336 .01528 L
.14327 .01528 L
.15354 .01528 L
.16288 .01528 L
.18383 .01528 L
.20301 .01528 L
.22381 .01528 L
.22876 .01528 L
.23408 .01528 L
.23665 .01528 L
.2391 .01528 L
.24132 .01528 L
.24369 .01528 L
.24499 .01528 L
Mistroke
.24617 .01528 L
.24736 .01528 L
.24848 .01528 L
.24979 .01528 L
.25099 .01528 L
.25231 .01528 L
.25298 .01528 L
.25371 .01528 L
.25646 .01528 L
.258 .01528 L
.25941 .01528 L
.26214 .01528 L
.26473 .01528 L
.26933 .01528 L
.27195 .01528 L
.27441 .01528 L
.27935 .01528 L
.28468 .01528 L
.28937 .01528 L
.2943 .01528 L
.29851 .01528 L
.30311 .01528 L
.30841 .01528 L
.31341 .01528 L
.3179 .01528 L
.32276 .01528 L
.32806 .01528 L
.33367 .01528 L
.33846 .01528 L
.34372 .01528 L
.34895 .01528 L
.35391 .01528 L
.36321 .01528 L
.36841 .01528 L
.37322 .01528 L
.37846 .01528 L
.38412 .01528 L
.38913 .01528 L
.39373 .01528 L
.40276 .01528 L
.40754 .01528 L
.41278 .01528 L
.41822 .01528 L
.42335 .01528 L
.42827 .01528 L
.43361 .01528 L
.44294 .01528 L
.44822 .01528 L
.45383 .01528 L
.45908 .01528 L
Mistroke
.46388 .01528 L
.4733 .01528 L
.47849 .01528 L
.48343 .01528 L
.49218 .01528 L
.50173 .01528 L
.50705 .01528 L
.51206 .01528 L
.52142 .01528 L
.5315 .01528 L
.53718 .01528 L
.5424 .01528 L
.55214 .01528 L
.56124 .01527 L
.57122 .01527 L
.58191 .01527 L
.60316 .01525 L
.61292 .01525 L
.61827 .01524 L
.62089 .01524 L
.62329 .01524 L
.62551 .01524 L
.62664 .01524 L
.62785 .01524 L
.62906 .01524 L
.63019 .01524 L
.63089 .01524 L
.63154 .01524 L
.63276 .01524 L
.63403 .01524 L
.63467 .01524 L
.63537 .01524 L
.63661 .01524 L
.63778 .01524 L
.6404 .01524 L
.64187 .01525 L
.64321 .01525 L
.64556 .01525 L
.64774 .01526 L
.65012 .01527 L
.65267 .01528 L
.65509 .01529 L
.65738 .01531 L
.66164 .01534 L
.66631 .0154 L
.66896 .01544 L
.67144 .01549 L
.67643 .01562 L
.68177 .0158 L
.68675 .01604 L
Mistroke
.69145 .01634 L
.69567 .0167 L
.70026 .0172 L
.70513 .01791 L
.70969 .01877 L
.7147 .02 L
.72009 .02177 L
.72572 .02427 L
.73107 .02746 L
.73587 .03122 L
.74111 .03656 L
.74642 .0437 L
.75143 .05247 L
.75592 .06252 L
.76078 .07634 L
.76609 .09588 L
.7717 .12308 L
.77649 .15319 L
.78175 .19566 L
.78698 .2505 L
.79195 .31727 L
.7964 .39273 L
.80125 .4958 L
Mfstroke
.80125 .4958 m
.80574 .61803 L
s
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{288, 177.938},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40004P0000/B000`400?l00000o`00003oo`3ooolQ
0?ooo`005P3oool0103KT3X000000000000jT=/j0?ooo`060?oo]P1V000000000000000003X0T=_o
>P3oool01P3o]VH00000000000000000001V0;KoocX0oooo00@0fi0j00000000000006Jf?03oool0
103KT3X000000000>P2@fol80?ooo`005P3oool01@2@IY00oooo0?ooo`2@>VH0]_oo03/0oooo00<0
okIV03Z@f`3oool0?03oool00`2@>P00001V0;Koo`0k0?ooo`060?oKT00j>Y00oooo0?oo]P1V03X0
T=_o?03oool00`3o]VH0>Y3K0?ooo`080?ooo`005@3oool01P3ookH0ISZ@0?ooo`3oool0]VHj093K
oc/0oooo00<0okIV03Z@f`3oool0?@3oool00`3o]VH0000006Jfo`0l0?ooo`030;IV00000000I[Ko
03X0oooo00H0oonf06H00000000000000000>P2@fol80?ooo`005@3oool01P3ookH0ISZ@0?ooo`3o
ool0]VHj093Koc/0oooo00<0okIV03Z@f`3oool0?P3oool00`3ookH0][Ko0?ooo`0l0?ooo`030?oo
]P1V>Y00oooo03X0oooo00@0]VH006Jfo`3o]VH0>Y3K2@3oool001H0oooo00D0T3Xj093Ko`3ookH0
IP1V0;Koo`0j0?ooo`03090jIP2f]VH0>Y3K03`0oooo00H0om^@03XjT03oool0oonf06H0IP2fooli
0?ooo`060?oo]P1V03X0T=_o0?oo]P1V06H0]_oo>P3oool0103ookH0IP0j092@IP0jT=/90?ooo`00
5P3oool0103ofi00>P000000001V]_lk0?ooo`030?nfIP000000>Y3K03d0oooo00@0fi0j00000000
0000>Y3K>`3oool0103ofi00>P000000001V]_ll0?ooo`030?oKT00j0000>Y3K00T0oooo003o0?oo
ob40oooo003o0?ooob40oooo003o0?ooob40oooo003o0?ooob40oooo003o0?ooob40oooo000A0?oo
ool000003@0000030?ooo`004@3oool00`000000oooo0?ooo`040?ooo`030000003oool0oooo00T0
oooo00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`0:0?ooo`030000003oool0oooo00X0
oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`0:0?ooo`030000003oool0oooo00X0
oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`0:0?ooo`030000003oool0oooo00X0
oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`0:0?ooo`030000003oool0oooo00X0
oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`0:0?ooo`030000003oool0oooo00X0
oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`0:0?ooo`030000003oool0oooo00X0
oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`040?ooo`030000003oool0oooo0040
oooo00090?ooo`040=^@>P000000000003Z@f`@0oooo00<000000?ooo`3oool0103oool00`000000
oooo0?ooo`0l0?ooo`030000003oool0oooo03d0oooo00<000000?ooo`3oool0?03oool00`000000
oooo0?ooo`0l0?ooo`030000003oool0oooo00@0oooo00<000000?ooo`3oool00@3oool000T0oooo
00D0T6J@0?ooo`3oool0T3YV0;Koo`030?ooo`030000003oool0oooo0?l0oooo2@3oool00`000000
oooo0?ooo`010?ooo`00203oool01P3ookH0ISZ@0?ooo`3oool0]VHj093Ko`<0oooo0`0000040?oo
okD0003oC@3oool3000000<0oooo00080?ooo`060?oo]P1V>Y00oooo0?ooo`2fISX0T=_o0`3oool0
0`000000oooo0?ooo`2i0?ooo`@0003oB`3oool00`000000oooo0?ooo`010?ooo`002@3oool01@2@
>SX0T=_o0?oo]P1V06H0]_oo00<0oooo00<000000?ooo`3oool0_@3oool30000odP0oooo00<00000
0?ooo`3oool00@3oool000T0oooo00@0om^@03X000000000I[Ko103oool00`000000oooo0?ooo`30
0?ooo`030000o`3oool0oooo04D0oooo00<000000?ooo`3oool00@3oool00140oooo00<000000?oo
o`3oool0`@3oool00`000?l0oooo0?ooo`140?ooo`030000003oool0oooo0040oooo000A0?ooo`03
0000003oool0oooo0<80oooo00<0003o0?ooo`3oool0@`3oool00`000000oooo0?ooo`010?ooo`00
4@3oool00`000000oooo0?ooo`330?ooo`030000o`3oool0oooo0480oooo00<000000?ooo`3oool0
0@3oool00140oooo0P0000340?ooo`030000o`3oool0oooo0440oooo0P0000030?ooo`004@3oool0
0`000000oooo0?ooo`340?ooo`030000o`3oool0oooo0440oooo00<000000?ooo`3oool00@3oool0
0140oooo00<000000?ooo`3oool0a@3oool00`000?l0oooo0?ooo`100?ooo`030000003oool0oooo
0040oooo000A0?ooo`030000003oool0oooo0<H0oooo00<0003o0?ooo`3oool0?`3oool00`000000
oooo0?ooo`010?ooo`004@3oool00`000000oooo0?ooo`360?ooo`030000o`3oool0oooo03l0oooo
00<000000?ooo`3oool00@3oool00140oooo00<000000?ooo`3oool0a`3oool00`000?l0oooo0?oo
o`0n0?ooo`030000003oool0oooo0040oooo000A0?ooo`030000003oool0oooo0<L0oooo00<0003o
0?ooo`3oool0?P3oool00`000000oooo0?ooo`010?ooo`004@3oool00`000000oooo0?ooo`370?oo
o`030000o`3oool0oooo03h0oooo00<000000?ooo`3oool00@3oool00140oooo0P0000390?ooo`03
0000o`3oool0oooo03`0oooo0P0000030?ooo`004@3oool00`000000oooo0?ooo`380?ooo`030000
o`3oool0oooo03d0oooo00<000000?ooo`3oool00@3oool00140oooo00<000000?ooo`3oool0b03o
ool00`000?l0oooo0?ooo`0m0?ooo`030000003oool0oooo0040oooo000A0?ooo`030000003oool0
oooo0<P0oooo00<0003o0?ooo`3oool0?@3oool00`000000oooo0?ooo`010?ooo`004@3oool00`00
0000oooo0?ooo`390?ooo`030000o`3oool0oooo03`0oooo00<000000?ooo`3oool00@3oool00140
oooo00<000000?ooo`3oool0b@3oool00`000?l0oooo0?ooo`0l0?ooo`030000003oool0oooo0040
oooo000A0?ooo`030000003oool0oooo0<T0oooo00<0003o0?ooo`3oool0?03oool00`000000oooo
0?ooo`010?ooo`004@3oool200000<X0oooo00<0003o0?ooo`3oool0>`3oool2000000<0oooo000A
0?ooo`030000003oool0oooo0<T0oooo00<0003o0?ooo`3oool0?03oool00`000000oooo0?ooo`01
0?ooo`004@3oool00`000000oooo0?ooo`3:0?ooo`030000o`3oool0oooo03/0oooo00<000000?oo
o`3oool00@3oool00140oooo00<000000?ooo`3oool0bP3oool00`000?l0oooo0?ooo`0k0?ooo`03
0000003oool0oooo0040oooo000A0?ooo`030000003oool0oooo0<X0oooo00<0003o0?ooo`3oool0
>`3oool00`000000oooo0?ooo`010?ooo`004@3oool00`000000oooo0?ooo`3:0?ooo`030000o`3o
ool0oooo03/0oooo00<000000?ooo`3oool00@3oool000P0oooo00H0okIV00000000000000000000
IP2fool30?ooo`030000003oool0oooo0</0oooo00<0003o0?ooo`3oool0>P3oool00`000000oooo
0?ooo`010?ooo`002@3oool00`2@>P00001V0;Koo`050?ooo`030000003oool0oooo0</0oooo00<0
003o0?ooo`3oool0>P3oool00`000000oooo0?ooo`010?ooo`002P3oool00`3o]VH0000006Jfo`04
0?ooo`<00000b`3oool00`000?l0oooo0?ooo`0h0?ooo`<000000`3oool000/0oooo00<0oonf0;Jf
o`3oool00`3oool00`000000oooo0?ooo`3;0?ooo`030000o`3oool0oooo03X0oooo00<000000?oo
o`3oool00@3oool000P0oooo00H0om^@03XjT03oool0oonf06H0IP2fool30?ooo`030000003oool0
oooo0</0oooo00<0003o0?ooo`3oool0>P3oool00`000000oooo0?ooo`010?ooo`002@3oool0103K
T3X000000000000jT=/40?ooo`030000003oool0oooo0</0oooo00<0003o0?ooo`3oool0>P3oool0
0`000000oooo0?ooo`010?ooo`004@3oool00`000000oooo0?ooo`3<0?ooo`030000o`3oool0oooo
03T0oooo00<000000?ooo`3oool00@3oool00140oooo00<000000?ooo`3oool0c03oool00`000?l0
oooo0?ooo`0i0?ooo`030000003oool0oooo0040oooo000A0?ooo`030000003oool0oooo0<`0oooo
00<0003o0?ooo`3oool0>@3oool00`000000oooo0?ooo`010?ooo`004@3oool00`000000oooo0?oo
o`3<0?ooo`030000o`3oool0oooo03T0oooo00<000000?ooo`3oool00@3oool00140oooo0P00003=
0?ooo`030000o`3oool0oooo03P0oooo0P0000030?ooo`004@3oool00`000000oooo0?ooo`3<0?oo
o`030000o`3oool0oooo03T0oooo00<000000?ooo`3oool00@3oool00140oooo00<000000?ooo`3o
ool0c@3oool00`000?l0oooo0?ooo`0h0?ooo`030000003oool0oooo0040oooo000A0?ooo`030000
003oool0oooo0<d0oooo00<0003o0?ooo`3oool0>03oool00`000000oooo0?ooo`010?ooo`004@3o
ool00`000000oooo0?ooo`3=0?ooo`030000o`3oool0oooo03P0oooo00<000000?ooo`3oool00@3o
ool00140oooo00<000000?ooo`3oool0c@3oool00`000?l0oooo0?ooo`0h0?ooo`030000003oool0
oooo0040oooo000A0?ooo`030000003oool0oooo0<d0oooo00<0003o0?ooo`3oool0>03oool00`00
0000oooo0?ooo`010?ooo`004@3oool200000<h0oooo00<0003o0?ooo`3oool0=`3oool2000000<0
oooo000A0?ooo`030000003oool0oooo0<h0oooo00<0003o0?ooo`3oool0=`3oool00`000000oooo
0?ooo`010?ooo`004@3oool00`000000oooo0?ooo`3>0?ooo`030000o`3oool0oooo03L0oooo00<0
00000?ooo`3oool00@3oool00140oooo00<000000?ooo`3oool0cP3oool00`000?l0oooo0?ooo`0g
0?ooo`030000003oool0oooo0040oooo000A0?ooo`030000003oool0oooo0<h0oooo00<0003o0?oo
o`3oool0=`3oool00`000000oooo0?ooo`010?ooo`004@3oool00`000000oooo0?ooo`3>0?ooo`03
0000o`3oool0oooo03L0oooo00<000000?ooo`3oool00@3oool00140oooo00<000000?ooo`3oool0
cP3oool00`000?l0oooo0?ooo`0g0?ooo`030000003oool0oooo0040oooo000A0?ooo`030000003o
ool0oooo0<h0oooo00<0003o0?ooo`3oool0=`3oool00`000000oooo0?ooo`010?ooo`004@3oool2
00000<l0oooo00<0003o0?ooo`3oool0=P3oool2000000<0oooo000A0?ooo`030000003oool0oooo
0<h0oooo00<0003o0?ooo`3oool0=`3oool00`000000oooo0?ooo`010?ooo`004@3oool00`000000
oooo0?ooo`3>0?ooo`030000o`3oool0oooo03L0oooo00<000000?ooo`3oool00@3oool00140oooo
00<000000?ooo`3oool0c`3oool00`000?l0oooo0?ooo`0f0?ooo`030000003oool0oooo0040oooo
000A0?ooo`030000003oool0oooo0<l0oooo00<0003o0?ooo`3oool0=P3oool00`000000oooo0?oo
o`010?ooo`002P3oool0103KT3X000000000>P2@fol30?ooo`030000003oool0oooo0<l0oooo00<0
003o0?ooo`3oool0=P3oool00`000000oooo0?ooo`010?ooo`002`3oool00`3o]VH0>Y3K0?ooo`03
0?ooo`030000003oool0oooo0<l0oooo00<0003o0?ooo`3oool0=P3oool00`000000oooo0?ooo`01
0?ooo`00203oool01P3ookH0IP00000000000000000j093Ko`<0oooo0`00003?0?ooo`030000o`3o
ool0oooo03@0oooo0`0000030?ooo`002@3oool0102fIP00I[Ko0?nfIP0jT=/40?ooo`030000003o
ool0oooo0<l0oooo00<0003o0?ooo`3oool0=P3oool00`000000oooo0?ooo`010?ooo`002@3oool0
103ookH0IP0j092@IP0jT=/40?ooo`030000003oool0oooo0<l0oooo00<0003o0?ooo`3oool0=P3o
ool00`000000oooo0?ooo`010?ooo`002P3oool00`3ofi00>P0003Z@f`040?ooo`030000003oool0
oooo0<l0oooo00<0003o0?ooo`3oool0=P3oool00`000000oooo0?ooo`010?ooo`004@3oool00`00
0000oooo0?ooo`3?0?ooo`030000o`3oool0oooo03H0oooo00<000000?ooo`3oool00@3oool00140
oooo00<000000?ooo`3oool0c`3oool00`000?l0oooo0?ooo`0f0?ooo`030000003oool0oooo0040
oooo000A0?ooo`030000003oool0oooo0<l0oooo00<0003o0?ooo`3oool0=P3oool00`000000oooo
0?ooo`010?ooo`004@3oool00`000000oooo0?ooo`3?0?ooo`030000o`3oool0oooo03H0oooo00<0
00000?ooo`3oool00@3oool00140oooo0P00003@0?ooo`030000o`3oool0oooo03D0oooo0P000003
0?ooo`004@3oool00`000000oooo0?ooo`3?0?ooo`030000o`3oool0oooo03H0oooo00<000000?oo
o`3oool00@3oool00140oooo00<000000?ooo`3oool0c`3oool00`000?l0oooo0?ooo`0f0?ooo`03
0000003oool0oooo0040oooo000A0?ooo`030000003oool0oooo0<l0oooo00<0003o0?ooo`3oool0
=P3oool00`000000oooo0?ooo`010?ooo`004@3oool00`000000oooo0?ooo`3@0?ooo`030000o`3o
ool0oooo03D0oooo00<000000?ooo`3oool00@3oool00140oooo00<000000?ooo`3oool0d03oool0
0`000?l0oooo0?ooo`0e0?ooo`030000003oool0oooo0040oooo000A0?ooo`030000003oool0oooo
0=00oooo00<0003o0?ooo`3oool0=@3oool00`000000oooo0?ooo`010?ooo`004@3oool200000=40
oooo00<0003o0?ooo`3oool0=03oool2000000<0oooo000A0?ooo`030000003oool0oooo0=00oooo
00<0003o0?ooo`3oool0=@3oool00`000000oooo0?ooo`010?ooo`004@3oool00`000000oooo0?oo
o`3@0?ooo`030000o`3oool0oooo03D0oooo00<000000?ooo`3oool00@3oool00140oooo00<00000
0?ooo`3oool0d03oool00`000?l0oooo0?ooo`0e0?ooo`030000003oool0oooo0040oooo000A0?oo
o`030000003oool0oooo0=00oooo00<0003o0?ooo`3oool0=@3oool00`000000oooo0?ooo`010?oo
o`004@3oool00`000000oooo0?ooo`3@0?ooo`030000o`3oool0oooo03D0oooo00<000000?ooo`3o
ool00@3oool00140oooo00<000000?ooo`3oool0d03oool00`000?l0oooo0?ooo`0e0?ooo`030000
003oool0oooo0040oooo000A0?ooo`030000003oool0oooo0=00oooo00<0003o0?ooo`3oool0=@3o
ool00`000000oooo0?ooo`010?ooo`004@3oool200000=40oooo00<0003o0?ooo`3oool0=03oool2
000000<0oooo000A0?ooo`030000003oool0oooo0=00oooo00<0003o0?ooo`3oool0=@3oool00`00
0000oooo0?ooo`010?ooo`004@3oool00`000000oooo0?ooo`3@0?ooo`030000o`3oool0oooo03D0
oooo00<000000?ooo`3oool00@3oool00140oooo00<000000?ooo`3oool0d@3oool00`000?l0oooo
0?ooo`0d0?ooo`030000003oool0oooo0040oooo000A0?ooo`030000003oool0oooo0=40oooo00<0
003o0?ooo`3oool0=03oool00`000000oooo0?ooo`010?ooo`004@3oool00`000000oooo0?ooo`3A
0?ooo`030000o`3oool0oooo03@0oooo00<000000?ooo`3oool00@3oool000T0oooo00D0oonf06H0
00000000000j093Ko`030?ooo`030000003oool0oooo0=40oooo00<0003o0?ooo`3oool0=03oool0
0`000000oooo0?ooo`010?ooo`002@3oool01@2fIP00I[Ko0?ooo`3ookH0][Ko00<0oooo00<00000
0?ooo`3oool0d@3oool00`000?l0oooo0?ooo`0d0?ooo`030000003oool0oooo0040oooo00080?oo
o`060?oo]P1V0000>Y3K0?ooo`3KT3X0I[Ko0`3oool300000=40oooo00<0003o0?ooo`3oool0<P3o
ool3000000<0oooo00090?ooo`04090jIP0j>P000000000jT0@0oooo00<000000?ooo`3oool0d@3o
ool00`000?l0oooo0?ooo`0d0?ooo`030000003oool0oooo0040oooo00090?ooo`030?nfIP00>Y00
oooo00D0oooo00<000000?ooo`3oool0d@3oool00`000?l0oooo0?ooo`0d0?ooo`030000003oool0
oooo0040oooo000:0?ooo`040=^@>P000000000006Jfo`<0oooo00<000000?ooo`3oool0d@3oool0
0`000?l0oooo0?ooo`0d0?ooo`030000003oool0oooo0040oooo000A0?ooo`030000003oool0oooo
0=40oooo00<0003o0?ooo`3oool0=03oool00`000000oooo0?ooo`010?ooo`004@3oool00`000000
oooo0?ooo`3B0?ooo`030000o`3oool0oooo03<0oooo00<000000?ooo`3oool00@3oool00140oooo
00<000000?ooo`3oool0dP3oool00`000?l0oooo0?ooo`0c0?ooo`030000003oool0oooo0040oooo
000A0?ooo`800000d`3oool00`000?l0oooo0?ooo`0b0?ooo`8000000`3oool00140oooo00<00000
0?ooo`3oool0dP3oool00`000?l0oooo0?ooo`0c0?ooo`030000003oool0oooo0040oooo000A0?oo
o`030000003oool0oooo0=80oooo00<0003o0?ooo`3oool0<`3oool00`000000oooo0?ooo`010?oo
o`004@3oool00`000000oooo0?ooo`3B0?ooo`030000o`3oool0oooo03<0oooo00<000000?ooo`3o
ool00@3oool00140oooo00<000000?ooo`3oool0dP3oool00`000?l0oooo0?ooo`0c0?ooo`030000
003oool0oooo0040oooo000A0?ooo`030000003oool0oooo0=80oooo00<0003o0?ooo`3oool0<`3o
ool00`000000oooo0?ooo`010?ooo`004@3oool00`000000oooo0?ooo`3B0?ooo`030000o`3oool0
oooo03<0oooo00<000000?ooo`3oool00@3oool00140oooo00<000000?ooo`3oool0dP3oool00`00
0?l0oooo0?ooo`0c0?ooo`030000003oool0oooo0040oooo000A0?ooo`800000d`3oool00`000?l0
oooo0?ooo`0b0?ooo`8000000`3oool00140oooo00<000000?ooo`3oool0dP3oool00`000?l0oooo
0?ooo`0c0?ooo`030000003oool0oooo0040oooo000A0?ooo`030000003oool0oooo0=80oooo00<0
003o0?ooo`3oool0<`3oool00`000000oooo0?ooo`010?ooo`004@3oool00`000000oooo0?ooo`3B
0?ooo`030000o`3oool0oooo03<0oooo00<000000?ooo`3oool00@3oool00140oooo00<000000?oo
o`3oool0dP3oool00`000?l0oooo0?ooo`0c0?ooo`030000003oool0oooo0040oooo000A0?ooo`03
0000003oool0oooo0=80oooo00<0003o0?ooo`3oool0<`3oool00`000000oooo0?ooo`010?ooo`00
4@3oool00`000000oooo0?ooo`3B0?ooo`030000o`3oool0oooo03<0oooo00<000000?ooo`3oool0
0@3oool00140oooo0P00003C0?ooo`030000o`3oool0oooo0380oooo0P0000030?ooo`004@3oool0
0`000000oooo0?ooo`3B0?ooo`030000o`3oool0oooo03<0oooo00<000000?ooo`3oool00@3oool0
0140oooo00<000000?ooo`3oool0d`3oool00`000?l0oooo0?ooo`0b0?ooo`030000003oool0oooo
0040oooo000A0?ooo`030000003oool0oooo0=<0oooo00<0003o0?ooo`3oool0<P3oool00`000000
oooo0?ooo`010?ooo`004@3oool00`000000oooo0?ooo`3C0?ooo`030000o`3oool0oooo0380oooo
00<000000?ooo`3oool00@3oool00140oooo00<000000?ooo`3oool0d`3oool00`000?l0oooo0?oo
o`0b0?ooo`030000003oool0oooo0040oooo00090?ooo`040;IV00000000000003Z@f`@0oooo00<0
00000?ooo`3oool0d`3oool00`000?l0oooo0?ooo`0b0?ooo`030000003oool0oooo0040oooo0008
0?ooo`050?oo]P1VI[H0oooo0?ooo`2@IY00103oool00`000000oooo0?ooo`3C0?ooo`030000o`3o
ool0oooo0380oooo00<000000?ooo`3oool00@3oool000T0oooo00@0T6J@0?ooo`3ookH0IVJf103o
ool300000=<0oooo00<0003o0?ooo`3oool0<03oool3000000<0oooo00090?ooo`040;IV00000000
000003Z@f`@0oooo00<000000?ooo`3oool0d`3oool00`000?l0oooo0?ooo`0b0?ooo`030000003o
ool0oooo0040oooo00080?ooo`050?oo]P1V>Y00oooo0?oo]P1V>Y00103oool00`000000oooo0?oo
o`3C0?ooo`030000o`3oool0oooo0380oooo00<000000?ooo`3oool00@3oool000T0oooo00@0fi0j
000000000000I[Ko103oool00`000000oooo0?ooo`3C0?ooo`030000o`3oool0oooo0380oooo00<0
00000?ooo`3oool00@3oool00140oooo00<000000?ooo`3oool0d`3oool00`000?l0oooo0?ooo`0b
0?ooo`030000003oool0oooo0040oooo000A0?ooo`030000003oool0oooo0=<0oooo00<0003o0?oo
o`3oool0<P3oool00`000000oooo0?ooo`010?ooo`004@3oool00`000000oooo0?ooo`3C0?ooo`03
0000o`3oool0oooo0380oooo00<000000?ooo`3oool00@3oool00140oooo0P00003D0?ooo`030000
o`3oool0oooo0340oooo0P0000030?ooo`004@3oool00`000000oooo0?ooo`3C0?ooo`030000o`3o
ool0oooo0380oooo00<000000?ooo`3oool00@3oool00140oooo00<000000?ooo`3oool0d`3oool0
0`000?l0oooo0?ooo`0b0?ooo`030000003oool0oooo0040oooo000A0?ooo`030000003oool0oooo
0=<0oooo00<0003o0?ooo`3oool0<P3oool00`000000oooo0?ooo`010?ooo`004@3oool00`000000
oooo0?ooo`3C0?ooo`030000o`3oool0oooo0380oooo00<000000?ooo`3oool00@3oool00140oooo
00<000000?ooo`3oool0d`3oool00`000?l0oooo0?ooo`0b0?ooo`030000003oool0oooo0040oooo
000A0?ooo`030000003oool0oooo0=<0oooo00<0003o0?ooo`3oool0<P3oool00`000000oooo0?oo
o`010?ooo`004@3oool00`000000oooo0?ooo`3C0?ooo`030000o`3oool0oooo0380oooo00<00000
0?ooo`3oool00@3oool00140oooo0P00003D0?ooo`030000o`3oool0oooo0340oooo0P0000030?oo
o`004@3oool00`000000oooo0?ooo`3C0?ooo`030000o`3oool0oooo0380oooo00<000000?ooo`3o
ool00@3oool00140oooo00<000000?ooo`3oool0d`3oool00`000?l0oooo0?ooo`0b0?ooo`030000
003oool0oooo0040oooo000A0?ooo`030000003oool0oooo0=<0oooo00<0003o0?ooo`3oool0<P3o
ool00`000000oooo0?ooo`010?ooo`004@3oool00`000000oooo0?ooo`3C0?ooo`030000o`3oool0
oooo0380oooo00<000000?ooo`3oool00@3oool00140oooo00<000000?ooo`3oool0d`3oool00`00
0?l0oooo0?ooo`0b0?ooo`030000003oool0oooo0040oooo000A0?ooo`030000003oool0oooo0=<0
oooo00<0003o0?ooo`3oool0<P3oool00`000000oooo0?ooo`010?ooo`004@3oool200000=@0oooo
00<0003o0?ooo`3oool0<@3oool2000000<0oooo000A0?ooo`030000003oool0oooo0=<0oooo00<0
003o0?ooo`3oool0<P3oool00`000000oooo0?ooo`010?ooo`004@3oool00`000000oooo0?ooo`3D
0?ooo`030000o`3oool0oooo0340oooo00<000000?ooo`3oool00@3oool00140oooo00<000000?oo
o`3oool0e03oool00`000?l0oooo0?ooo`0a0?ooo`030000003oool0oooo0040oooo000A0?ooo`03
0000003oool0oooo0=@0oooo00<0003o0?ooo`3oool0<@3oool00`000000oooo0?ooo`010?ooo`00
4@3oool00`000000oooo0?ooo`3D0?ooo`030000o`3oool0oooo0340oooo00<000000?ooo`3oool0
0@3oool00080oooo00P0oonf06H00000000000000000>P2@fol0oooo0=^@>P80000000<0>Y3K0?oo
o`3oool00P3oool00`000000oooo0?ooo`3D0?ooo`030000o`3oool0oooo0340oooo00<000000?oo
o`3oool00@3oool000@0oooo00<0okIV03Z@f`3oool00P3oool01@2@IY00oooo0?ooo`2@>VH0]_oo
00<0oooo00<000000?ooo`3oool0e03oool00`000?l0oooo0?ooo`0a0?ooo`030000003oool0oooo
0040oooo00040?ooo`060?nfIP0jT=/0oooo0?ooo`3ookH0ISZ@0P3oool00`2fISX0T=_o0?ooo`02
0?ooo`<00000e03oool00`000?l0oooo0?ooo`0_0?ooo`<000000`3oool000@0oooo00H0okIV03Z@
f`3oool0oooo0?oo]P1V>Y020?ooo`030;IV>P2@fol0oooo0080oooo00<000000?ooo`3oool0e03o
ool00`000?l0oooo0?ooo`0a0?ooo`030000003oool0oooo0040oooo00030?ooo`03090jIP2f]VH0
>Y3K00<0oooo00D0T3Xj093Ko`3ookH0IP1V0;Koo`030?ooo`030000003oool0oooo0=@0oooo00<0
003o0?ooo`3oool0<@3oool00`000000oooo0?ooo`010?ooo`000`3oool00`3o]VH0000003Z@f`03
0?ooo`040?oKT00j0000000006Jfo`@0oooo00<000000?ooo`3oool0e03oool00`000?l0oooo0?oo
o`0a0?ooo`030000003oool0oooo0040oooo000A0?ooo`030000003oool0oooo0=@0oooo00<0003o
0?ooo`3oool0<@3oool00`000000oooo0?ooo`010?ooo`004@3oool00`000000oooo0?ooo`3D0?oo
o`030000o`3oool0oooo0340oooo00<000000?ooo`3oool00@3oool00140oooo00<000000?ooo`3o
ool0e03oool00`000?l0oooo0?ooo`0a0?ooo`030000003oool0oooo0040oooo000A0?ooo`030000
003oool0oooo0=@0oooo00<0003o0?ooo`3oool0<@3oool00`000000oooo0?ooo`010?ooo`004@3o
ool2000000D0oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`0:0?ooo`030000003o
ool0oooo00X0oooo00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`090?ooo`030000003o
ool0oooo00X0oooo00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`090?ooo`030000003o
ool0oooo00X0oooo00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`090?ooo`030000003o
ool0oooo00X0oooo00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`090?ooo`030000003o
ool0oooo00X0oooo00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`020?ooo`030000o`3o
ool0oooo00@0oooo00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`0:0?ooo`030000003o
ool0oooo00T0oooo00<000000?ooo`3oool00`3oool2000000<0oooo000A0?ooomL0000000<0003o
000000000000<P0000030?ooo`00\
\>"],
  ImageRangeCache->{{{0, 287}, {176.938, 0}} -> {-0.382771, -1.07452, \
0.0157693, 0.0661271}}],

Cell[BoxData[
    TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
      False,
      Editable->False]], "Output"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
-0.333333 0.333333 0 0.618034 [
[.16667 -0.0125 -9 -9 ]
[.16667 -0.0125 9 0 ]
[.33333 -0.0125 -3 -9 ]
[.33333 -0.0125 3 0 ]
[.5 -0.0125 -9 -9 ]
[.5 -0.0125 9 0 ]
[.66667 -0.0125 -3 -9 ]
[.66667 -0.0125 3 0 ]
[.83333 -0.0125 -9 -9 ]
[.83333 -0.0125 9 0 ]
[1 -0.0125 -3 -9 ]
[1 -0.0125 3 0 ]
[ 0 0 -0.125 0 ]
[.5 -0.0125 -5 -21.875 ]
[.5 -0.0125 5 -9 ]
[-0.0125 .12361 -18 -4.5 ]
[-0.0125 .12361 0 4.5 ]
[-0.0125 .24721 -18 -4.5 ]
[-0.0125 .24721 0 4.5 ]
[-0.0125 .37082 -18 -4.5 ]
[-0.0125 .37082 0 4.5 ]
[-0.0125 .49443 -18 -4.5 ]
[-0.0125 .49443 0 4.5 ]
[-0.0125 .61803 -6 -4.5 ]
[-0.0125 .61803 0 4.5 ]
[ 0 0 -0.125 0 ]
[-0.01875 .30902 -30.875 -23.9688 ]
[-0.01875 .30902 -18 23.9688 ]
[ 0 .61803 .125 0 ]
[ 1 0 .125 0 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.16667 0 m
.16667 .00625 L
s
[(1.5)] .16667 -0.0125 0 1 Mshowa
.33333 0 m
.33333 .00625 L
s
[(2)] .33333 -0.0125 0 1 Mshowa
.5 0 m
.5 .00625 L
s
[(2.5)] .5 -0.0125 0 1 Mshowa
.66667 0 m
.66667 .00625 L
s
[(3)] .66667 -0.0125 0 1 Mshowa
.83333 0 m
.83333 .00625 L
s
[(3.5)] .83333 -0.0125 0 1 Mshowa
1 0 m
1 .00625 L
s
[(4)] 1 -0.0125 0 1 Mshowa
.125 Mabswid
.03333 0 m
.03333 .00375 L
s
.06667 0 m
.06667 .00375 L
s
.1 0 m
.1 .00375 L
s
.13333 0 m
.13333 .00375 L
s
.2 0 m
.2 .00375 L
s
.23333 0 m
.23333 .00375 L
s
.26667 0 m
.26667 .00375 L
s
.3 0 m
.3 .00375 L
s
.36667 0 m
.36667 .00375 L
s
.4 0 m
.4 .00375 L
s
.43333 0 m
.43333 .00375 L
s
.46667 0 m
.46667 .00375 L
s
.53333 0 m
.53333 .00375 L
s
.56667 0 m
.56667 .00375 L
s
.6 0 m
.6 .00375 L
s
.63333 0 m
.63333 .00375 L
s
.7 0 m
.7 .00375 L
s
.73333 0 m
.73333 .00375 L
s
.76667 0 m
.76667 .00375 L
s
.8 0 m
.8 .00375 L
s
.86667 0 m
.86667 .00375 L
s
.9 0 m
.9 .00375 L
s
.93333 0 m
.93333 .00375 L
s
.96667 0 m
.96667 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
gsave
.5 -0.0125 -66 -25.875 Mabsadd m
1 1 Mabs scale
currentpoint translate
0 20.875 translate 1 -1 scale
63.000 13.000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 13.000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(t) show
69.000 13.000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
0 .12361 m
.00625 .12361 L
s
[(0.2)] -0.0125 .12361 1 0 Mshowa
0 .24721 m
.00625 .24721 L
s
[(0.4)] -0.0125 .24721 1 0 Mshowa
0 .37082 m
.00625 .37082 L
s
[(0.6)] -0.0125 .37082 1 0 Mshowa
0 .49443 m
.00625 .49443 L
s
[(0.8)] -0.0125 .49443 1 0 Mshowa
0 .61803 m
.00625 .61803 L
s
[(1)] -0.0125 .61803 1 0 Mshowa
.125 Mabswid
0 .0309 m
.00375 .0309 L
s
0 .0618 m
.00375 .0618 L
s
0 .09271 m
.00375 .09271 L
s
0 .15451 m
.00375 .15451 L
s
0 .18541 m
.00375 .18541 L
s
0 .21631 m
.00375 .21631 L
s
0 .27812 m
.00375 .27812 L
s
0 .30902 m
.00375 .30902 L
s
0 .33992 m
.00375 .33992 L
s
0 .40172 m
.00375 .40172 L
s
0 .43262 m
.00375 .43262 L
s
0 .46353 m
.00375 .46353 L
s
0 .52533 m
.00375 .52533 L
s
0 .55623 m
.00375 .55623 L
s
0 .58713 m
.00375 .58713 L
s
.25 Mabswid
0 0 m
0 .61803 L
s
gsave
-0.01875 .30902 -109.406 -10.4375 Mabsadd m
1 1 Mabs scale
currentpoint translate
84.9688 10.4375 translate
90 rotate
-84.9688 -10.4375 translate
0 20.875 translate 1 -1 scale
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding WindowsANSIEncoding def
        currentdict
    end

    newfontname exch definefont pop
} def
63.000 13.000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
%%BeginResource: font Courier-MISO
%%BeginFont: Courier-MISO
/Courier /Courier-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 13.000 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(dS) show
75.000 14.563 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 7.125 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(P) show
79.813 13.000 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
85.813 13.000 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(dS) show
97.813 14.563 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 7.125 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(IP) show
106.938 13.000 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
0 .61178 m
0 .61803 L
s
.16667 .61178 m
.16667 .61803 L
s
.33333 .61178 m
.33333 .61803 L
s
.5 .61178 m
.5 .61803 L
s
.66667 .61178 m
.66667 .61803 L
s
.83333 .61178 m
.83333 .61803 L
s
.125 Mabswid
.03333 .61428 m
.03333 .61803 L
s
.06667 .61428 m
.06667 .61803 L
s
.1 .61428 m
.1 .61803 L
s
.13333 .61428 m
.13333 .61803 L
s
.2 .61428 m
.2 .61803 L
s
.23333 .61428 m
.23333 .61803 L
s
.26667 .61428 m
.26667 .61803 L
s
.3 .61428 m
.3 .61803 L
s
.36667 .61428 m
.36667 .61803 L
s
.4 .61428 m
.4 .61803 L
s
.43333 .61428 m
.43333 .61803 L
s
.46667 .61428 m
.46667 .61803 L
s
.53333 .61428 m
.53333 .61803 L
s
.56667 .61428 m
.56667 .61803 L
s
.6 .61428 m
.6 .61803 L
s
.63333 .61428 m
.63333 .61803 L
s
.7 .61428 m
.7 .61803 L
s
.73333 .61428 m
.73333 .61803 L
s
.76667 .61428 m
.76667 .61803 L
s
.8 .61428 m
.8 .61803 L
s
.86667 .61428 m
.86667 .61803 L
s
.9 .61428 m
.9 .61803 L
s
.93333 .61428 m
.93333 .61803 L
s
.96667 .61428 m
.96667 .61803 L
s
.25 Mabswid
0 .61803 m
1 .61803 L
s
.99375 0 m
1 0 L
s
.99375 .12361 m
1 .12361 L
s
.99375 .24721 m
1 .24721 L
s
.99375 .37082 m
1 .37082 L
s
.99375 .49443 m
1 .49443 L
s
.125 Mabswid
.99625 .0309 m
1 .0309 L
s
.99625 .0618 m
1 .0618 L
s
.99625 .09271 m
1 .09271 L
s
.99625 .15451 m
1 .15451 L
s
.99625 .18541 m
1 .18541 L
s
.99625 .21631 m
1 .21631 L
s
.99625 .27812 m
1 .27812 L
s
.99625 .30902 m
1 .30902 L
s
.99625 .33992 m
1 .33992 L
s
.99625 .40172 m
1 .40172 L
s
.99625 .43262 m
1 .43262 L
s
.99625 .46353 m
1 .46353 L
s
.99625 .52533 m
1 .52533 L
s
.99625 .55623 m
1 .55623 L
s
.99625 .58713 m
1 .58713 L
s
.25 Mabswid
1 0 m
1 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
1 0 0 r
.5 Mabswid
0 6e-005 m
.00596 6e-005 L
.01936 6e-005 L
.02671 6e-005 L
.03365 6e-005 L
.04601 6e-005 L
.05938 6e-005 L
.07267 6e-005 L
.08726 6e-005 L
.09461 6e-005 L
.1025 6e-005 L
.1099 6e-005 L
.11674 6e-005 L
.13096 6e-005 L
.13847 6e-005 L
.14644 6e-005 L
.15982 6e-005 L
.16744 6e-005 L
.1746 6e-005 L
.18834 6e-005 L
.19526 6e-005 L
.20282 6e-005 L
.2093 6e-005 L
.21623 6e-005 L
.22872 6e-005 L
.23617 6e-005 L
.24304 6e-005 L
.25043 6e-005 L
.25857 6e-005 L
.27226 6e-005 L
.27975 6e-005 L
.28677 6e-005 L
.29373 6e-005 L
.30132 6e-005 L
.30801 6e-005 L
.31514 6e-005 L
.32859 6e-005 L
.34108 6e-005 L
.35549 6e-005 L
.36361 6e-005 L
.37108 6e-005 L
.38482 6e-005 L
.39932 6e-005 L
.41261 6e-005 L
.42684 6e-005 L
.44027 6e-005 L
.45251 6e-005 L
.48151 6e-005 L
.49426 6e-005 L
.50103 6e-005 L
Mistroke
.50458 6e-005 L
.50832 6e-005 L
.50994 6e-005 L
.51167 6e-005 L
.51267 6e-005 L
.51357 6e-005 L
.51533 6e-005 L
.51692 6e-005 L
.51864 6e-005 L
.52026 6e-005 L
.52176 6e-005 L
.52326 6e-005 L
.52467 6e-005 L
.52635 6e-005 L
.52788 6e-005 L
.53101 6e-005 L
.53436 6e-005 L
.53789 6e-005 L
.54115 6e-005 L
.54474 6e-005 L
.54855 6e-005 L
.55219 6e-005 L
.55562 6e-005 L
.56201 6e-005 L
.56856 7e-005 L
.57573 7e-005 L
.57935 7e-005 L
.58322 8e-005 L
.5902 8e-005 L
.59716 9e-005 L
.60375 .00011 L
.60966 .00012 L
.61608 .00014 L
.6229 .00017 L
.62929 .0002 L
.6363 .00025 L
.64384 .00032 L
.65172 .00042 L
.65921 .00055 L
.66594 .0007 L
.67328 .00091 L
.68071 .00119 L
.68772 .00154 L
.694 .00194 L
.70081 .00248 L
.70824 .00326 L
.7161 .00433 L
.7228 .00552 L
.73017 .0072 L
.7375 .00936 L
Mistroke
.74444 .012 L
.75068 .01497 L
.75747 .01904 L
.76484 .02468 L
.77267 .03247 L
.77936 .041 L
.78674 .05299 L
.79362 .06723 L
.80086 .08628 L
.81382 .13445 L
.82104 .17194 L
.82776 .21598 L
.83513 .27715 L
.84301 .36141 L
.85046 .46417 L
.85734 .58421 L
Mfstroke
.85734 .58421 m
.85887 .61803 L
s
0 1 0 r
0 .00309 m
.00233 .00309 L
.0287 .00309 L
.04256 .00309 L
.05013 .00309 L
.05719 .00309 L
.0611 .00309 L
.06465 .00309 L
.06669 .00309 L
.06762 .00309 L
.06861 .00309 L
.06966 .00309 L
.07064 .00309 L
.07168 .00309 L
.07284 .00309 L
.07375 .00309 L
.0747 .00309 L
.07641 .00309 L
.07825 .00309 L
.08026 .00309 L
.08201 .00309 L
.08387 .00309 L
.08722 .00309 L
.09088 .00309 L
.09484 .00309 L
.09859 .00309 L
.10203 .00309 L
.10857 .00309 L
.11548 .00309 L
.1224 .00309 L
.12872 .00309 L
.13602 .00309 L
.14293 .00309 L
.14931 .00309 L
.15522 .00309 L
.16859 .00309 L
.17506 .00309 L
.18205 .00309 L
.19469 .00309 L
.20201 .00309 L
.20972 .00309 L
.21695 .00309 L
.22352 .00309 L
.23686 .00309 L
.24419 .00309 L
.25112 .00309 L
.26345 .00309 L
.27041 .00309 L
.27683 .00309 L
.28335 .00309 L
Mistroke
.29037 .00309 L
.30306 .00309 L
.3108 .00309 L
.31815 .00309 L
.32539 .00309 L
.33194 .00309 L
.34538 .00309 L
.35275 .00309 L
.35969 .00309 L
.37207 .00309 L
.38544 .00309 L
.39876 .00308 L
.41338 .00308 L
.42864 .00308 L
.44287 .00307 L
.45752 .00307 L
.47139 .00306 L
.49737 .00305 L
.50073 .00305 L
.50435 .00304 L
.50755 .00304 L
.50929 .00304 L
.5109 .00304 L
.51261 .00304 L
.51351 .00304 L
.51447 .00304 L
.51618 .00304 L
.51773 .00304 L
.5187 .00304 L
.51959 .00304 L
.52057 .00304 L
.52161 .00304 L
.52335 .00304 L
.52527 .00304 L
.52699 .00305 L
.52863 .00305 L
.5317 .00305 L
.535 .00305 L
.5386 .00306 L
.54173 .00307 L
.54507 .00308 L
.55106 .0031 L
.55473 .00312 L
.5586 .00315 L
.56551 .00321 L
.56937 .00326 L
.57296 .00331 L
.57715 .00339 L
.58112 .00347 L
.58827 .00367 L
Mistroke
.59477 .00391 L
.60177 .00427 L
.60938 .0048 L
.6162 .00544 L
.62259 .00622 L
.6296 .00735 L
.63714 .00898 L
.64502 .01128 L
.65251 .01423 L
.65923 .0177 L
.66658 .02264 L
.67401 .02925 L
.68101 .03739 L
.6873 .04673 L
.69411 .05958 L
.70154 .07778 L
.70939 .10313 L
.7161 .13122 L
.72346 .17088 L
.73079 .22212 L
.73774 .28458 L
.74398 .35521 L
.75076 .45174 L
.75813 .58592 L
Mfstroke
.75813 .58592 m
.75949 .61803 L
s
0 0 1 r
0 .00618 m
.00033 .00618 L
.00395 .00618 L
.0104 .00618 L
.01407 .00618 L
.01751 .00618 L
.02443 .00618 L
.03188 .00618 L
.03845 .00618 L
.04535 .00618 L
.05125 .00618 L
.05769 .00618 L
.06511 .00618 L
.07211 .00618 L
.07839 .00618 L
.0852 .00618 L
.09262 .00618 L
.10048 .00618 L
.10718 .00618 L
.11455 .00618 L
.12187 .00618 L
.12881 .00618 L
.14183 .00618 L
.1491 .00618 L
.15584 .00618 L
.16318 .00618 L
.1711 .00618 L
.17811 .00618 L
.18455 .00618 L
.19719 .00618 L
.20389 .00618 L
.21123 .00618 L
.21884 .00618 L
.22602 .00618 L
.23291 .00618 L
.24038 .00618 L
.25344 .00618 L
.26085 .00618 L
.26869 .00618 L
.27604 .00618 L
.28276 .00618 L
.29595 .00618 L
.30322 .00618 L
.31013 .00617 L
.32239 .00617 L
.33576 .00617 L
.34321 .00617 L
.35022 .00616 L
.36332 .00616 L
.37743 .00615 L
Mistroke
.38538 .00614 L
.39269 .00613 L
.40634 .00611 L
.41907 .00609 L
.43304 .00605 L
.448 .006 L
.47776 .00586 L
.49143 .00579 L
.49891 .00575 L
.50258 .00573 L
.50594 .00572 L
.50905 .00571 L
.51063 .0057 L
.51232 .0057 L
.51402 .0057 L
.51561 .0057 L
.51657 .0057 L
.51749 .0057 L
.5192 .0057 L
.52097 .0057 L
.52187 .0057 L
.52285 .00571 L
.52459 .00571 L
.52622 .00572 L
.52989 .00575 L
.53195 .00578 L
.53383 .0058 L
.53712 .00586 L
.54016 .00592 L
.54351 .00601 L
.54707 .00613 L
.55046 .00628 L
.55366 .00644 L
.55963 .00685 L
.56617 .00748 L
.56988 .00794 L
.57334 .00845 L
.58033 .0098 L
.58781 .01181 L
.59478 .01442 L
.60136 .01773 L
.60728 .02161 L
.6137 .02708 L
.62052 .03472 L
.6269 .04408 L
.63391 .05752 L
.64146 .07681 L
.64933 .10401 L
.65683 .13878 L
.66355 .17964 L
Mistroke
.67089 .23783 L
.67833 .31545 L
.68533 .41096 L
.69162 .52038 L
Mfstroke
.69162 .52038 m
.69604 .61803 L
s
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{288, 177.938},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40004P0000/B000`400?l00000o`00003oo`3ooolQ
0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00W@3oool0103o]VH000000000
0000I[Io0?ooo`00W@3oool01@3KT3X0>Y3K0?ooo`2fIP00>Y3K07h0oooo002M0?ooo`030=^@>P0j
T=/0oooo0800oooo002L0?ooo`060=^@>P00000000000000000006H0]_ooOP3oool009d0oooo00<0
fi0j03Z@f`3oool0P03oool00?l0oooo8@3oool00?l0oooo8@3oool00?l0oooo8@3oool00?l0oooo
8@3oool004L0oooo00X0oonf06H00000000000000000>P2@fol0oooo0?oo]P1V000003Z@0`3oool0
103KT3X000000000000jT=/L0?ooo`060?nfIP00000000000000000006H0]_oo703oool02P3o]VH0
0000000000000000001V0;Koo`3oool0oonf06H00000>Y030?ooo`040=^@>P000000000003Z@fah0
oooo00@0fi0j00000000000006Jf7P3oool0103KT3X0000000000000I[H20?ooo`030?oo]P1V0000
03Z@00<0oooo00@0fi0j000000000000>Y3K7`3oool0103KT3X000000000>P2@fol60?ooo`00B@3o
ool00`3o]VH0>Y3K0?ooo`070?ooo`060?oKT00j>Y00oooo0?ooo`2@>SX0T=_o703oool00`2@>P00
001V0;Koo`0O0?ooo`03090j000006H0]_oo00P0oooo00H0om^@03XjT03oool0oooo090j>P2@folL
0?ooo`060?oKT00j>Y00oooo0?oo]P1V03X0T=_o703oool01P3ofi00>SZ@0?ooo`3ookH0IP0j093K
o`H0oooo00H0om^@03XjT03oool0oooo090j>P2@folO0?ooo`030?nfIP0jT=/0oooo00H0oooo0019
0?ooo`030?nfIP0jT=/0oooo00/0oooo00<0]VHj093Ko`3oool0703oool00`3o]VH0000006Jfo`0O
0?ooo`030?nfIP000000I[Ko00/0oooo00<0]VHj093Ko`3oool07@3oool00`2fIP00000006Jfo`0O
0?ooo`030;IV00000000I[Ko00/0oooo00<0]VHj093Ko`3oool06`3oool01P3ookH0IP0000000000
0000000j093Ko`H0oooo00190?ooo`030?nfIP0jT=/0oooo00P0oooo00@0]VH000000000000006Jf
7`3oool00`3ookH0][Ko0?ooo`0O0?ooo`030?oo]P2f]_l0oooo00L0oooo00@0]VH0000000000000
06Jf803oool00`3ookH0ISZ@0?ooo`0O0?ooo`030?oo]P1V>Y00oooo00L0oooo00@0]VH000000000
000006Jf7P3oool0102fIP00I[Ko0?nfIP0jT=/70?ooo`00B03oool00`2@>VH0][IV03Z@f`090?oo
o`030;IV>P2@fol0oooo01d0oooo00H0om^@03XjT03oool0oonf06H0IP2foolL0?ooo`060?oKT00j
>Y00oooo0?oo]P1V06H0]_oo1`3oool00`2fISX0T=_o0?ooo`0N0?ooo`060?oo]P1V03X0T=_o0?oo
]P1V06H0]_oo703oool01P3ookH0IP0j093Ko`3ookH0IP1V0;Koo`L0oooo00<0]VHj093Ko`3oool0
7`3oool0103ookH0IP0j092@IP0jT=/70?ooo`00B03oool00`3o]VH0000003Z@f`090?ooo`040;IV
000000000000001V]Qd0oooo00@0fi0j000000000000>Y3K7P3oool0103KT3X000000000000jT=/8
0?ooo`040;IV000000000000001V]Qh0oooo00@0om^@03X000000000I[Ko7P3oool0103ofi00>P00
0000001V]_l80?ooo`040;IV000000000000001V]Ql0oooo00<0om^@03X0000jT=/01`3oool00?l0
oooo8@3oool00?l0oooo8@3oool00?l0oooo8@3oool00?l0oooo8@3oool00?l0oooo8@3oool002P0
ooooV`3o001E000000P0oooo000X0?oooi000?l01`3oool010000000oooo0?ooo`3ooolA0?l000<0
oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0
oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0
oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00H0
oooo000X0?ooohX0003o1P3oool7003o00P0oooo00<000000?ooo`3oool02P3oool30?l001P0oooo
00<000000?ooo`3oool09@3oool00`000000oooo0?ooo`060?ooo`00:03oool00`000000oooo0?oo
o`270?ooo`<0003o2P3oool4003o01@0oooo103o000l0?ooo`030000003oool0oooo00H0oooo000X
0?ooo`030000003oool0oooo08X0oooo0P000?l<0?ooo`800?l05P3oool00`3o0000oooo0?ooo`0i
0?ooo`030000003oool0oooo00H0oooo000X0?ooo`030000003oool0oooo08`0oooo00<0003o0?oo
o`3oool02`3oool00`00o`00oooo0?ooo`0D0?ooo`80o`00>@3oool00`000000oooo0?ooo`060?oo
o`00:03oool00`000000oooo0?ooo`2=0?ooo`80003o303oool2003o01H0oooo00<0o`000?ooo`3o
ool0=P3oool00`000000oooo0?ooo`060?ooo`00:03oool00`000000oooo0?ooo`2?0?ooo`030000
o`3oool0oooo00/0oooo0P00o`0E0?ooo`030?l0003oool0oooo03D0oooo00<000000?ooo`3oool0
1P3oool002P0oooo0P00002A0?ooo`030000o`3oool0oooo00/0oooo00<00?l00?ooo`3oool0503o
ool00`3o0000oooo0?ooo`0c0?ooo`800000203oool002P0oooo00<000000?ooo`3oool0T@3oool0
0`000?l0oooo0?ooo`0;0?ooo`03003o003oool0oooo01@0oooo00<0o`000?ooo`3oool0<`3oool0
0`000000oooo0?ooo`060?ooo`00:03oool00`000000oooo0?ooo`2A0?ooo`030000o`3oool0oooo
00`0oooo00<00?l00?ooo`3oool0503oool00`3o0000oooo0?ooo`0b0?ooo`030000003oool0oooo
00H0oooo000X0?ooo`030000003oool0oooo0980oooo00<0003o0?ooo`3oool02`3oool00`00o`00
oooo0?ooo`0E0?ooo`030?l0003oool0oooo0340oooo00<000000?ooo`3oool01P3oool002P0oooo
00<000000?ooo`3oool0T`3oool00`000?l0oooo0?ooo`0;0?ooo`03003o003oool0oooo01@0oooo
00<0o`000?ooo`3oool0<@3oool00`000000oooo0?ooo`060?ooo`00:03oool00`000000oooo0?oo
o`2C0?ooo`030000o`3oool0oooo00`0oooo00<00?l00?ooo`3oool0503oool00`3o0000oooo0?oo
o`0`0?ooo`030000003oool0oooo00H0oooo000X0?ooo`030000003oool0oooo09@0oooo00<0003o
0?ooo`3oool02`3oool00`00o`00oooo0?ooo`0D0?ooo`030?l0003oool0oooo0300oooo00<00000
0?ooo`3oool01P3oool002P0oooo0P00002E0?ooo`030000o`3oool0oooo00`0oooo00<00?l00?oo
o`3oool0503oool00`3o0000oooo0?ooo`0^0?ooo`800000203oool002P0oooo00<000000?ooo`3o
ool0U@3oool00`000?l0oooo0?ooo`0;0?ooo`03003o003oool0oooo01@0oooo00<0o`000?ooo`3o
ool0;`3oool00`000000oooo0?ooo`060?ooo`00:03oool00`000000oooo0?ooo`2E0?ooo`030000
o`3oool0oooo00/0oooo00<00?l00?ooo`3oool0503oool00`3o0000oooo0?ooo`0_0?ooo`030000
003oool0oooo00H0oooo000X0?ooo`030000003oool0oooo09H0oooo00<0003o0?ooo`3oool02`3o
ool00`00o`00oooo0?ooo`0D0?ooo`030?l0003oool0oooo02h0oooo00<000000?ooo`3oool01P3o
ool002P0oooo00<000000?ooo`3oool0UP3oool00`000?l0oooo0?ooo`0;0?ooo`03003o003oool0
oooo01@0oooo00<0o`000?ooo`3oool0;P3oool00`000000oooo0?ooo`060?ooo`00:03oool00`00
0000oooo0?ooo`2F0?ooo`030000o`3oool0oooo00/0oooo00<00?l00?ooo`3oool05@3oool00`3o
0000oooo0?ooo`0]0?ooo`030000003oool0oooo00H0oooo000X0?ooo`030000003oool0oooo09L0
oooo00<0003o0?ooo`3oool02`3oool00`00o`00oooo0?ooo`0D0?ooo`030?l0003oool0oooo02d0
oooo00<000000?ooo`3oool01P3oool002P0oooo00<000000?ooo`3oool0U`3oool00`000?l0oooo
0?ooo`0;0?ooo`03003o003oool0oooo01@0oooo00<0o`000?ooo`3oool0;@3oool00`000000oooo
0?ooo`060?ooo`00:03oool2000009P0oooo00<0003o0?ooo`3oool02`3oool00`00o`00oooo0?oo
o`0D0?ooo`030?l0003oool0oooo02`0oooo0P0000080?ooo`00:03oool00`000000oooo0?ooo`2H
0?ooo`030000o`3oool0oooo00/0oooo00<00?l00?ooo`3oool0503oool00`3o0000oooo0?ooo`0/
0?ooo`030000003oool0oooo00H0oooo000X0?ooo`030000003oool0oooo09P0oooo00<0003o0?oo
o`3oool02`3oool00`00o`00oooo0?ooo`0D0?ooo`030?l0003oool0oooo02`0oooo00<000000?oo
o`3oool01P3oool002P0oooo00<000000?ooo`3oool0V03oool00`000?l0oooo0?ooo`0;0?ooo`03
003o003oool0oooo01@0oooo00<0o`000?ooo`3oool0;03oool00`000000oooo0?ooo`060?ooo`00
:03oool00`000000oooo0?ooo`2H0?ooo`030000o`3oool0oooo00`0oooo00<00?l00?ooo`3oool0
4`3oool00`3o0000oooo0?ooo`0/0?ooo`030000003oool0oooo00H0oooo000D0?ooo`040=^@>P00
0000000003Z@f`80oooo00<0oonf06H00000>Y000P3oool01P3o]VH00000000000000000001V0;Ko
o`<0oooo00<000000?ooo`3oool0V@3oool00`000?l0oooo0?ooo`0;0?ooo`03003o003oool0oooo
01@0oooo00<0o`000?ooo`3oool0:`3oool00`000000oooo0?ooo`060?ooo`00503oool01@2@IY00
oooo0?ooo`2@>VH0]_oo00L0oooo00<0T3X00000IP2fool01@3oool00`000000oooo0?ooo`2I0?oo
o`030000o`3oool0oooo00/0oooo00<00?l00?ooo`3oool0503oool00`3o0000oooo0?ooo`0[0?oo
o`030000003oool0oooo00H0oooo000C0?ooo`060?oo]P1V>Y00oooo0?ooo`2fISX0T=_o203oool0
0`3o]VH0000006Jfo`040?ooo`800000VP3oool00`000?l0oooo0?ooo`0;0?ooo`03003o003oool0
oooo01@0oooo00<0o`000?ooo`3oool0:@3oool3000000P0oooo000C0?ooo`060?oo]P1V>Y00oooo
0?ooo`2fISX0T=_o2@3oool00`3ookH0][Ko0?ooo`030?ooo`030000003oool0oooo09T0oooo00<0
003o0?ooo`3oool0303oool00`00o`00oooo0?ooo`0C0?ooo`030?l0003oool0oooo02/0oooo00<0
00000?ooo`3oool01P3oool001@0oooo00D0T3Xj093Ko`3ookH0IP1V0;Koo`060?ooo`060?oKT00j
>Y00oooo0?oo]P1V06H0]_oo0`3oool00`000000oooo0?ooo`2J0?ooo`030000o`3oool0oooo00/0
oooo00<00?l00?ooo`3oool0503oool00`3o0000oooo0?ooo`0Z0?ooo`030000003oool0oooo00H0
oooo000D0?ooo`040?oKT00j0000000006Jfo`P0oooo00@0fi0j000000000000>Y3K103oool00`00
0000oooo0?ooo`2J0?ooo`030000o`3oool0oooo00/0oooo00<00?l00?ooo`3oool0503oool00`3o
0000oooo0?ooo`0Z0?ooo`030000003oool0oooo00H0oooo000X0?ooo`030000003oool0oooo09X0
oooo00<0003o0?ooo`3oool02`3oool00`00o`00oooo0?ooo`0D0?ooo`030?l0003oool0oooo02X0
oooo00<000000?ooo`3oool01P3oool002P0oooo00<000000?ooo`3oool0VP3oool00`000?l0oooo
0?ooo`0<0?ooo`03003o003oool0oooo01<0oooo00<0o`000?ooo`3oool0:P3oool00`000000oooo
0?ooo`060?ooo`00:03oool00`000000oooo0?ooo`2J0?ooo`030000o`3oool0oooo00`0oooo00<0
0?l00?ooo`3oool0503oool00`3o0000oooo0?ooo`0Y0?ooo`030000003oool0oooo00H0oooo000X
0?ooo`800000V`3oool00`000?l0oooo0?ooo`0<0?ooo`03003o003oool0oooo01@0oooo00<0o`00
0?ooo`3oool0:03oool2000000P0oooo000X0?ooo`030000003oool0oooo09X0oooo00<0003o0?oo
o`3oool0303oool00`00o`00oooo0?ooo`0D0?ooo`030?l0003oool0oooo02T0oooo00<000000?oo
o`3oool01P3oool002P0oooo00<000000?ooo`3oool0V`3oool00`000?l0oooo0?ooo`0<0?ooo`03
003o003oool0oooo01<0oooo00<0o`000?ooo`3oool0:@3oool00`000000oooo0?ooo`060?ooo`00
:03oool00`000000oooo0?ooo`2K0?ooo`030000o`3oool0oooo00`0oooo00<00?l00?ooo`3oool0
503oool00`3o0000oooo0?ooo`0X0?ooo`030000003oool0oooo00H0oooo000X0?ooo`030000003o
ool0oooo09/0oooo00<0003o0?ooo`3oool0303oool00`00o`00oooo0?ooo`0D0?ooo`030?l0003o
ool0oooo02P0oooo00<000000?ooo`3oool01P3oool002P0oooo00<000000?ooo`3oool0V`3oool0
0`000?l0oooo0?ooo`0<0?ooo`03003o003oool0oooo01@0oooo00<0o`000?ooo`3oool0:03oool0
0`000000oooo0?ooo`060?ooo`00:03oool00`000000oooo0?ooo`2K0?ooo`030000o`3oool0oooo
00`0oooo00<00?l00?ooo`3oool0503oool00`3o0000oooo0?ooo`0X0?ooo`030000003oool0oooo
00H0oooo000X0?ooo`030000003oool0oooo09/0oooo00<0003o0?ooo`3oool0303oool00`00o`00
oooo0?ooo`0D0?ooo`030?l0003oool0oooo02P0oooo00<000000?ooo`3oool01P3oool002P0oooo
0P00002L0?ooo`030000o`3oool0oooo00`0oooo00<00?l00?ooo`3oool0503oool00`3o0000oooo
0?ooo`0W0?ooo`800000203oool002P0oooo00<000000?ooo`3oool0V`3oool00`000?l0oooo0?oo
o`0<0?ooo`03003o003oool0oooo01@0oooo00<0o`000?ooo`3oool0:03oool00`000000oooo0?oo
o`060?ooo`00:03oool00`000000oooo0?ooo`2L0?ooo`030000o`3oool0oooo00/0oooo00<00?l0
0?ooo`3oool05@3oool00`3o0000oooo0?ooo`0W0?ooo`030000003oool0oooo00H0oooo000X0?oo
o`030000003oool0oooo09`0oooo00<0003o0?ooo`3oool0303oool00`00o`00oooo0?ooo`0D0?oo
o`030?l0003oool0oooo02L0oooo00<000000?ooo`3oool01P3oool002P0oooo00<000000?ooo`3o
ool0W03oool00`000?l0oooo0?ooo`0<0?ooo`03003o003oool0oooo01@0oooo00<0o`000?ooo`3o
ool09`3oool00`000000oooo0?ooo`060?ooo`00:03oool00`000000oooo0?ooo`2L0?ooo`030000
o`3oool0oooo00`0oooo00<00?l00?ooo`3oool0503oool00`3o0000oooo0?ooo`0W0?ooo`030000
003oool0oooo00H0oooo000X0?ooo`030000003oool0oooo09`0oooo00<0003o0?ooo`3oool0303o
ool00`00o`00oooo0?ooo`0D0?ooo`030?l0003oool0oooo02L0oooo00<000000?ooo`3oool01P3o
ool002P0oooo0P00002M0?ooo`030000o`3oool0oooo00`0oooo00<00?l00?ooo`3oool0503oool0
0`3o0000oooo0?ooo`0V0?ooo`800000203oool002P0oooo00<000000?ooo`3oool0W03oool00`00
0?l0oooo0?ooo`0<0?ooo`03003o003oool0oooo01@0oooo00<0o`000?ooo`3oool09`3oool00`00
0000oooo0?ooo`060?ooo`002@3oool0103KT3X000000000000jT=/K0?ooo`030000003oool0oooo
09d0oooo00<0003o0?ooo`3oool02`3oool00`00o`00oooo0?ooo`0D0?ooo`030?l0003oool0oooo
02L0oooo00<000000?ooo`3oool01P3oool000P0oooo00H0oonf06IV]P3oool0oooo0;IVIP2foolJ
0?ooo`030000003oool0oooo09d0oooo00<0003o0?ooo`3oool02`3oool00`00o`00oooo0?ooo`0D
0?ooo`030?l0003oool0oooo02L0oooo00<000000?ooo`3oool01P3oool000H0oooo00@0oonf092@
f`3oool0][Jf0P3oool00`2f][H0oooo0?ooo`0I0?ooo`030000003oool0oooo09d0oooo00<0003o
0?ooo`3oool02`3oool00`00o`00oooo0?ooo`0E0?ooo`030?l0003oool0oooo02H0oooo00<00000
0?ooo`3oool01P3oool000H0oooo00<0oonf06H0000000000`0000000`00>Y00fooo0?ooo`050?oo
o`040=^@>P000000000003Z@f`80oooo00<0oonf06H00000>Y00103oool0103KT3X000000000>P2@
fol30?ooo`030000003oool0oooo09d0oooo00<0003o0?ooo`3oool0303oool00`00o`00oooo0?oo
o`0D0?ooo`030?l0003oool0oooo02H0oooo00<000000?ooo`3oool01P3oool000`0oooo00<0fkJf
0=_oo`3oool01@3oool01@2@IY00oooo0?ooo`2@>VH0]_oo00T0oooo00<0okIV03Z@f`3oool00`3o
ool00`000000oooo0?ooo`2M0?ooo`030000o`3oool0oooo00`0oooo00<00?l00?ooo`3oool0503o
ool00`3o0000oooo0?ooo`0V0?ooo`030000003oool0oooo00H0oooo000C0?ooo`060?oo]P1V>Y00
oooo0?ooo`2fISX0T=_o1P3oool01P3ookH0IP00000000000000000j093Ko`<0oooo0P00002N0?oo
o`030000o`3oool0oooo00`0oooo00<00?l00?ooo`3oool0503oool00`3o0000oooo0?ooo`0T0?oo
o`<00000203oool000L0oooo00L0fi0j0000000jT=/0oooo0;IV000006H0]_oo00D0oooo00H0oonf
06HjT03oool0oooo0;IV>P2@fol70?ooo`040;IV001V]_l0okIV03Z@f`@0oooo00<000000?ooo`3o
ool0W@3oool00`000?l0oooo0?ooo`0<0?ooo`03003o003oool0oooo01@0oooo00<0o`000?ooo`3o
ool09P3oool00`000000oooo0?ooo`060?ooo`001P3oool0203ookH0T93K0?ooo`2fT900fooo0?oo
o`2fT900fooo1P3oool01@2@>SX0T=_o0?oo]P1V06H0]_oo00L0oooo00@0oonf06H0>P2@T6H0>Y3K
103oool00`000000oooo0?ooo`2M0?ooo`030000o`3oool0oooo00`0oooo00<00?l00?ooo`3oool0
503oool00`3o0000oooo0?ooo`0V0?ooo`030000003oool0oooo00H0oooo00060?ooo`080?oof`2@
T;H0oooo0?nfT02@fol0oooo0=^@T02fool60?ooo`040?oKT00j0000000006Jfo`T0oooo00<0om^@
03X0000jT=/0103oool00`000000oooo0?ooo`2N0?ooo`030000o`3oool0oooo00/0oooo00<00?l0
0?ooo`3oool0503oool00`3o0000oooo0?ooo`0V0?ooo`030000003oool0oooo00H0oooo00060?oo
o`070?oo]P1V000006Jf0?oof`2@>P00000003Z@f`0K0?ooo`030000003oool0oooo09h0oooo00<0
003o0?ooo`3oool02`3oool00`00o`00oooo0?ooo`0D0?ooo`030?l0003oool0oooo02H0oooo00<0
00000?ooo`3oool01P3oool002P0oooo00<000000?ooo`3oool0WP3oool00`000?l0oooo0?ooo`0;
0?ooo`03003o003oool0oooo01D0oooo00<0o`000?ooo`3oool09@3oool00`000000oooo0?ooo`06
0?ooo`00:03oool00`000000oooo0?ooo`2N0?ooo`030000o`3oool0oooo00`0oooo00<00?l00?oo
o`3oool0503oool00`3o0000oooo0?ooo`0U0?ooo`030000003oool0oooo00H0oooo000:0?ooo`06
0?oo]P1V000000000000000006H0]_oo603oool00`000000oooo0?ooo`2N0?ooo`030000o`3oool0
oooo00`0oooo00<00?l00?ooo`3oool0503oool00`3o0000oooo0?ooo`0U0?ooo`030000003oool0
oooo00H0oooo000:0?ooo`060?oo]P2f]_l0oonf0;Jfo`3o][H0]_oo603oool2000009l0oooo00<0
003o0?ooo`3oool0303oool00`00o`00oooo0?ooo`0D0?ooo`030?l0003oool0oooo02@0oooo0P00
00080?ooo`002`3oool00`2fIP00001V0;Koo`0J0?ooo`030000003oool0oooo09h0oooo00<0003o
0?ooo`3oool0303oool00`00o`00oooo0?ooo`0D0?ooo`030?l0003oool0oooo02D0oooo00<00000
0?ooo`3oool01P3oool002P0oooo00<000000?ooo`3oool0WP3oool00`000?l0oooo0?ooo`0<0?oo
o`03003o003oool0oooo01@0oooo00<0o`000?ooo`3oool09@3oool00`000000oooo0?ooo`060?oo
o`00:03oool00`000000oooo0?ooo`2N0?ooo`030000o`3oool0oooo00`0oooo00<00?l00?ooo`3o
ool0503oool00`3o0000oooo0?ooo`0U0?ooo`030000003oool0oooo00H0oooo000:0?ooo`030?nf
T02@fol0oooo01/0oooo00<000000?ooo`3oool0WP3oool00`000?l0oooo0?ooo`0<0?ooo`03003o
003oool0oooo01@0oooo00<0o`000?ooo`3oool09@3oool00`000000oooo0?ooo`060?ooo`002P3o
ool00`3o]Y00T=_o0?ooo`0K0?ooo`030000003oool0oooo09l0oooo00<0003o0?ooo`3oool02`3o
ool00`00o`00oooo0?ooo`0D0?ooo`030?l0003oool0oooo02D0oooo00<000000?ooo`3oool01P3o
ool000P0oooo00H0om^@03X00000000000000000IP2foolJ0?ooo`030000003oool0oooo09l0oooo
00<0003o0?ooo`3oool02`3oool00`00o`00oooo0?ooo`0E0?ooo`030?l0003oool0oooo02@0oooo
00<000000?ooo`3oool01P3oool000X0oooo00<0okJ@093Ko`3oool06`3oool200000:00oooo00<0
003o0?ooo`3oool02`3oool00`00o`00oooo0?ooo`0E0?ooo`030?l0003oool0oooo02<0oooo0P00
00080?ooo`002P3oool00`3o]Y00T=_o0?ooo`0K0?ooo`030000003oool0oooo09l0oooo00<0003o
0?ooo`3oool02`3oool00`00o`00oooo0?ooo`0E0?ooo`030?l0003oool0oooo02@0oooo00<00000
0?ooo`3oool01P3oool002P0oooo00<000000?ooo`3oool0W`3oool00`000?l0oooo0?ooo`0;0?oo
o`03003o003oool0oooo01D0oooo00<0o`000?ooo`3oool0903oool00`000000oooo0?ooo`060?oo
o`002@3oool0103KT3X000000000000jT=/K0?ooo`030000003oool0oooo09l0oooo00<0003o0?oo
o`3oool0303oool00`00o`00oooo0?ooo`0D0?ooo`030?l0003oool0oooo02@0oooo00<000000?oo
o`3oool01P3oool000P0oooo00H0oonf06IV]P3oool0oooo0;IVIP2foolJ0?ooo`030000003oool0
oooo09l0oooo00<0003o0?ooo`3oool0303oool00`00o`00oooo0?ooo`0D0?ooo`030?l0003oool0
oooo02@0oooo00<000000?ooo`3oool01P3oool000H0oooo00@0oonf092@f`3oool0][Jf0P3oool0
0`2f][H0oooo0?ooo`0I0?ooo`030000003oool0oooo09l0oooo00<0003o0?ooo`3oool0303oool0
0`00o`00oooo0?ooo`0D0?ooo`030?l0003oool0oooo02@0oooo00<000000?ooo`3oool01P3oool0
00H0oooo00<0oonf06H0000000000`0000000`00>Y00fooo0?ooo`0I0?ooo`030000003oool0oooo
09l0oooo00<0003o0?ooo`3oool0303oool00`00o`00oooo0?ooo`0D0?ooo`030?l0003oool0oooo
02@0oooo00<000000?ooo`3oool01P3oool000`0oooo00<0fkJf0=_oo`3oool06@3oool00`000000
oooo0?ooo`2O0?ooo`030000o`3oool0oooo00`0oooo00<00?l00?ooo`3oool0503oool00`3o0000
oooo0?ooo`0T0?ooo`030000003oool0oooo00H0oooo000X0?ooo`800000X03oool00`000?l0oooo
0?ooo`0<0?ooo`03003o003oool0oooo01@0oooo00<0o`000?ooo`3oool08`3oool2000000P0oooo
00070?ooo`070=^@>P000000>Y3K0?ooo`2fIP00001V0;Koo`0J0?ooo`030000003oool0oooo09l0
oooo00<0003o0?ooo`3oool0303oool00`00o`00oooo0?ooo`0E0?ooo`030?l0003oool0oooo02<0
oooo00<000000?ooo`3oool01P3oool000H0oooo00P0oonf092@f`3oool0]Y2@0=_oo`3oool0]Y2@
0=_ooaX0oooo00<000000?ooo`3oool0W`3oool00`000?l0oooo0?ooo`0<0?ooo`03003o003oool0
oooo01D0oooo00<0o`000?ooo`3oool08`3oool00`000000oooo0?ooo`060?ooo`001P3oool0203o
om/0T92f0?ooo`3o]Y00T=_o0?ooo`3KT900]_oo6P3oool00`000000oooo0?ooo`2O0?ooo`030000
o`3oool0oooo00`0oooo00<00?l00?ooo`3oool05@3oool00`3o0000oooo0?ooo`0S0?ooo`030000
003oool0oooo00H0oooo00060?ooo`070?oo]P1V000006Jf0?oof`2@>P00000003Z@f`0K0?ooo`03
0000003oool0oooo09l0oooo00<0003o0?ooo`3oool0303oool00`00o`00oooo0?ooo`0E0?ooo`03
0?l0003oool0oooo02<0oooo00<000000?ooo`3oool01P3oool001@0oooo00@0fi0j000000000000
>Y3K0P3oool00`3ookH0IP00000jT0030?ooo`050?oo]P1V000000000000>P2@fol00`3oool00`00
0000oooo0?ooo`2O0?ooo`030000o`3oool0oooo00`0oooo00<00?l00?ooo`3oool05@3oool00`3o
0000oooo0?ooo`0S0?ooo`030000003oool0oooo00H0oooo000D0?ooo`05091VT03oool0oooo090j
IP2fool01`3oool01@2fIP00I[Ko0?ooo`3ookH0][Ko00<0oooo00<000000?ooo`3oool0X03oool0
0`000?l0oooo0?ooo`0;0?ooo`03003o003oool0oooo01D0oooo00<0o`000?ooo`3oool08`3oool0
0`000000oooo0?ooo`060?ooo`002P3oool01P3ookH0][Ko0?ooo`3oool0okJf0;Koo`<0oooo00H0
oonf06HjT03oool0oooo0;IV>P2@fol60?ooo`060?oo]P1V0000>Y3K0?ooo`3KT3X0I[Ko0`3oool2
00000:40oooo00<0003o0?ooo`3oool02`3oool00`00o`00oooo0?ooo`0E0?ooo`030?l0003oool0
oooo0240oooo0`0000080?ooo`002P3oool01P3ookH0IP00000000000000001V0;Koo`<0oooo00H0
oonf06HjT03oool0oooo0;IV>P2@fol70?ooo`04090jIP0j>P000000000jT0@0oooo00<000000?oo
o`3oool0X03oool00`000?l0oooo0?ooo`0;0?ooo`03003o003oool0oooo01D0oooo00<0o`000?oo
o`3oool08`3oool00`000000oooo0?ooo`060?ooo`00503oool01@2@>SX0T=_o0?oo]P1V06H0]_oo
00L0oooo00<0okIV000jT03oool01@3oool00`000000oooo0?ooo`2P0?ooo`030000o`3oool0oooo
00`0oooo00<00?l00?ooo`3oool0503oool00`3o0000oooo0?ooo`0S0?ooo`030000003oool0oooo
00H0oooo000D0?ooo`040?oKT00j0000000006Jfo`T0oooo00@0fi0j000000000000I[Ko0`3oool0
0`000000oooo0?ooo`2P0?ooo`030000o`3oool0oooo00`0oooo00<00?l00?ooo`3oool0503oool0
0`3o0000oooo0?ooo`0S0?ooo`030000003oool0oooo00H0oooo000:0?ooo`060?oo]P1V00000000
0000000006H0]_oo603oool00`000000oooo0?ooo`2P0?ooo`030000o`3oool0oooo00`0oooo00<0
0?l00?ooo`3oool0503oool00`3o0000oooo0?ooo`0S0?ooo`030000003oool0oooo00H0oooo000:
0?ooo`060?oo]P2f]_l0oonf0;Jfo`3o][H0]_oo603oool00`000000oooo0?ooo`2P0?ooo`030000
o`3oool0oooo00`0oooo00<00?l00?ooo`3oool05@3oool00`3o0000oooo0?ooo`0R0?ooo`030000
003oool0oooo00H0oooo000;0?ooo`030;IV000006H0]_oo01X0oooo00<000000?ooo`3oool0X03o
ool00`000?l0oooo0?ooo`0<0?ooo`03003o003oool0oooo01D0oooo00<0o`000?ooo`3oool08P3o
ool00`000000oooo0?ooo`060?ooo`00:03oool200000:40oooo00<0003o0?ooo`3oool0303oool0
0`00o`00oooo0?ooo`0E0?ooo`030?l0003oool0oooo0240oooo0P0000080?ooo`00:03oool00`00
0000oooo0?ooo`2P0?ooo`030000o`3oool0oooo00`0oooo00<00?l00?ooo`3oool05@3oool00`3o
0000oooo0?ooo`0R0?ooo`030000003oool0oooo00H0oooo000X0?ooo`030000003oool0oooo0:00
oooo00<0003o0?ooo`3oool0303oool00`00o`00oooo0?ooo`0E0?ooo`030?l0003oool0oooo0280
oooo00<000000?ooo`3oool01P3oool002P0oooo00<000000?ooo`3oool0X03oool00`000?l0oooo
0?ooo`0<0?ooo`03003o003oool0oooo01D0oooo00<0o`000?ooo`3oool08P3oool00`000000oooo
0?ooo`060?ooo`00:03oool00`000000oooo0?ooo`2P0?ooo`030000o`3oool0oooo00`0oooo00<0
0?l00?ooo`3oool05@3oool00`3o0000oooo0?ooo`0R0?ooo`030000003oool0oooo00H0oooo000X
0?ooo`030000003oool0oooo0:00oooo00<0003o0?ooo`3oool0303oool00`00o`00oooo0?ooo`0E
0?ooo`030?l0003oool0oooo0280oooo00<000000?ooo`3oool01P3oool002P0oooo00<000000?oo
o`3oool0X03oool00`000?l0oooo0?ooo`0<0?ooo`03003o003oool0oooo01D0oooo00<0o`000?oo
o`3oool08P3oool00`000000oooo0?ooo`060?ooo`00:03oool00`000000oooo0?ooo`2P0?ooo`03
0000o`3oool0oooo00d0oooo00<00?l00?ooo`3oool0503oool00`3o0000oooo0?ooo`0R0?ooo`03
0000003oool0oooo00H0oooo000X0?ooo`800000X@3oool00`000?l0oooo0?ooo`0=0?ooo`03003o
003oool0oooo01@0oooo00<0o`000?ooo`3oool08@3oool2000000P0oooo000X0?ooo`030000003o
ool0oooo0:00oooo00<0003o0?ooo`3oool03@3oool00`00o`00oooo0?ooo`0D0?ooo`030?l0003o
ool0oooo0280oooo00<000000?ooo`3oool01P3oool002P0oooo00<000000?ooo`3oool0X@3oool0
0`000?l0oooo0?ooo`0<0?ooo`03003o003oool0oooo01D0oooo00<0o`000?ooo`3oool08@3oool0
0`000000oooo0?ooo`060?ooo`00:03oool00`000000oooo0?ooo`2Q0?ooo`030000o`3oool0oooo
00`0oooo00<00?l00?ooo`3oool05@3oool00`3o0000oooo0?ooo`0Q0?ooo`030000003oool0oooo
00H0oooo000X0?ooo`030000003oool0oooo0:40oooo00<0003o0?ooo`3oool0303oool00`00o`00
oooo0?ooo`0E0?ooo`030?l0003oool0oooo0240oooo00<000000?ooo`3oool01P3oool002P0oooo
00<000000?ooo`3oool0X@3oool00`000?l0oooo0?ooo`0<0?ooo`03003o003oool0oooo01D0oooo
00<0o`000?ooo`3oool08@3oool00`000000oooo0?ooo`060?ooo`00:03oool00`000000oooo0?oo
o`2Q0?ooo`030000o`3oool0oooo00`0oooo00<00?l00?ooo`3oool05@3oool00`3o0000oooo0?oo
o`0Q0?ooo`030000003oool0oooo00H0oooo000X0?ooo`800000XP3oool00`000?l0oooo0?ooo`0<
0?ooo`03003o003oool0oooo01D0oooo00<0o`000?ooo`3oool0803oool2000000P0oooo000X0?oo
o`030000003oool0oooo0:40oooo00<0003o0?ooo`3oool0303oool00`00o`00oooo0?ooo`0E0?oo
o`030?l0003oool0oooo0240oooo00<000000?ooo`3oool01P3oool002P0oooo00<000000?ooo`3o
ool0X@3oool00`000?l0oooo0?ooo`0<0?ooo`03003o003oool0oooo01D0oooo00<0o`000?ooo`3o
ool08@3oool00`000000oooo0?ooo`060?ooo`00:03oool00`000000oooo0?ooo`2Q0?ooo`030000
o`3oool0oooo00`0oooo00<00?l00?ooo`3oool05@3oool00`3o0000oooo0?ooo`0Q0?ooo`030000
003oool0oooo00H0oooo000X0?ooo`030000003oool0oooo0:40oooo00<0003o0?ooo`3oool0303o
ool00`00o`00oooo0?ooo`0E0?ooo`030?l0003oool0oooo0240oooo00<000000?ooo`3oool01P3o
ool001@0oooo00@0fi0j000000000000>Y3K0P3oool00`3ookH0IP00000jT0030?ooo`040;IV0000
0000000003Z@f`@0oooo00<000000?ooo`3oool0X@3oool00`000?l0oooo0?ooo`0<0?ooo`03003o
003oool0oooo01D0oooo00<0o`000?ooo`3oool08@3oool00`000000oooo0?ooo`060?ooo`00503o
ool01@2@IY00oooo0?ooo`2@>VH0]_oo00H0oooo00D0oonf06IV]P3oool0oooo091VT0040?ooo`03
0000003oool0oooo0:40oooo00<0003o0?ooo`3oool03@3oool00`00o`00oooo0?ooo`0D0?ooo`03
0?l0003oool0oooo0240oooo00<000000?ooo`3oool01P3oool001<0oooo00H0oonf06HjT03oool0
oooo0;IV>P2@fol70?ooo`04091VT03oool0oonf06IV]P@0oooo0P00002R0?ooo`030000o`3oool0
oooo00d0oooo00<00?l00?ooo`3oool0503oool00`3o0000oooo0?ooo`0O0?ooo`<00000203oool0
01<0oooo00H0oonf06HjT03oool0oooo0;IV>P2@fol70?ooo`040;IV00000000000003Z@f`@0oooo
00<000000?ooo`3oool0XP3oool00`000?l0oooo0?ooo`0<0?ooo`03003o003oool0oooo01D0oooo
00<0o`000?ooo`3oool0803oool00`000000oooo0?ooo`060?ooo`00503oool01@2@>SX0T=_o0?oo
]P1V06H0]_oo00H0oooo00D0oonf06HjT03oool0oonf06HjT0040?ooo`030000003oool0oooo0:80
oooo00<0003o0?ooo`3oool0303oool00`00o`00oooo0?ooo`0E0?ooo`030?l0003oool0oooo0200
oooo00<000000?ooo`3oool01P3oool001@0oooo00@0om^@03X000000000I[Ko203oool0103KT3X0
00000000001V]_l40?ooo`030000003oool0oooo0:80oooo00<0003o0?ooo`3oool0303oool00`00
o`00oooo0?ooo`0E0?ooo`030?l0003oool0oooo0200oooo00<000000?ooo`3oool01P3oool002P0
oooo00<000000?ooo`3oool0XP3oool00`000?l0oooo0?ooo`0<0?ooo`03003o003oool0oooo01D0
oooo00<0o`000?ooo`3oool0803oool00`000000oooo0?ooo`060?ooo`00:03oool00`000000oooo
0?ooo`2R0?ooo`030000o`3oool0oooo00`0oooo00<00?l00?ooo`3oool05@3oool00`3o0000oooo
0?ooo`0P0?ooo`030000003oool0oooo00H0oooo000X0?ooo`030000003oool0oooo0:80oooo00<0
003o0?ooo`3oool0303oool00`00o`00oooo0?ooo`0E0?ooo`030?l0003oool0oooo0200oooo00<0
00000?ooo`3oool01P3oool002P0oooo00<000000?ooo`3oool0XP3oool00`000?l0oooo0?ooo`0<
0?ooo`03003o003oool0oooo01D0oooo00<0o`000?ooo`3oool0803oool00`000000oooo0?ooo`06
0?ooo`00:03oool200000:<0oooo00<0003o0?ooo`3oool0303oool00`00o`00oooo0?ooo`0E0?oo
o`030?l0003oool0oooo01l0oooo0P0000080?ooo`00:03oool00`000000oooo0?ooo`2R0?ooo`03
0000o`3oool0oooo00`0oooo00<00?l00?ooo`3oool05@3oool00`3o0000oooo0?ooo`0P0?ooo`03
0000003oool0oooo00H0oooo000X0?ooo`030000003oool0oooo0:80oooo00<0003o0?ooo`3oool0
303oool00`00o`00oooo0?ooo`0E0?ooo`030?l0003oool0oooo0200oooo00<000000?ooo`3oool0
1P3oool002P0oooo00<000000?ooo`3oool0XP3oool00`000?l0oooo0?ooo`0<0?ooo`03003o003o
ool0oooo01D0oooo00<0o`000?ooo`3oool0803oool00`000000oooo0?ooo`060?ooo`00:03oool0
0`000000oooo0?ooo`2R0?ooo`030000o`3oool0oooo00`0oooo00<00?l00?ooo`3oool05@3oool0
0`3o0000oooo0?ooo`0P0?ooo`030000003oool0oooo00H0oooo000X0?ooo`030000003oool0oooo
0:80oooo00<0003o0?ooo`3oool0303oool00`00o`00oooo0?ooo`0E0?ooo`030?l0003oool0oooo
0200oooo00<000000?ooo`3oool01P3oool002P0oooo00<000000?ooo`3oool0XP3oool00`000?l0
oooo0?ooo`0<0?ooo`03003o003oool0oooo01D0oooo00<0o`000?ooo`3oool0803oool00`000000
oooo0?ooo`060?ooo`00:03oool200000:<0oooo00<0003o0?ooo`3oool03@3oool00`00o`00oooo
0?ooo`0E0?ooo`030?l0003oool0oooo01h0oooo0P0000080?ooo`00:03oool00`000000oooo0?oo
o`2R0?ooo`030000o`3oool0oooo00d0oooo00<00?l00?ooo`3oool05@3oool00`3o0000oooo0?oo
o`0O0?ooo`030000003oool0oooo00H0oooo000X0?ooo`030000003oool0oooo0:80oooo00<0003o
0?ooo`3oool03@3oool00`00o`00oooo0?ooo`0E0?ooo`030?l0003oool0oooo01l0oooo00<00000
0?ooo`3oool01P3oool002P0oooo00<000000?ooo`3oool0XP3oool00`000?l0oooo0?ooo`0=0?oo
o`03003o003oool0oooo01D0oooo00<0o`000?ooo`3oool07`3oool00`000000oooo0?ooo`060?oo
o`00:03oool00`000000oooo0?ooo`2S0?ooo`030000o`3oool0oooo00`0oooo00<00?l00?ooo`3o
ool05@3oool00`3o0000oooo0?ooo`0O0?ooo`030000003oool0oooo00H0oooo000X0?ooo`030000
003oool0oooo0:<0oooo00<0003o0?ooo`3oool0303oool00`00o`00oooo0?ooo`0E0?ooo`030?l0
003oool0oooo01l0oooo00<000000?ooo`3oool01P3oool002P0oooo00<000000?ooo`3oool0X`3o
ool00`000?l0oooo0?ooo`0<0?ooo`03003o003oool0oooo01D0oooo00<0o`000?ooo`3oool07`3o
ool00`000000oooo0?ooo`060?ooo`00:03oool00`000000oooo0?ooo`2S0?ooo`030000o`3oool0
oooo00`0oooo00<00?l00?ooo`3oool05@3oool00`3o0000oooo0?ooo`0O0?ooo`030000003oool0
oooo00H0oooo000X0?ooo`800000Y03oool00`000?l0oooo0?ooo`0<0?ooo`03003o003oool0oooo
01D0oooo00<0o`000?ooo`3oool07P3oool2000000P0oooo000X0?ooo`030000003oool0oooo0:<0
oooo00<0003o0?ooo`3oool0303oool00`00o`00oooo0?ooo`0E0?ooo`030?l0003oool0oooo01l0
oooo00<000000?ooo`3oool01P3oool002P0oooo00<000000?ooo`3oool0X`3oool00`000?l0oooo
0?ooo`0<0?ooo`03003o003oool0oooo01D0oooo00<0o`000?ooo`3oool07`3oool00`000000oooo
0?ooo`060?ooo`00:03oool00`000000oooo0?ooo`2S0?ooo`030000o`3oool0oooo00`0oooo00<0
0?l00?ooo`3oool05@3oool00`3o0000oooo0?ooo`0O0?ooo`030000003oool0oooo00H0oooo000X
0?ooo`030000003oool0oooo0:<0oooo00<0003o0?ooo`3oool0303oool00`00o`00oooo0?ooo`0E
0?ooo`030?l0003oool0oooo01l0oooo00<000000?ooo`3oool01P3oool001l0oooo00H0oonf06H0
0000000000000000>P2@fol30?ooo`030000003oool0oooo0:<0oooo00<0003o0?ooo`3oool0303o
ool00`00o`00oooo0?ooo`0E0?ooo`030?l0003oool0oooo01l0oooo00<000000?ooo`3oool01P3o
ool00240oooo00<0okIV03Z@f`3oool0103oool00`000000oooo0?ooo`050?ooo`030000003oool0
oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000003oool0
oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000003oool0
oooo00@0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000003oool0
oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000003oool0
oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000003oool0
oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000003oool0
oooo00D0oooo00<000000?ooo`3oool0103oool00`000?l000000?ooo`060?ooo`030000003oool0
oooo00<0oooo00<00?l00?ooo`0000001`3oool00`000000oooo0?ooo`050?ooo`030000003oool0
oooo00<0oooo00<0o`000?ooo`0000001`3oool00`000000oooo0?ooo`050?ooo`030000003oool0
oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`008@3oool00`3o
]VH0>Y3K0?ooo`040?ooojH0000000<0003o000000000000300000000`00o`0000000000000E0000
00030?l000000000000002000000203oool00240oooo00<0okIV03Z@f`3oool0o03oool00200oooo
00<0T3YV0;JfIP0jT=/0o@3oool00200oooo00<0okIV0000000jT=/0o@3oool00?l0oooo8@3oool0
0001\
\>"],
  ImageRangeCache->{{{0, 287}, {176.938, 0}} -> {0.493891, -0.168458, \
0.0125636, 0.00677612}}],

Cell[BoxData[
    TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
      False,
      Editable->False]], "Output"],

Cell[BoxData[
    \("D:\\UJJAL\\Arundhati\\Arundhati 1/S7.eps"\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
    \(a = \[ExponentialE]^\((A\ \((Log[t])\)^\[Alpha])\)\), "\n", 
    \(H = D[a, t]/a\), "\n", 
    \(Rdot = H\ R - 1\), "\n", 
    \(entropydot = 
      Simplify[\(\(2  \[Pi]\ R\)\/\(\(\ \)\(G\)\)\) \((\ \(R\^2\) \((k\/a^2 - 
                    D[H, t])\)\ \((Rdot - H\ R)\) + Rdot)\)]\)}], "Input"],

Cell[BoxData[
    \(\[ExponentialE]\^\(A\ Log[t]\^\[Alpha]\)\)], "Output"],

Cell[BoxData[
    \(\(A\ \[Alpha]\ Log[t]\^\(\(-1\) + \[Alpha]\)\)\/t\)], "Output"],

Cell[BoxData[
    \(General::"spell1" \(\(:\)\(\ \)\) 
      "Possible spelling error: new symbol name \"\!\(Rdot\)\" is similar to \
existing symbol \"\!\(Root\)\"."\)], "Message"],

Cell[BoxData[
    \(\(-1\) + \(A\ R\ \[Alpha]\ Log[t]\^\(\(-1\) + \[Alpha]\)\)\/t\)], \
"Output"],

Cell[BoxData[
    \(\(2\ \[Pi]\ R\ \((\(-1\) - \[ExponentialE]\^\(\(-2\)\ A\ Log[t]\^\
\[Alpha]\)\ k\ R\^2 + \(A\ R\^2\ \((\(-1\) + \[Alpha])\)\ \[Alpha]\ \
Log[t]\^\(\(-2\) + \[Alpha]\)\)\/t\^2 + \(A\ R\ \((\(-R\) + t)\)\ \[Alpha]\ \
Log[t]\^\(\(-1\) + \[Alpha]\)\)\/t\^2)\)\)\/G\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{\(\[Alpha] = 2\), "\n", \(A = 5\), "\n", \(G = 1\), "\n", 
    StyleBox[\(EQ1 = 
        NDSolve[{\ \(X'\)[t] == H\ X[t] - 1, X[100] == 999}, 
          X[t], {t, 0, 10}]\),
      FormatType->StandardForm], "\n", \(Rdot = 
      H\ \((X[t] /. EQ1)\) - 1\), "\n", \(entropydot = 
      Simplify[\(\(2  \[Pi]\ \((X[t] /. 
                    EQ1)\)\)\/\(\(\ \)\(G\)\)\) \((\ \(\((\((X[t] /. 
                          EQ1)\))\)\^2\) \((k\/a^2 - D[H, t])\)\ \((Rdot - 
                    H\ \((X[t] /. EQ1)\))\) + Rdot)\)]\)}], "Input"],

Cell[BoxData[
    \(2\)], "Output"],

Cell[BoxData[
    \(5\)], "Output"],

Cell[BoxData[
    \(1\)], "Output"],

Cell[BoxData[
    \(NDSolve::"mxst" \(\(:\)\(\ \)\) 
      "Maximum number of \!\(1000\) steps reached at the point \!\(t\) == \
\!\(0.003207421963498469`\)."\)], "Message"],

Cell[BoxData[
    RowBox[{"{", 
      RowBox[{"{", 
        RowBox[{\(X[t]\), "\[Rule]", 
          RowBox[{
            
            TagBox[\(InterpolatingFunction[{{0.003207421963498469`, 10.`}}, 
                "<>"]\),
              False,
              Editable->False], "[", "t", "]"}]}], "}"}], "}"}]], "Output"],

Cell[BoxData[
    RowBox[{"{", 
      RowBox[{\(-1\), "+", 
        FractionBox[
          RowBox[{"10", " ", \(Log[t]\), " ", 
            RowBox[{
              
              TagBox[\(InterpolatingFunction[{{0.003207421963498469`, 10.`}}, 
                  "<>"]\),
                False,
                Editable->False], "[", "t", "]"}]}], "t"]}], "}"}]], "Output"],

Cell[BoxData[
    RowBox[{"{", 
      RowBox[{"2", " ", "\[Pi]", " ", 
        RowBox[{
          
          TagBox[\(InterpolatingFunction[{{0.003207421963498469`, 10.`}}, 
              "<>"]\),
            False,
            Editable->False], "[", "t", "]"}], " ", 
        RowBox[{"(", 
          RowBox[{\(-1\), "+", 
            FractionBox[
              RowBox[{"10", " ", \(Log[t]\), " ", 
                RowBox[{
                  
                  TagBox[\(InterpolatingFunction[{{0.003207421963498469`, 
                          10.`}}, "<>"]\),
                    False,
                    Editable->False], "[", "t", "]"}]}], "t"], "+", 
            FractionBox[
              
              RowBox[{\((10 - \[ExponentialE]\^\(\(-10\)\ Log[t]\^2\)\ k\ \
t\^2 - 10\ Log[t])\), " ", 
                SuperscriptBox[
                  RowBox[{
                    
                    TagBox[\(InterpolatingFunction[{{0.003207421963498469`, 
                            10.`}}, "<>"]\),
                      False,
                      Editable->False], "[", "t", "]"}], "2"]}], \(t\^2\)]}], 
          ")"}]}], "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
    \(k = \(-1\)\), "\n", 
    \(f81 = 
      Plot[entropydot*2, {t, 1, 4}, Frame \[Rule] True, 
        PlotStyle \[Rule] {{RGBColor[1, 0, 0]}}]\), "\[IndentingNewLine]", 
    \(k = 1\), "\n", 
    \(f82 = 
      Plot[entropydot, {t, 1, 4}, Frame \[Rule] True, 
        PlotStyle \[Rule] {{RGBColor[0, 1, 0]}}]\), "\[IndentingNewLine]", 
    \(k = 0\), "\n", 
    \(f83 = 
      Plot[entropydot/3, {t, 1, 4}, Frame \[Rule] True, 
        PlotStyle \[Rule] {{RGBColor[0, 0, 1]}}]\), "\n", 
    \(f8 = 
      Show[{f81, f82, f83}, PlotRange \[Rule] {{1, 4}, {0, 1}}, 
        FrameLabel \[Rule] {"\<t\>", \
\*"\"\<\!\(dS\_E\)+\!\(dS\_IE\)\>\""}]\), "\n", 
    \(Export["\<D:\UJJAL\Arundhati\Arundhati 1/S8.eps\>", f8]\)}], "Input"],

Cell[BoxData[
    \(\(-1\)\)], "Output"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
-0.293651 0.31746 0.0147151 0.0961337 [
[.02381 -0.0125 -3 -9 ]
[.02381 -0.0125 3 0 ]
[.18254 -0.0125 -9 -9 ]
[.18254 -0.0125 9 0 ]
[.34127 -0.0125 -3 -9 ]
[.34127 -0.0125 3 0 ]
[.5 -0.0125 -9 -9 ]
[.5 -0.0125 9 0 ]
[.65873 -0.0125 -3 -9 ]
[.65873 -0.0125 3 0 ]
[.81746 -0.0125 -9 -9 ]
[.81746 -0.0125 9 0 ]
[.97619 -0.0125 -3 -9 ]
[.97619 -0.0125 3 0 ]
[ 0 0 -0.125 0 ]
[-0.0125 .01472 -6 -4.5 ]
[-0.0125 .01472 0 4.5 ]
[-0.0125 .11085 -6 -4.5 ]
[-0.0125 .11085 0 4.5 ]
[-0.0125 .20698 -6 -4.5 ]
[-0.0125 .20698 0 4.5 ]
[-0.0125 .30312 -6 -4.5 ]
[-0.0125 .30312 0 4.5 ]
[-0.0125 .39925 -6 -4.5 ]
[-0.0125 .39925 0 4.5 ]
[-0.0125 .49538 -6 -4.5 ]
[-0.0125 .49538 0 4.5 ]
[-0.0125 .59152 -6 -4.5 ]
[-0.0125 .59152 0 4.5 ]
[ 0 0 -0.125 0 ]
[ 0 .61803 .125 0 ]
[ 1 0 .125 0 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.02381 0 m
.02381 .00625 L
s
[(1)] .02381 -0.0125 0 1 Mshowa
.18254 0 m
.18254 .00625 L
s
[(1.5)] .18254 -0.0125 0 1 Mshowa
.34127 0 m
.34127 .00625 L
s
[(2)] .34127 -0.0125 0 1 Mshowa
.5 0 m
.5 .00625 L
s
[(2.5)] .5 -0.0125 0 1 Mshowa
.65873 0 m
.65873 .00625 L
s
[(3)] .65873 -0.0125 0 1 Mshowa
.81746 0 m
.81746 .00625 L
s
[(3.5)] .81746 -0.0125 0 1 Mshowa
.97619 0 m
.97619 .00625 L
s
[(4)] .97619 -0.0125 0 1 Mshowa
.125 Mabswid
.05556 0 m
.05556 .00375 L
s
.0873 0 m
.0873 .00375 L
s
.11905 0 m
.11905 .00375 L
s
.15079 0 m
.15079 .00375 L
s
.21429 0 m
.21429 .00375 L
s
.24603 0 m
.24603 .00375 L
s
.27778 0 m
.27778 .00375 L
s
.30952 0 m
.30952 .00375 L
s
.37302 0 m
.37302 .00375 L
s
.40476 0 m
.40476 .00375 L
s
.43651 0 m
.43651 .00375 L
s
.46825 0 m
.46825 .00375 L
s
.53175 0 m
.53175 .00375 L
s
.56349 0 m
.56349 .00375 L
s
.59524 0 m
.59524 .00375 L
s
.62698 0 m
.62698 .00375 L
s
.69048 0 m
.69048 .00375 L
s
.72222 0 m
.72222 .00375 L
s
.75397 0 m
.75397 .00375 L
s
.78571 0 m
.78571 .00375 L
s
.84921 0 m
.84921 .00375 L
s
.88095 0 m
.88095 .00375 L
s
.9127 0 m
.9127 .00375 L
s
.94444 0 m
.94444 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
0 .01472 m
.00625 .01472 L
s
[(0)] -0.0125 .01472 1 0 Mshowa
0 .11085 m
.00625 .11085 L
s
[(1)] -0.0125 .11085 1 0 Mshowa
0 .20698 m
.00625 .20698 L
s
[(2)] -0.0125 .20698 1 0 Mshowa
0 .30312 m
.00625 .30312 L
s
[(3)] -0.0125 .30312 1 0 Mshowa
0 .39925 m
.00625 .39925 L
s
[(4)] -0.0125 .39925 1 0 Mshowa
0 .49538 m
.00625 .49538 L
s
[(5)] -0.0125 .49538 1 0 Mshowa
0 .59152 m
.00625 .59152 L
s
[(6)] -0.0125 .59152 1 0 Mshowa
.125 Mabswid
0 .03394 m
.00375 .03394 L
s
0 .05317 m
.00375 .05317 L
s
0 .0724 m
.00375 .0724 L
s
0 .09162 m
.00375 .09162 L
s
0 .13008 m
.00375 .13008 L
s
0 .1493 m
.00375 .1493 L
s
0 .16853 m
.00375 .16853 L
s
0 .18776 m
.00375 .18776 L
s
0 .22621 m
.00375 .22621 L
s
0 .24544 m
.00375 .24544 L
s
0 .26466 m
.00375 .26466 L
s
0 .28389 m
.00375 .28389 L
s
0 .32234 m
.00375 .32234 L
s
0 .34157 m
.00375 .34157 L
s
0 .3608 m
.00375 .3608 L
s
0 .38002 m
.00375 .38002 L
s
0 .41848 m
.00375 .41848 L
s
0 .4377 m
.00375 .4377 L
s
0 .45693 m
.00375 .45693 L
s
0 .47616 m
.00375 .47616 L
s
0 .51461 m
.00375 .51461 L
s
0 .53384 m
.00375 .53384 L
s
0 .55306 m
.00375 .55306 L
s
0 .57229 m
.00375 .57229 L
s
0 .61074 m
.00375 .61074 L
s
.25 Mabswid
0 0 m
0 .61803 L
s
.02381 .61178 m
.02381 .61803 L
s
.18254 .61178 m
.18254 .61803 L
s
.34127 .61178 m
.34127 .61803 L
s
.5 .61178 m
.5 .61803 L
s
.65873 .61178 m
.65873 .61803 L
s
.81746 .61178 m
.81746 .61803 L
s
.97619 .61178 m
.97619 .61803 L
s
.125 Mabswid
.05556 .61428 m
.05556 .61803 L
s
.0873 .61428 m
.0873 .61803 L
s
.11905 .61428 m
.11905 .61803 L
s
.15079 .61428 m
.15079 .61803 L
s
.21429 .61428 m
.21429 .61803 L
s
.24603 .61428 m
.24603 .61803 L
s
.27778 .61428 m
.27778 .61803 L
s
.30952 .61428 m
.30952 .61803 L
s
.37302 .61428 m
.37302 .61803 L
s
.40476 .61428 m
.40476 .61803 L
s
.43651 .61428 m
.43651 .61803 L
s
.46825 .61428 m
.46825 .61803 L
s
.53175 .61428 m
.53175 .61803 L
s
.56349 .61428 m
.56349 .61803 L
s
.59524 .61428 m
.59524 .61803 L
s
.62698 .61428 m
.62698 .61803 L
s
.69048 .61428 m
.69048 .61803 L
s
.72222 .61428 m
.72222 .61803 L
s
.75397 .61428 m
.75397 .61803 L
s
.78571 .61428 m
.78571 .61803 L
s
.84921 .61428 m
.84921 .61803 L
s
.88095 .61428 m
.88095 .61803 L
s
.9127 .61428 m
.9127 .61803 L
s
.94444 .61428 m
.94444 .61803 L
s
.25 Mabswid
0 .61803 m
1 .61803 L
s
.99375 .01472 m
1 .01472 L
s
.99375 .11085 m
1 .11085 L
s
.99375 .20698 m
1 .20698 L
s
.99375 .30312 m
1 .30312 L
s
.99375 .39925 m
1 .39925 L
s
.99375 .49538 m
1 .49538 L
s
.99375 .59152 m
1 .59152 L
s
.125 Mabswid
.99625 .03394 m
1 .03394 L
s
.99625 .05317 m
1 .05317 L
s
.99625 .0724 m
1 .0724 L
s
.99625 .09162 m
1 .09162 L
s
.99625 .13008 m
1 .13008 L
s
.99625 .1493 m
1 .1493 L
s
.99625 .16853 m
1 .16853 L
s
.99625 .18776 m
1 .18776 L
s
.99625 .22621 m
1 .22621 L
s
.99625 .24544 m
1 .24544 L
s
.99625 .26466 m
1 .26466 L
s
.99625 .28389 m
1 .28389 L
s
.99625 .32234 m
1 .32234 L
s
.99625 .34157 m
1 .34157 L
s
.99625 .3608 m
1 .3608 L
s
.99625 .38002 m
1 .38002 L
s
.99625 .41848 m
1 .41848 L
s
.99625 .4377 m
1 .4377 L
s
.99625 .45693 m
1 .45693 L
s
.99625 .47616 m
1 .47616 L
s
.99625 .51461 m
1 .51461 L
s
.99625 .53384 m
1 .53384 L
s
.99625 .55306 m
1 .55306 L
s
.99625 .57229 m
1 .57229 L
s
.99625 .61074 m
1 .61074 L
s
.25 Mabswid
1 0 m
1 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
1 0 0 r
.5 Mabswid
.05126 .61803 m
.05288 .59155 L
.06244 .47562 L
.0731 .37826 L
.0828 .31072 L
.094 .25077 L
.10458 .20714 L
.11428 .17549 L
.12455 .14856 L
.14299 .11271 L
.1524 .09896 L
.16253 .08672 L
.18083 .06971 L
.19093 .06247 L
.20196 .05589 L
.22205 .04662 L
.24173 .04002 L
.2627 .03483 L
.28411 .03091 L
.30428 .0281 L
.32436 .02593 L
.34283 .02434 L
.36325 .02292 L
.38232 .02183 L
.42029 .02019 L
.4592 .01899 L
.50056 .01807 L
.54041 .0174 L
.57874 .01691 L
.61952 .0165 L
.65878 .01619 L
.69653 .01595 L
.73674 .01573 L
.77543 .01557 L
.81656 .01542 L
.85619 .01529 L
.8943 .01519 L
.93486 .0151 L
.9739 .01503 L
.97619 .01502 L
s
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{288, 177.938},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40004P0000/B000`400?l00000o`00003oo`3ooolQ
0?ooo`004P3oool01P3ookH0IP00000000000000000j093Koah0oooo00X0oonf06H0000000000000
0000>P2@fol0oooo0?oo]P1V000003Z@0`3oool0103KT3X000000000000jT=/O0?ooo`060?nfIP00
000000000000000006H0]_oo7`3oool02P3o]VH00000000000000000001V0;Koo`3oool0oonf06H0
0000>Y030?ooo`040=^@>P000000000003Z@fb00oooo00@0fi0j00000000000006Jf803oool0103K
T3X0000000000000I[H20?ooo`030?oo]P1V000003Z@00<0oooo00@0fi0j000000000000>Y3K8@3o
ool0103KT3X000000000>P2@fol;0?ooo`00503oool00`3o]VH0>Y3K0?ooo`0Q0?ooo`030?nfIP0j
T=/0oooo00L0oooo00H0om^@03XjT03oool0oooo090j>P2@folO0?ooo`03090j000006H0]_oo0280
oooo00<0T3X00000IP2fool0203oool01P3ofi00>SZ@0?ooo`3oool0T3Xj093Koah0oooo00H0om^@
03XjT03oool0oonf06H0>P2@folN0?ooo`060?oKT00j>Y00oooo0?oo]P1V03X0T=_o1P3oool01P3o
fi00>SZ@0?ooo`3oool0T3Xj093Kob40oooo00<0okIV03Z@f`3oool02`3oool001@0oooo00<0okIV
03Z@f`3oool08@3oool00`3o]VH0>Y3K0?ooo`0;0?ooo`030;IV>P2@fol0oooo01l0oooo00<0okIV
0000001V]_l08P3oool00`3o]VH0000006Jfo`0;0?ooo`030;IV>P2@fol0oooo01l0oooo00<0]VH0
0000001V]_l08@3oool00`2fIP00000006Jfo`0;0?ooo`030;IV>P2@fol0oooo01d0oooo00H0oonf
06H00000000000000000>P2@fol;0?ooo`00503oool00`3o]VH0>Y3K0?ooo`0Q0?ooo`030?nfIP0j
T=/0oooo00P0oooo00@0]VH000000000000006Jf8P3oool00`3ookH0][Ko0?ooo`0R0?ooo`030?oo
]P2f]_l0oooo00L0oooo00@0]VH000000000000006Jf8P3oool00`3ookH0ISZ@0?ooo`0Q0?ooo`03
0?oo]P1V>Y00oooo00L0oooo00@0]VH000000000000006Jf803oool0102fIP00I[Ko0?nfIP0jT=/<
0?ooo`004`3oool00`2@>VH0][IV03Z@f`0Q0?ooo`03090jIP2f]VH0>Y3K00T0oooo00<0]VHj093K
o`3oool0803oool01P3ofi00>SZ@0?ooo`3ookH0IP1V0;Kooal0oooo00H0om^@03XjT03oool0oonf
06H0IP2fool70?ooo`030;IV>P2@fol0oooo0200oooo00H0oonf06H0>P2@fol0oonf06H0IP2foolN
0?ooo`060?oo]P1V03X0T=_o0?oo]P1V06H0]_oo1`3oool00`2fISX0T=_o0?ooo`0Q0?ooo`040?oo
]P1V03X0T91V03Z@f``0oooo000C0?ooo`030?nfIP000000>Y3K0240oooo00<0okIV0000000jT=/0
2@3oool0102fIP00000000000000I[HP0?ooo`040=^@>P000000000003Z@fb40oooo00@0fi0j0000
00000000>Y3K203oool0102fIP00000000000000I[HP0?ooo`040?oKT00j0000000006Jfob00oooo
00@0om^@03X000000000I[Ko203oool0102fIP00000000000000I[HQ0?ooo`030?oKT00j0000>Y3K
00`0oooo003o0?ooob40oooo003o0?ooob40oooo003o0?ooob40oooo003o0?ooob40oooo003o0?oo
ob40oooo000>0?ooool000003@0000060?ooo`003P3oool00`000000oooo0?ooo`040?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00@0oooo00<000000?ooo`3oool0103oool000H0oooo00@0fi0j000000000000>Y3K
103oool00`000000oooo0?ooo`040?ooo`030000003oool0oooo02L0oooo00<000000?ooo`3oool0
9`3oool00`000000oooo0?ooo`0X0?ooo`030000003oool0oooo02L0oooo00<000000?ooo`3oool0
9`3oool00`000000oooo0?ooo`0W0?ooo`030000003oool0oooo00@0oooo00<000000?ooo`3oool0
103oool000H0oooo00D0T6J@0?ooo`3oool0T3YV0;Koo`030?ooo`030000003oool0oooo0?l0oooo
2@3oool00`000000oooo0?ooo`040?ooo`001@3oool01P3ookH0ISZ@0?ooo`3oool0]VHj093Ko`<0
oooo0`00002C0?ooofl0o`00103oool3000000H0oooo00050?ooo`060?oo]P1V>Y00oooo0?ooo`2f
ISX0T=_o0`3oool00`000000oooo0?ooo`1Y0?ooobX0o`00M@3oool00`000000oooo0?ooo`040?oo
o`001P3oool01@2@>SX0T=_o0?oo]P1V06H0]_oo00<0oooo00<000000?ooo`3oool0E`3ooolB0?l0
09l0oooo00<000000?ooo`3oool0103oool000H0oooo00@0om^@03X000000000I[Ko103oool00`00
0000oooo0?ooo`1<0?ooo`/0o`00/@3oool00`000000oooo0?ooo`040?ooo`003P3oool00`000000
oooo0?ooo`170?ooo`D0o`00_03oool00`000000oooo0?ooo`040?ooo`003P3oool2000004<0oooo
1@3o00300?ooo`8000001P3oool000h0oooo00<000000?ooo`3oool0@03oool20?l00<H0oooo00<0
00000?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool0?03oool40?l00<P0oooo00<00000
0?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool0>@3oool30?l00<`0oooo00<000000?oo
o`3oool0103oool000h0oooo00<000000?ooo`3oool0=`3oool20?l00<l0oooo00<000000?ooo`3o
ool0103oool000h0oooo0P00000f0?ooo`80o`00d03oool2000000H0oooo000>0?ooo`030000003o
ool0oooo03<0oooo0P3o003C0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0
oooo0340oooo0P3o003E0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo
0300oooo00<0o`000?ooo`3oool0e@3oool00`000000oooo0?ooo`040?ooo`003P3oool00`000000
oooo0?ooo`0^0?ooo`80o`00f03oool00`000000oooo0?ooo`040?ooo`003P3oool2000002h0oooo
00<0o`000?ooo`3oool0e`3oool2000000H0oooo000>0?ooo`030000003oool0oooo02`0oooo00<0
o`000?ooo`3oool0f@3oool00`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`0[
0?ooo`030?l0003oool0oooo0=X0oooo00<000000?ooo`3oool0103oool000h0oooo00<000000?oo
o`3oool0:P3oool00`3o0000oooo0?ooo`3K0?ooo`030000003oool0oooo00@0oooo000>0?ooo`03
0000003oool0oooo02T0oooo00<0o`000?ooo`3oool0g03oool00`000000oooo0?ooo`040?ooo`00
3P3oool2000002T0oooo00<0o`000?ooo`3oool0g03oool2000000H0oooo000>0?ooo`030000003o
ool0oooo02L0oooo00<0o`000?ooo`3oool0gP3oool00`000000oooo0?ooo`040?ooo`003P3oool0
0`000000oooo0?ooo`0V0?ooo`030?l0003oool0oooo0=l0oooo00<000000?ooo`3oool0103oool0
00D0oooo00H0oonf06H00000000000000000>P2@fol30?ooo`030000003oool0oooo02D0oooo00<0
o`000?ooo`3oool0h03oool00`000000oooo0?ooo`040?ooo`001`3oool00`3o]VH0>Y3K0?ooo`04
0?ooo`030000003oool0oooo02D0oooo00<0o`000?ooo`3oool0h03oool00`000000oooo0?ooo`04
0?ooo`001`3oool00`3o]VH0>Y3K0?ooo`040?ooo`<00000903oool00`3o0000oooo0?ooo`3O0?oo
o`<000001P3oool000L0oooo00<0okIV03Z@f`3oool0103oool00`000000oooo0?ooo`0T0?ooo`03
0?l0003oool0oooo0>40oooo00<000000?ooo`3oool0103oool000H0oooo00<0T3YV0;JfIP0jT=/0
1@3oool00`000000oooo0?ooo`0S0?ooo`030?l0003oool0oooo0>80oooo00<000000?ooo`3oool0
103oool000H0oooo00<0okIV0000000jT=/01@3oool00`000000oooo0?ooo`0S0?ooo`030?l0003o
ool0oooo0>80oooo00<000000?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool08P3oool0
0`3o0000oooo0?ooo`3S0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo
0280oooo00<0o`000?ooo`3oool0h`3oool00`000000oooo0?ooo`040?ooo`003P3oool200000280
oooo00<0o`000?ooo`3oool0h`3oool2000000H0oooo000>0?ooo`030000003oool0oooo0240oooo
00<0o`000?ooo`3oool0i03oool00`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?oo
o`0P0?ooo`030?l0003oool0oooo0>D0oooo00<000000?ooo`3oool0103oool000h0oooo00<00000
0?ooo`3oool0803oool00`3o0000oooo0?ooo`3U0?ooo`030000003oool0oooo00@0oooo000>0?oo
o`030000003oool0oooo01l0oooo00<0o`000?ooo`3oool0iP3oool00`000000oooo0?ooo`040?oo
o`003P3oool200000200oooo00<0o`000?ooo`3oool0i@3oool2000000H0oooo000>0?ooo`030000
003oool0oooo01h0oooo00<0o`000?ooo`3oool0i`3oool00`000000oooo0?ooo`040?ooo`003P3o
ool00`000000oooo0?ooo`0N0?ooo`030?l0003oool0oooo0>L0oooo00<000000?ooo`3oool0103o
ool000h0oooo00<000000?ooo`3oool07@3oool00`3o0000oooo0?ooo`3X0?ooo`030000003oool0
oooo00@0oooo000>0?ooo`030000003oool0oooo01d0oooo00<0o`000?ooo`3oool0j03oool00`00
0000oooo0?ooo`040?ooo`003P3oool2000001h0oooo00<0o`000?ooo`3oool0i`3oool2000000H0
oooo000>0?ooo`030000003oool0oooo01`0oooo00<0o`000?ooo`3oool0j@3oool00`000000oooo
0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`0L0?ooo`030?l0003oool0oooo0>T0oooo00<0
00000?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool0703oool00`3o0000oooo0?ooo`3Y
0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo01/0oooo00<0o`000?oo
o`3oool0jP3oool00`000000oooo0?ooo`040?ooo`003P3oool2000001`0oooo00<0o`000?ooo`3o
ool0j@3oool2000000H0oooo000>0?ooo`030000003oool0oooo01X0oooo00<0o`000?ooo`3oool0
j`3oool00`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`0J0?ooo`030?l0003o
ool0oooo0>/0oooo00<000000?ooo`3oool0103oool000D0oooo00H0okIV00000000000000000000
IP2fool30?ooo`030000003oool0oooo01X0oooo00<0o`000?ooo`3oool0j`3oool00`000000oooo
0?ooo`040?ooo`001P3oool00`2@>P00001V0;Koo`050?ooo`030000003oool0oooo01T0oooo00<0
o`000?ooo`3oool0k03oool00`000000oooo0?ooo`040?ooo`001`3oool00`3o]VH0000006Jfo`04
0?ooo`<000006@3oool00`3o0000oooo0?ooo`3Z0?ooo`<000001P3oool000P0oooo00<0oonf0;Jf
o`3oool00`3oool00`000000oooo0?ooo`0I0?ooo`030?l0003oool0oooo0>`0oooo00<000000?oo
o`3oool0103oool000D0oooo00H0om^@03XjT03oool0oonf06H0IP2fool30?ooo`030000003oool0
oooo01P0oooo00<0o`000?ooo`3oool0k@3oool00`000000oooo0?ooo`040?ooo`001P3oool0103K
T3X000000000000jT=/40?ooo`030000003oool0oooo01P0oooo00<0o`000?ooo`3oool0k@3oool0
0`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`0H0?ooo`030?l0003oool0oooo
0>d0oooo00<000000?ooo`3oool0103oool000h0oooo0P00000I0?ooo`030?l0003oool0oooo0>`0
oooo0P0000060?ooo`003P3oool00`000000oooo0?ooo`0G0?ooo`030?l0003oool0oooo0>h0oooo
00<000000?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool05`3oool00`3o0000oooo0?oo
o`3^0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo01L0oooo00<0o`00
0?ooo`3oool0kP3oool00`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`0G0?oo
o`030?l0003oool0oooo0>h0oooo00<000000?ooo`3oool0103oool000h0oooo0P00000G0?ooo`03
0?l0003oool0oooo0>h0oooo0P0000060?ooo`003P3oool00`000000oooo0?ooo`0F0?ooo`030?l0
003oool0oooo0>l0oooo00<000000?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool05P3o
ool00`3o0000oooo0?ooo`3_0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0
oooo01H0oooo00<0o`000?ooo`3oool0k`3oool00`000000oooo0?ooo`040?ooo`003P3oool00`00
0000oooo0?ooo`0F0?ooo`030?l0003oool0oooo0>l0oooo00<000000?ooo`3oool0103oool000h0
oooo0P00000F0?ooo`030?l0003oool0oooo0>l0oooo0P0000060?ooo`003P3oool00`000000oooo
0?ooo`0E0?ooo`030?l0003oool0oooo0?00oooo00<000000?ooo`3oool0103oool000h0oooo00<0
00000?ooo`3oool05@3oool00`3o0000oooo0?ooo`3`0?ooo`030000003oool0oooo00@0oooo000>
0?ooo`030000003oool0oooo01D0oooo00<0o`000?ooo`3oool0l03oool00`000000oooo0?ooo`04
0?ooo`003P3oool00`000000oooo0?ooo`0E0?ooo`030?l0003oool0oooo0?00oooo00<000000?oo
o`3oool0103oool000h0oooo00<000000?ooo`3oool0503oool00`3o0000oooo0?ooo`3a0?ooo`03
0000003oool0oooo00@0oooo000>0?ooo`8000005@3oool00`3o0000oooo0?ooo`3`0?ooo`800000
1P3oool000h0oooo00<000000?ooo`3oool0503oool00`3o0000oooo0?ooo`3a0?ooo`030000003o
ool0oooo00@0oooo000>0?ooo`030000003oool0oooo01@0oooo00<0o`000?ooo`3oool0l@3oool0
0`000000oooo0?ooo`040?ooo`001P3oool0103KT3X0000000000000I[H40?ooo`030000003oool0
oooo01@0oooo00<0o`000?ooo`3oool0l@3oool00`000000oooo0?ooo`040?ooo`001@3oool01P3o
fi00>SZ@0?ooo`3ookH0IP0j093Ko`<0oooo00<000000?ooo`3oool0503oool00`3o0000oooo0?oo
o`3a0?ooo`030000003oool0oooo00@0oooo00070?ooo`030;IV00000000I[Ko00@0oooo0`00000C
0?ooo`030?l0003oool0oooo0?00oooo0`0000060?ooo`00203oool00`3ookH0ISZ@0?ooo`030?oo
o`030000003oool0oooo01<0oooo00<0o`000?ooo`3oool0lP3oool00`000000oooo0?ooo`040?oo
o`001@3oool01P3ookH0IP0j093Ko`3ookH0IP1V0;Koo`<0oooo00<000000?ooo`3oool04`3oool0
0`3o0000oooo0?ooo`3b0?ooo`030000003oool0oooo00@0oooo00060?ooo`040?oKT00j00000000
06Jfo`@0oooo00<000000?ooo`3oool04`3oool00`3o0000oooo0?ooo`3b0?ooo`030000003oool0
oooo00@0oooo000>0?ooo`030000003oool0oooo01<0oooo00<0o`000?ooo`3oool0lP3oool00`00
0000oooo0?ooo`040?ooo`003P3oool2000001@0oooo00<0o`000?ooo`3oool0l@3oool2000000H0
oooo000>0?ooo`030000003oool0oooo01<0oooo00<0o`000?ooo`3oool0lP3oool00`000000oooo
0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`0B0?ooo`030?l0003oool0oooo0?<0oooo00<0
00000?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool04P3oool00`3o0000oooo0?ooo`3c
0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo0180oooo00<0o`000?oo
o`3oool0l`3oool00`000000oooo0?ooo`040?ooo`003P3oool2000001<0oooo00<0o`000?ooo`3o
ool0lP3oool2000000H0oooo000>0?ooo`030000003oool0oooo0180oooo00<0o`000?ooo`3oool0
l`3oool00`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`0B0?ooo`030?l0003o
ool0oooo0?<0oooo00<000000?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool04P3oool0
0`3o0000oooo0?ooo`3c0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo
0180oooo00<0o`000?ooo`3oool0l`3oool00`000000oooo0?ooo`040?ooo`003P3oool2000001<0
oooo00<0o`000?ooo`3oool0lP3oool2000000H0oooo000>0?ooo`030000003oool0oooo0140oooo
00<0o`000?ooo`3oool0m03oool00`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?oo
o`0A0?ooo`030?l0003oool0oooo0?@0oooo00<000000?ooo`3oool0103oool000h0oooo00<00000
0?ooo`3oool04@3oool00`3o0000oooo0?ooo`3d0?ooo`030000003oool0oooo00@0oooo000>0?oo
o`030000003oool0oooo0140oooo00<0o`000?ooo`3oool0m03oool00`000000oooo0?ooo`040?oo
o`003P3oool200000180oooo00<0o`000?ooo`3oool0l`3oool2000000H0oooo000>0?ooo`030000
003oool0oooo0140oooo00<0o`000?ooo`3oool0m03oool00`000000oooo0?ooo`040?ooo`003P3o
ool00`000000oooo0?ooo`0A0?ooo`030?l0003oool0oooo0?@0oooo00<000000?ooo`3oool0103o
ool000L0oooo00@0fi0j0000000003X0T=_o0`3oool00`000000oooo0?ooo`0A0?ooo`030?l0003o
ool0oooo0?@0oooo00<000000?ooo`3oool0103oool000P0oooo00<0okIV03Z@f`3oool00`3oool0
0`000000oooo0?ooo`0A0?ooo`030?l0003oool0oooo0?@0oooo00<000000?ooo`3oool0103oool0
00D0oooo00H0oonf06H00000000000000000>P2@fol30?ooo`<00000403oool00`3o0000oooo0?oo
o`3c0?ooo`<000001P3oool000H0oooo00@0]VH006Jfo`3o]VH0>Y3K103oool00`000000oooo0?oo
o`0@0?ooo`030?l0003oool0oooo0?D0oooo00<000000?ooo`3oool0103oool000H0oooo00@0oonf
06H0>P2@T6H0>Y3K103oool00`000000oooo0?ooo`0@0?ooo`030?l0003oool0oooo0?D0oooo00<0
00000?ooo`3oool0103oool000L0oooo00<0om^@03X0000jT=/0103oool00`000000oooo0?ooo`0@
0?ooo`030?l0003oool0oooo0?D0oooo00<000000?ooo`3oool0103oool000h0oooo00<000000?oo
o`3oool0403oool00`3o0000oooo0?ooo`3e0?ooo`030000003oool0oooo00@0oooo000>0?ooo`80
00004@3oool00`3o0000oooo0?ooo`3d0?ooo`8000001P3oool000h0oooo00<000000?ooo`3oool0
403oool00`3o0000oooo0?ooo`3e0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000003o
ool0oooo0100oooo00<0o`000?ooo`3oool0m@3oool00`000000oooo0?ooo`040?ooo`003P3oool0
0`000000oooo0?ooo`0?0?ooo`030?l0003oool0oooo0?H0oooo00<000000?ooo`3oool0103oool0
00h0oooo00<000000?ooo`3oool03`3oool00`3o0000oooo0?ooo`3f0?ooo`030000003oool0oooo
00@0oooo000>0?ooo`800000403oool00`3o0000oooo0?ooo`3e0?ooo`8000001P3oool000h0oooo
00<000000?ooo`3oool03`3oool00`3o0000oooo0?ooo`3f0?ooo`030000003oool0oooo00@0oooo
000>0?ooo`030000003oool0oooo00l0oooo00<0o`000?ooo`3oool0mP3oool00`000000oooo0?oo
o`040?ooo`003P3oool00`000000oooo0?ooo`0?0?ooo`030?l0003oool0oooo0?H0oooo00<00000
0?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool03`3oool00`3o0000oooo0?ooo`3f0?oo
o`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo00l0oooo00<0o`000?ooo`3o
ool0mP3oool00`000000oooo0?ooo`040?ooo`003P3oool200000100oooo00<0o`000?ooo`3oool0
m@3oool2000000H0oooo000>0?ooo`030000003oool0oooo00h0oooo00<0o`000?ooo`3oool0m`3o
ool00`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`0>0?ooo`030?l0003oool0
oooo0?L0oooo00<000000?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool03P3oool00`3o
0000oooo0?ooo`3g0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo00h0
oooo00<0o`000?ooo`3oool0m`3oool00`000000oooo0?ooo`040?ooo`003P3oool2000000l0oooo
00<0o`000?ooo`3oool0mP3oool2000000H0oooo000>0?ooo`030000003oool0oooo00h0oooo00<0
o`000?ooo`3oool0m`3oool00`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`0>
0?ooo`030?l0003oool0oooo0?L0oooo00<000000?ooo`3oool0103oool000H0oooo00@0fi0j0000
00000000>Y3K103oool00`000000oooo0?ooo`0>0?ooo`030?l0003oool0oooo0?L0oooo00<00000
0?ooo`3oool0103oool000D0oooo00H0om^@03XjT03oool0oooo090j>P2@fol30?ooo`030000003o
ool0oooo00h0oooo00<0o`000?ooo`3oool0m`3oool00`000000oooo0?ooo`040?ooo`002@3oool0
0`2fISX0T=_o0?ooo`020?ooo`<000003P3oool00`3o0000oooo0?ooo`3e0?ooo`<000001P3oool0
00H0oooo00@0]VH000000000000006Jf103oool00`000000oooo0?ooo`0>0?ooo`030?l0003oool0
oooo0?L0oooo00<000000?ooo`3oool0103oool000H0oooo00<0]VHj093Ko`3oool01@3oool00`00
0000oooo0?ooo`0>0?ooo`030?l0003oool0oooo0?L0oooo00<000000?ooo`3oool0103oool000H0
oooo00@0]VH000000000000006Jf103oool00`000000oooo0?ooo`0=0?ooo`030?l0003oool0oooo
0?P0oooo00<000000?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool03@3oool00`3o0000
oooo0?ooo`3h0?ooo`030000003oool0oooo00@0oooo000>0?ooo`8000003P3oool00`3o0000oooo
0?ooo`3g0?ooo`8000001P3oool000h0oooo00<000000?ooo`3oool03@3oool00`3o0000oooo0?oo
o`3h0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo00d0oooo00<0o`00
0?ooo`3oool0n03oool00`000000oooo0?ooo`040?ooo`003P3oool00`000000oooo0?ooo`0=0?oo
o`030?l0003oool0oooo0?P0oooo00<000000?ooo`3oool0103oool000h0oooo00<000000?ooo`3o
ool03@3oool00`3o0000oooo0?ooo`3h0?ooo`030000003oool0oooo00@0oooo000>0?ooo`800000
3P3oool00`3o0000oooo0?ooo`3g0?ooo`8000001P3oool000h0oooo00<000000?ooo`3oool03@3o
ool00`3o0000oooo0?ooo`3h0?ooo`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0
oooo00d0oooo00<0o`000?ooo`3oool0n03oool00`000000oooo0?ooo`040?ooo`003P3oool00`00
0000oooo0?ooo`0=0?ooo`030?l0003oool0oooo0?P0oooo00<000000?ooo`3oool0103oool000h0
oooo00<000000?ooo`3oool03@3oool00`3o0000oooo0?ooo`3h0?ooo`030000003oool0oooo00@0
oooo000>0?ooo`8000003P3oool00`3o0000oooo0?ooo`3g0?ooo`8000001P3oool000h0oooo00<0
00000?ooo`3oool03@3oool00`3o0000oooo0?ooo`3h0?ooo`030000003oool0oooo00@0oooo000>
0?ooo`030000003oool0oooo00d0oooo00<0o`000?ooo`3oool0n03oool00`000000oooo0?ooo`04
0?ooo`003P3oool00`000000oooo0?ooo`0<0?ooo`030?l0003oool0oooo0?T0oooo00<000000?oo
o`3oool0103oool000h0oooo00<000000?ooo`3oool0303oool00`3o0000oooo0?ooo`3i0?ooo`03
0000003oool0oooo00@0oooo000>0?ooo`8000003@3oool00`3o0000oooo0?ooo`3h0?ooo`800000
1P3oool000h0oooo00<000000?ooo`3oool0303oool00`3o0000oooo0?ooo`3i0?ooo`030000003o
ool0oooo00@0oooo000>0?ooo`030000003oool0oooo00`0oooo00<0o`000?ooo`3oool0n@3oool0
0`000000oooo0?ooo`040?ooo`001P3oool01@3ookH0IP000000000003X0T=_o00<0oooo00<00000
0?ooo`3oool0303oool00`3o0000oooo0?ooo`3i0?ooo`030000003oool0oooo00@0oooo00060?oo
o`050;IV001V]_l0oooo0?oo]P2f]_l00`3oool00`000000oooo0?ooo`0<0?ooo`030?l0003oool0
oooo0?T0oooo00<000000?ooo`3oool0103oool000D0oooo00H0oonf06H0000jT=/0oooo0=^@>P1V
]_l30?ooo`<00000303oool00`3o0000oooo0?ooo`3g0?ooo`<000001P3oool000H0oooo00@0T3YV
03Xj0000000003Z@103oool00`000000oooo0?ooo`0<0?ooo`030?l0003oool0oooo0?T0oooo00<0
00000?ooo`3oool0103oool000H0oooo00<0okIV000jT03oool01@3oool00`000000oooo0?ooo`0<
0?ooo`030?l0003oool0oooo0?T0oooo00<000000?ooo`3oool0103oool000L0oooo00@0fi0j0000
00000000I[Ko0`3oool00`000000oooo0?ooo`0<0?ooo`030?l0003oool0oooo0?T0oooo00<00000
0?ooo`3oool0103oool000h0oooo00<000000?ooo`3oool02`3oool00`3o0000oooo0?ooo`3j0?oo
o`030000003oool0oooo00@0oooo000>0?ooo`030000003oool0oooo00/0oooo00<0o`000?ooo`3o
ool0nP3oool00`000000oooo0?ooo`040?ooo`003P3oool2000000D0oooo00<000000?ooo`3oool0
103oool00`3o000000000?ooo`070?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0
1P3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool0
1@3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool0
1@3oool00`000000oooo0?ooo`060?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0
1P3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool0
1@3oool00`000000oooo0?ooo`060?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0
1@3oool00`000000oooo0?ooo`060?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0
1P3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool0
1@3oool00`000000oooo0?ooo`060?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0
1P3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0
0`3oool2000000H0oooo000>0?ooo`h0000000<0o`00000000000000n`0000060?ooo`00\
\>"],
  ImageRangeCache->{{{0, 287}, {176.938, 0}} -> {0.748404, -0.634632, \
0.011827, 0.0390559}}],

Cell[BoxData[
    TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
      False,
      Editable->False]], "Output"],

Cell[BoxData[
    \(1\)], "Output"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
-0.293651 0.31746 0.0147151 0.25757 [
[.02381 -0.0125 -3 -9 ]
[.02381 -0.0125 3 0 ]
[.18254 -0.0125 -9 -9 ]
[.18254 -0.0125 9 0 ]
[.34127 -0.0125 -3 -9 ]
[.34127 -0.0125 3 0 ]
[.5 -0.0125 -9 -9 ]
[.5 -0.0125 9 0 ]
[.65873 -0.0125 -3 -9 ]
[.65873 -0.0125 3 0 ]
[.81746 -0.0125 -9 -9 ]
[.81746 -0.0125 9 0 ]
[.97619 -0.0125 -3 -9 ]
[.97619 -0.0125 3 0 ]
[ 0 0 -0.125 0 ]
[-0.0125 .01472 -6 -4.5 ]
[-0.0125 .01472 0 4.5 ]
[-0.0125 .1435 -18 -4.5 ]
[-0.0125 .1435 0 4.5 ]
[-0.0125 .27228 -6 -4.5 ]
[-0.0125 .27228 0 4.5 ]
[-0.0125 .40107 -18 -4.5 ]
[-0.0125 .40107 0 4.5 ]
[-0.0125 .52985 -6 -4.5 ]
[-0.0125 .52985 0 4.5 ]
[ 0 0 -0.125 0 ]
[ 0 .61803 .125 0 ]
[ 1 0 .125 0 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.02381 0 m
.02381 .00625 L
s
[(1)] .02381 -0.0125 0 1 Mshowa
.18254 0 m
.18254 .00625 L
s
[(1.5)] .18254 -0.0125 0 1 Mshowa
.34127 0 m
.34127 .00625 L
s
[(2)] .34127 -0.0125 0 1 Mshowa
.5 0 m
.5 .00625 L
s
[(2.5)] .5 -0.0125 0 1 Mshowa
.65873 0 m
.65873 .00625 L
s
[(3)] .65873 -0.0125 0 1 Mshowa
.81746 0 m
.81746 .00625 L
s
[(3.5)] .81746 -0.0125 0 1 Mshowa
.97619 0 m
.97619 .00625 L
s
[(4)] .97619 -0.0125 0 1 Mshowa
.125 Mabswid
.05556 0 m
.05556 .00375 L
s
.0873 0 m
.0873 .00375 L
s
.11905 0 m
.11905 .00375 L
s
.15079 0 m
.15079 .00375 L
s
.21429 0 m
.21429 .00375 L
s
.24603 0 m
.24603 .00375 L
s
.27778 0 m
.27778 .00375 L
s
.30952 0 m
.30952 .00375 L
s
.37302 0 m
.37302 .00375 L
s
.40476 0 m
.40476 .00375 L
s
.43651 0 m
.43651 .00375 L
s
.46825 0 m
.46825 .00375 L
s
.53175 0 m
.53175 .00375 L
s
.56349 0 m
.56349 .00375 L
s
.59524 0 m
.59524 .00375 L
s
.62698 0 m
.62698 .00375 L
s
.69048 0 m
.69048 .00375 L
s
.72222 0 m
.72222 .00375 L
s
.75397 0 m
.75397 .00375 L
s
.78571 0 m
.78571 .00375 L
s
.84921 0 m
.84921 .00375 L
s
.88095 0 m
.88095 .00375 L
s
.9127 0 m
.9127 .00375 L
s
.94444 0 m
.94444 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
0 .01472 m
.00625 .01472 L
s
[(0)] -0.0125 .01472 1 0 Mshowa
0 .1435 m
.00625 .1435 L
s
[(0.5)] -0.0125 .1435 1 0 Mshowa
0 .27228 m
.00625 .27228 L
s
[(1)] -0.0125 .27228 1 0 Mshowa
0 .40107 m
.00625 .40107 L
s
[(1.5)] -0.0125 .40107 1 0 Mshowa
0 .52985 m
.00625 .52985 L
s
[(2)] -0.0125 .52985 1 0 Mshowa
.125 Mabswid
0 .04047 m
.00375 .04047 L
s
0 .06623 m
.00375 .06623 L
s
0 .09199 m
.00375 .09199 L
s
0 .11774 m
.00375 .11774 L
s
0 .16926 m
.00375 .16926 L
s
0 .19501 m
.00375 .19501 L
s
0 .22077 m
.00375 .22077 L
s
0 .24653 m
.00375 .24653 L
s
0 .29804 m
.00375 .29804 L
s
0 .3238 m
.00375 .3238 L
s
0 .34956 m
.00375 .34956 L
s
0 .37531 m
.00375 .37531 L
s
0 .42683 m
.00375 .42683 L
s
0 .45258 m
.00375 .45258 L
s
0 .47834 m
.00375 .47834 L
s
0 .5041 m
.00375 .5041 L
s
0 .55561 m
.00375 .55561 L
s
0 .58137 m
.00375 .58137 L
s
0 .60713 m
.00375 .60713 L
s
.25 Mabswid
0 0 m
0 .61803 L
s
.02381 .61178 m
.02381 .61803 L
s
.18254 .61178 m
.18254 .61803 L
s
.34127 .61178 m
.34127 .61803 L
s
.5 .61178 m
.5 .61803 L
s
.65873 .61178 m
.65873 .61803 L
s
.81746 .61178 m
.81746 .61803 L
s
.97619 .61178 m
.97619 .61803 L
s
.125 Mabswid
.05556 .61428 m
.05556 .61803 L
s
.0873 .61428 m
.0873 .61803 L
s
.11905 .61428 m
.11905 .61803 L
s
.15079 .61428 m
.15079 .61803 L
s
.21429 .61428 m
.21429 .61803 L
s
.24603 .61428 m
.24603 .61803 L
s
.27778 .61428 m
.27778 .61803 L
s
.30952 .61428 m
.30952 .61803 L
s
.37302 .61428 m
.37302 .61803 L
s
.40476 .61428 m
.40476 .61803 L
s
.43651 .61428 m
.43651 .61803 L
s
.46825 .61428 m
.46825 .61803 L
s
.53175 .61428 m
.53175 .61803 L
s
.56349 .61428 m
.56349 .61803 L
s
.59524 .61428 m
.59524 .61803 L
s
.62698 .61428 m
.62698 .61803 L
s
.69048 .61428 m
.69048 .61803 L
s
.72222 .61428 m
.72222 .61803 L
s
.75397 .61428 m
.75397 .61803 L
s
.78571 .61428 m
.78571 .61803 L
s
.84921 .61428 m
.84921 .61803 L
s
.88095 .61428 m
.88095 .61803 L
s
.9127 .61428 m
.9127 .61803 L
s
.94444 .61428 m
.94444 .61803 L
s
.25 Mabswid
0 .61803 m
1 .61803 L
s
.99375 .01472 m
1 .01472 L
s
.99375 .1435 m
1 .1435 L
s
.99375 .27228 m
1 .27228 L
s
.99375 .40107 m
1 .40107 L
s
.99375 .52985 m
1 .52985 L
s
.125 Mabswid
.99625 .04047 m
1 .04047 L
s
.99625 .06623 m
1 .06623 L
s
.99625 .09199 m
1 .09199 L
s
.99625 .11774 m
1 .11774 L
s
.99625 .16926 m
1 .16926 L
s
.99625 .19501 m
1 .19501 L
s
.99625 .22077 m
1 .22077 L
s
.99625 .24653 m
1 .24653 L
s
.99625 .29804 m
1 .29804 L
s
.99625 .3238 m
1 .3238 L
s
.99625 .34956 m
1 .34956 L
s
.99625 .37531 m
1 .37531 L
s
.99625 .42683 m
1 .42683 L
s
.99625 .45258 m
1 .45258 L
s
.99625 .47834 m
1 .47834 L
s
.99625 .5041 m
1 .5041 L
s
.99625 .55561 m
1 .55561 L
s
.99625 .58137 m
1 .58137 L
s
.99625 .60713 m
1 .60713 L
s
.25 Mabswid
1 0 m
1 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
0 1 0 r
.5 Mabswid
.04689 .61803 m
.0522 .53013 L
.06244 .40912 L
.07379 .31471 L
.08451 .25113 L
.09413 .20866 L
.10458 .17361 L
.11402 .14913 L
.12442 .12794 L
.1354 .1104 L
.14545 .09758 L
.16486 .07896 L
.17556 .07116 L
.18573 .06492 L
.20576 .05515 L
.22393 .04839 L
.2436 .04264 L
.26457 .03784 L
.28544 .03407 L
.30464 .03126 L
.34319 .02702 L
.36201 .02545 L
.38268 .024 L
.4231 .02183 L
.46201 .02031 L
.50337 .01912 L
.54322 .01826 L
.58155 .01761 L
.62233 .01707 L
.66159 .01666 L
.69934 .01634 L
.73955 .01606 L
.77824 .01584 L
.81938 .01564 L
.859 .01548 L
.89711 .01535 L
.93767 .01522 L
.97619 .01513 L
s
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{288, 177.938},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40004P0000/B000`400?l00000o`00003oo`3ooolQ
0?ooo`00603oool01P3ookH0IP00000000000000000j093Koah0oooo00X0oonf06H0000000000000
0000>P2@fol0oooo0?oo]P1V000003Z@0`3oool0103KT3X000000000000jT=/O0?ooo`060?nfIP00
000000000000000006H0]_oo7`3oool02P3o]VH00000000000000000001V0;Koo`3oool0oonf06H0
0000>Y030?ooo`040=^@>P000000000003Z@fb00oooo00@0fi0j00000000000006Jf803oool0103K
T3X0000000000000I[H20?ooo`030?oo]P1V000003Z@00<0oooo00@0fi0j000000000000>Y3K8@3o
ool0103KT3X000000000>P2@fol50?ooo`006P3oool00`3o]VH0>Y3K0?ooo`0Q0?ooo`030?nfIP0j
T=/0oooo00L0oooo00H0om^@03XjT03oool0oooo090j>P2@folO0?ooo`03090j000006H0]_oo0280
oooo00<0T3X00000IP2fool0203oool01P3ofi00>SZ@0?ooo`3oool0T3Xj093Koah0oooo00H0om^@
03XjT03oool0oonf06H0>P2@folN0?ooo`060?oKT00j>Y00oooo0?oo]P1V03X0T=_o1P3oool01P3o
fi00>SZ@0?ooo`3oool0T3Xj093Kob40oooo00<0okIV03Z@f`3oool01@3oool001X0oooo00<0okIV
03Z@f`3oool08@3oool00`3o]VH0>Y3K0?ooo`0;0?ooo`030;IV>P2@fol0oooo01l0oooo00<0okIV
0000001V]_l08P3oool00`3o]VH0000006Jfo`0;0?ooo`030;IV>P2@fol0oooo01l0oooo00<0]VH0
0000001V]_l08@3oool00`2fIP00000006Jfo`0;0?ooo`030;IV>P2@fol0oooo01d0oooo00H0oonf
06H00000000000000000>P2@fol50?ooo`006P3oool00`3o]VH0>Y3K0?ooo`0Q0?ooo`030?nfIP0j
T=/0oooo00P0oooo00@0]VH000000000000006Jf8P3oool00`3ookH0][Ko0?ooo`0R0?ooo`030?oo
]P2f]_l0oooo00L0oooo00@0]VH000000000000006Jf8P3oool00`3ookH0ISZ@0?ooo`0Q0?ooo`03
0?oo]P1V>Y00oooo00L0oooo00@0]VH000000000000006Jf803oool0102fIP00I[Ko0?nfIP0jT=/6
0?ooo`006@3oool00`2@>VH0][IV03Z@f`0Q0?ooo`03090jIP2f]VH0>Y3K00T0oooo00<0]VHj093K
o`3oool0803oool01P3ofi00>SZ@0?ooo`3ookH0IP1V0;Kooal0oooo00H0om^@03XjT03oool0oonf
06H0IP2fool70?ooo`030;IV>P2@fol0oooo0200oooo00H0oonf06H0>P2@fol0oonf06H0IP2foolN
0?ooo`060?oo]P1V03X0T=_o0?oo]P1V06H0]_oo1`3oool00`2fISX0T=_o0?ooo`0Q0?ooo`040?oo
]P1V03X0T91V03Z@f`H0oooo000I0?ooo`030?nfIP000000>Y3K0240oooo00<0okIV0000000jT=/0
2@3oool0102fIP00000000000000I[HP0?ooo`040=^@>P000000000003Z@fb40oooo00@0fi0j0000
00000000>Y3K203oool0102fIP00000000000000I[HP0?ooo`040?oKT00j0000000006Jfob00oooo
00@0om^@03X000000000I[Ko203oool0102fIP00000000000000I[HQ0?ooo`030?oKT00j0000>Y3K
00H0oooo003o0?ooob40oooo003o0?ooob40oooo003o0?ooob40oooo003o0?ooob40oooo003o0?oo
ob40oooo000E0?ooool000002`0000010?ooo`005@3oool00`000000oooo0?ooo`030?ooo`030000
003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00<0oooo0@0000010?ooo`003@3oool0103KT3X000000000000jT=/40?ooo`030000
003oool0oooo00<0oooo00<000000?ooo`3oool09`3oool00`000000oooo0?ooo`0W0?ooo`030000
003oool0oooo02P0oooo00<000000?ooo`3oool09`3oool00`000000oooo0?ooo`0W0?ooo`030000
003oool0oooo02L0oooo00<000000?ooo`3oool00`3oool100000040oooo000=0?ooo`05091VT03o
ool0oooo090jIP2fool00`3oool00`000000oooo0?ooo`3o0?ooo`L0oooo0@0000010?ooo`00303o
ool01P3ookH0ISZ@0?ooo`3oool0]VHj093Ko`<0oooo0P00002d0?ooodh00?l0103oool200000040
oooo000<0?ooo`060?oo]P1V>Y00oooo0?ooo`2fISX0T=_o0`3oool00`000000oooo0?ooo`1n0?oo
ocD00?l0D`3oool100000040oooo000=0?ooo`05090j>P2@fol0oonf06H0IP2fool00`3oool00`00
0000oooo0?ooo`1X0?oooaH00?l0R03oool100000040oooo000=0?ooo`040?oKT00j0000000006Jf
o`@0oooo00<000000?ooo`3oool0E03ooolD003o09h0oooo0@0000010?ooo`005@3oool00`000000
oooo0?ooo`1<0?ooo`P00?l0/P3oool100000040oooo000E0?ooo`030000003oool0oooo04L0oooo
1@00o`2j0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0@@3oool6003o0;l0oooo0@00
00010?ooo`005@3oool2000003h0oooo1000o`340?ooo`8000000@3oool001D0oooo00<000000?oo
o`3oool0>P3oool3003o0<T0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0g0?ooo`<0
0?l0c03oool100000040oooo000E0?ooo`030000003oool0oooo03D0oooo0P00o`3?0?ooo`400000
0@3oool001D0oooo00<000000?ooo`3oool0<P3oool3003o0=40oooo0@0000010?ooo`005@3oool0
0`000000oooo0?ooo`0`0?ooo`800?l0e03oool100000040oooo000E0?ooo`030000003oool0oooo
02h0oooo0P00o`3F0?ooo`4000000@3oool001D0oooo0P00000]0?ooo`800?l0e`3oool200000040
oooo000E0?ooo`030000003oool0oooo02/0oooo00<00?l00?ooo`3oool0f03oool100000040oooo
000E0?ooo`030000003oool0oooo02X0oooo00<00?l00?ooo`3oool0f@3oool100000040oooo000E
0?ooo`030000003oool0oooo02T0oooo00<00?l00?ooo`3oool0fP3oool100000040oooo000E0?oo
o`030000003oool0oooo02P0oooo00<00?l00?ooo`3oool0f`3oool100000040oooo000E0?ooo`03
0000003oool0oooo02L0oooo00<00?l00?ooo`3oool0g03oool100000040oooo000E0?ooo`030000
003oool0oooo02D0oooo0P00o`3O0?ooo`4000000@3oool001D0oooo0P00000U0?ooo`03003o003o
ool0oooo0=h0oooo0P0000010?ooo`005@3oool00`000000oooo0?ooo`0S0?ooo`03003o003oool0
oooo0>00oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0R0?ooo`03003o003oool0oooo
0>40oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0R0?ooo`03003o003oool0oooo0>40
oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0Q0?ooo`03003o003oool0oooo0>80oooo
0@0000010?ooo`005@3oool00`000000oooo0?ooo`0P0?ooo`03003o003oool0oooo0><0oooo0@00
00010?ooo`005@3oool200000240oooo00<00?l00?ooo`3oool0hP3oool200000040oooo000E0?oo
o`030000003oool0oooo01l0oooo00<00?l00?ooo`3oool0i03oool100000040oooo000E0?ooo`03
0000003oool0oooo01l0oooo00<00?l00?ooo`3oool0i03oool100000040oooo000E0?ooo`030000
003oool0oooo01h0oooo00<00?l00?ooo`3oool0i@3oool100000040oooo000E0?ooo`030000003o
ool0oooo01d0oooo00<00?l00?ooo`3oool0iP3oool100000040oooo00001@3oool0fi0j00000000
0000>Y3K0080oooo00<0oonf06H00000>Y000`3oool0103KT3X000000000000jT=/40?ooo`030000
003oool0oooo01d0oooo00<00?l00?ooo`3oool0iP3oool100000040oooo00001P3oool0T6J@0?oo
o`3oool0T3YV0;Koo`H0oooo00H0om^@03XjT03oool0oooo090j>P2@fol30?ooo`030000003oool0
oooo01`0oooo00<00?l00?ooo`3oool0i`3oool100000040oooo00001P3ookH0ISZ@0?ooo`3oool0
]VHj093Ko`X0oooo00<0]VHj093Ko`3oool00P3oool2000001d0oooo00<00?l00?ooo`3oool0iP3o
ool200000040oooo00001P3ookH0ISZ@0?ooo`3oool0]VHj093Ko`L0oooo00@0]VH0000000000000
06Jf103oool00`000000oooo0?ooo`0K0?ooo`03003o003oool0oooo0>P0oooo0@0000010?ooo`00
00H0oooo090j>P2@fol0oonf06H0IP2fool70?ooo`030;IV>P2@fol0oooo00D0oooo00<000000?oo
o`3oool06`3oool00`00o`00oooo0?ooo`3X0?ooo`4000000@3oool000050?ooo`3ofi00>P000000
001V]_l0203oool0102fIP00000000000000I[H40?ooo`030000003oool0oooo01/0oooo00<00?l0
0?ooo`3oool0j03oool100000040oooo000E0?ooo`030000003oool0oooo01X0oooo00<00?l00?oo
o`3oool0j@3oool100000040oooo000E0?ooo`030000003oool0oooo01X0oooo00<00?l00?ooo`3o
ool0j@3oool100000040oooo000E0?ooo`030000003oool0oooo01X0oooo00<00?l00?ooo`3oool0
j@3oool100000040oooo000E0?ooo`8000006P3oool00`00o`00oooo0?ooo`3Y0?ooo`8000000@3o
ool001D0oooo00<000000?ooo`3oool06@3oool00`00o`00oooo0?ooo`3Z0?ooo`4000000@3oool0
01D0oooo00<000000?ooo`3oool06@3oool00`00o`00oooo0?ooo`3Z0?ooo`4000000@3oool001D0
oooo00<000000?ooo`3oool0603oool00`00o`00oooo0?ooo`3[0?ooo`4000000@3oool001D0oooo
00<000000?ooo`3oool0603oool00`00o`00oooo0?ooo`3[0?ooo`4000000@3oool001D0oooo00<0
00000?ooo`3oool0603oool00`00o`00oooo0?ooo`3[0?ooo`4000000@3oool001D0oooo00<00000
0?ooo`3oool05`3oool00`00o`00oooo0?ooo`3/0?ooo`4000000@3oool001D0oooo0P00000H0?oo
o`03003o003oool0oooo0>/0oooo0P0000010?ooo`005@3oool00`000000oooo0?ooo`0G0?ooo`03
003o003oool0oooo0>`0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0G0?ooo`03003o
003oool0oooo0>`0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0F0?ooo`03003o003o
ool0oooo0>d0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0F0?ooo`03003o003oool0
oooo0>d0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0F0?ooo`03003o003oool0oooo
0>d0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0E0?ooo`03003o003oool0oooo0>h0
oooo0@0000010?ooo`005@3oool2000001H0oooo00<00?l00?ooo`3oool0k@3oool200000040oooo
000E0?ooo`030000003oool0oooo01D0oooo00<00?l00?ooo`3oool0kP3oool100000040oooo000E
0?ooo`030000003oool0oooo01D0oooo00<00?l00?ooo`3oool0kP3oool100000040oooo000E0?oo
o`030000003oool0oooo01@0oooo00<00?l00?ooo`3oool0k`3oool100000040oooo000E0?ooo`03
0000003oool0oooo01@0oooo00<00?l00?ooo`3oool0k`3oool100000040oooo000E0?ooo`030000
003oool0oooo01@0oooo00<00?l00?ooo`3oool0k`3oool100000040oooo000E0?ooo`030000003o
ool0oooo01@0oooo00<00?l00?ooo`3oool0k`3oool100000040oooo000E0?ooo`800000503oool0
0`00o`00oooo0?ooo`3_0?ooo`8000000@3oool001D0oooo00<000000?ooo`3oool04`3oool00`00
o`00oooo0?ooo`3`0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool04`3oool00`00o`00
oooo0?ooo`3`0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool04`3oool00`00o`00oooo
0?ooo`3`0?ooo`4000000@3oool000`0oooo00H0oonf06H00000000000000000>P2@fol30?ooo`03
0000003oool0oooo0180oooo00<00?l00?ooo`3oool0l@3oool100000040oooo000>0?ooo`030?nf
IP0jT=/0oooo00@0oooo00<000000?ooo`3oool04P3oool00`00o`00oooo0?ooo`3a0?ooo`400000
0@3oool000h0oooo00<0okIV03Z@f`3oool0103oool2000001<0oooo00<00?l00?ooo`3oool0l03o
ool200000040oooo000>0?ooo`030?nfIP0jT=/0oooo00@0oooo00<000000?ooo`3oool04P3oool0
0`00o`00oooo0?ooo`3a0?ooo`4000000@3oool000d0oooo00<0T3YV0;JfIP0jT=/01@3oool00`00
0000oooo0?ooo`0B0?ooo`03003o003oool0oooo0?40oooo0@0000010?ooo`003@3oool00`3o]VH0
000003Z@f`050?ooo`030000003oool0oooo0180oooo00<00?l00?ooo`3oool0l@3oool100000040
oooo000E0?ooo`030000003oool0oooo0140oooo00<00?l00?ooo`3oool0lP3oool100000040oooo
000E0?ooo`030000003oool0oooo0140oooo00<00?l00?ooo`3oool0lP3oool100000040oooo000E
0?ooo`030000003oool0oooo0140oooo00<00?l00?ooo`3oool0lP3oool100000040oooo000E0?oo
o`8000004P3oool00`00o`00oooo0?ooo`3a0?ooo`8000000@3oool001D0oooo00<000000?ooo`3o
ool04@3oool00`00o`00oooo0?ooo`3b0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0
4@3oool00`00o`00oooo0?ooo`3b0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0403o
ool00`00o`00oooo0?ooo`3c0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0403oool0
0`00o`00oooo0?ooo`3c0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0403oool00`00
o`00oooo0?ooo`3c0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0403oool00`00o`00
oooo0?ooo`3c0?ooo`4000000@3oool001D0oooo0P00000A0?ooo`03003o003oool0oooo0?80oooo
0P0000010?ooo`005@3oool00`000000oooo0?ooo`0@0?ooo`03003o003oool0oooo0?<0oooo0@00
00010?ooo`005@3oool00`000000oooo0?ooo`0@0?ooo`03003o003oool0oooo0?<0oooo0@000001
0?ooo`005@3oool00`000000oooo0?ooo`0?0?ooo`03003o003oool0oooo0?@0oooo0@0000010?oo
o`005@3oool00`000000oooo0?ooo`0?0?ooo`03003o003oool0oooo0?@0oooo0@0000010?ooo`00
5@3oool00`000000oooo0?ooo`0?0?ooo`03003o003oool0oooo0?@0oooo0@0000010?ooo`005@3o
ool00`000000oooo0?ooo`0?0?ooo`03003o003oool0oooo0?@0oooo0@0000010?ooo`005@3oool2
00000100oooo00<00?l00?ooo`3oool0l`3oool200000040oooo000E0?ooo`030000003oool0oooo
00l0oooo00<00?l00?ooo`3oool0m03oool100000040oooo000E0?ooo`030000003oool0oooo00l0
oooo00<00?l00?ooo`3oool0m03oool100000040oooo000E0?ooo`030000003oool0oooo00l0oooo
00<00?l00?ooo`3oool0m03oool100000040oooo000E0?ooo`030000003oool0oooo00h0oooo00<0
0?l00?ooo`3oool0m@3oool100000040oooo000E0?ooo`030000003oool0oooo00h0oooo00<00?l0
0?ooo`3oool0m@3oool100000040oooo000E0?ooo`030000003oool0oooo00h0oooo00<00?l00?oo
o`3oool0m@3oool100000040oooo000E0?ooo`8000003`3oool00`00o`00oooo0?ooo`3d0?ooo`80
00000@3oool001D0oooo00<000000?ooo`3oool03P3oool00`00o`00oooo0?ooo`3e0?ooo`400000
0@3oool001D0oooo00<000000?ooo`3oool03P3oool00`00o`00oooo0?ooo`3e0?ooo`4000000@3o
ool001D0oooo00<000000?ooo`3oool03P3oool00`00o`00oooo0?ooo`3e0?ooo`4000000@3oool0
01D0oooo00<000000?ooo`3oool03P3oool00`00o`00oooo0?ooo`3e0?ooo`4000000@3oool0000:
0?oo]P1V000000000000000003X0T=_o0?ooo`3ookH0IP00000jT0<0oooo00@0fi0j000000000000
>Y3K103oool00`000000oooo0?ooo`0=0?ooo`03003o003oool0oooo0?H0oooo0@0000010?ooo`00
0P3oool00`3o]VH0>Y3K0?ooo`070?ooo`060?oKT00j>Y00oooo0?ooo`2@>SX0T=_o0`3oool00`00
0000oooo0?ooo`0=0?ooo`03003o003oool0oooo0?H0oooo0@0000010?ooo`000P3oool00`3o]VH0
>Y3K0?ooo`0;0?ooo`030;IV>P2@fol0oooo0080oooo0P00000>0?ooo`03003o003oool0oooo0?D0
oooo0P0000010?ooo`000P3oool00`3o]VH0>Y3K0?ooo`080?ooo`040;IV000000000000001V]P@0
oooo00<000000?ooo`3oool03@3oool00`00o`00oooo0?ooo`3f0?ooo`4000000@3oool000040?oo
o`2@>VH0][IV03Z@f`T0oooo00<0]VHj093Ko`3oool01@3oool00`000000oooo0?ooo`0=0?ooo`03
003o003oool0oooo0?H0oooo0@0000010?ooo`0000@0oooo0?nfIP000000>Y3K2@3oool0102fIP00
000000000000I[H40?ooo`030000003oool0oooo00d0oooo00<00?l00?ooo`3oool0mP3oool10000
0040oooo000E0?ooo`030000003oool0oooo00d0oooo00<00?l00?ooo`3oool0mP3oool100000040
oooo000E0?ooo`030000003oool0oooo00d0oooo00<00?l00?ooo`3oool0mP3oool100000040oooo
000E0?ooo`8000003P3oool00`00o`00oooo0?ooo`3e0?ooo`8000000@3oool001D0oooo00<00000
0?ooo`3oool03@3oool00`00o`00oooo0?ooo`3f0?ooo`4000000@3oool001D0oooo00<000000?oo
o`3oool03@3oool00`00o`00oooo0?ooo`3f0?ooo`4000000@3oool001D0oooo00<000000?ooo`3o
ool03@3oool00`00o`00oooo0?ooo`3f0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0
303oool00`00o`00oooo0?ooo`3g0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0303o
ool00`00o`00oooo0?ooo`3g0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0303oool0
0`00o`00oooo0?ooo`3g0?ooo`4000000@3oool001D0oooo0P00000=0?ooo`03003o003oool0oooo
0?H0oooo0P0000010?ooo`005@3oool00`000000oooo0?ooo`0<0?ooo`03003o003oool0oooo0?L0
oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0<0?ooo`03003o003oool0oooo0?L0oooo
0@0000010?ooo`005@3oool00`000000oooo0?ooo`0<0?ooo`03003o003oool0oooo0?L0oooo0@00
00010?ooo`005@3oool00`000000oooo0?ooo`0<0?ooo`03003o003oool0oooo0?L0oooo0@000001
0?ooo`005@3oool00`000000oooo0?ooo`0<0?ooo`03003o003oool0oooo0?L0oooo0@0000010?oo
o`005@3oool00`000000oooo0?ooo`0<0?ooo`03003o003oool0oooo0?L0oooo0@0000010?ooo`00
5@3oool2000000d0oooo00<00?l00?ooo`3oool0mP3oool200000040oooo000E0?ooo`030000003o
ool0oooo00`0oooo00<00?l00?ooo`3oool0m`3oool100000040oooo000E0?ooo`030000003oool0
oooo00`0oooo00<00?l00?ooo`3oool0m`3oool100000040oooo000E0?ooo`030000003oool0oooo
00`0oooo00<00?l00?ooo`3oool0m`3oool100000040oooo000E0?ooo`030000003oool0oooo00`0
oooo00<00?l00?ooo`3oool0m`3oool100000040oooo000E0?ooo`030000003oool0oooo00`0oooo
00<00?l00?ooo`3oool0m`3oool100000040oooo000E0?ooo`030000003oool0oooo00/0oooo00<0
0?l00?ooo`3oool0n03oool100000040oooo000E0?ooo`800000303oool00`00o`00oooo0?ooo`3g
0?ooo`8000000@3oool001D0oooo00<000000?ooo`3oool02`3oool00`00o`00oooo0?ooo`3h0?oo
o`4000000@3oool001D0oooo00<000000?ooo`3oool02`3oool00`00o`00oooo0?ooo`3h0?ooo`40
00000@3oool001D0oooo00<000000?ooo`3oool02`3oool00`00o`00oooo0?ooo`3h0?ooo`400000
0@3oool001D0oooo00<000000?ooo`3oool02`3oool00`00o`00oooo0?ooo`3h0?ooo`4000000@3o
ool000`0oooo00H0okIV00000000000000000000IP2fool30?ooo`030000003oool0oooo00/0oooo
00<00?l00?ooo`3oool0n03oool100000040oooo000=0?ooo`03090j000006H0]_oo00D0oooo00<0
00000?ooo`3oool02`3oool00`00o`00oooo0?ooo`3h0?ooo`4000000@3oool000h0oooo00<0okIV
0000001V]_l0103oool2000000`0oooo00<00?l00?ooo`3oool0m`3oool200000040oooo000?0?oo
o`030?oo]P2f]_l0oooo00<0oooo00<000000?ooo`3oool02`3oool00`00o`00oooo0?ooo`3h0?oo
o`4000000@3oool000`0oooo00H0om^@03XjT03oool0oonf06H0IP2fool30?ooo`030000003oool0
oooo00/0oooo00<00?l00?ooo`3oool0n03oool100000040oooo000=0?ooo`040=^@>P0000000000
03Z@f`@0oooo00<000000?ooo`3oool02`3oool00`00o`00oooo0?ooo`3h0?ooo`4000000@3oool0
01D0oooo00<000000?ooo`3oool02`3oool00`00o`00oooo0?ooo`3h0?ooo`4000000@3oool001D0
oooo00<000000?ooo`3oool02`3oool00`00o`00oooo0?ooo`3h0?ooo`4000000@3oool001D0oooo
00<000000?ooo`3oool02P3oool00`00o`00oooo0?ooo`3i0?ooo`4000000@3oool001D0oooo0P00
000;0?ooo`03003o003oool0oooo0?P0oooo0P0000010?ooo`005@3oool00`000000oooo0?ooo`0:
0?ooo`03003o003oool0oooo0?T0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0:0?oo
o`03003o003oool0oooo0?T0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0:0?ooo`03
003o003oool0oooo0?T0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0:0?ooo`03003o
003oool0oooo0?T0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0:0?ooo`03003o003o
ool0oooo0?T0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0:0?ooo`03003o003oool0
oooo0?T0oooo0@0000010?ooo`005@3oool2000000/0oooo00<00?l00?ooo`3oool0n03oool20000
0040oooo000E0?ooo`030000003oool0oooo00X0oooo00<00?l00?ooo`3oool0n@3oool100000040
oooo000E0?ooo`030000003oool0oooo00X0oooo00<00?l00?ooo`3oool0n@3oool100000040oooo
000E0?ooo`030000003oool0oooo00X0oooo00<00?l00?ooo`3oool0n@3oool100000040oooo000E
0?ooo`030000003oool0oooo00T0oooo00<00?l00?ooo`3oool0nP3oool100000040oooo000E0?oo
o`030000003oool0oooo00T0oooo00<00?l00?ooo`3oool0nP3oool100000040oooo000E0?ooo`80
00002P3oool00`00o`00oooo0?ooo`3i0?ooo`8000000@3oool001D0oooo00<000000?ooo`3oool0
2@3oool00`00o`00oooo0?ooo`3j0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool00`3o
ool00`000000oooo0?ooo`030?ooo`04003o003oool0oooo000000L0oooo00<000000?ooo`3oool0
1@3oool00`000000oooo0?ooo`060?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0
1P3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool0
1@3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool0
1@3oool00`000000oooo0?ooo`060?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0
1P3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0
1P3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool0
1@3oool00`000000oooo0?ooo`060?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0
1@3oool00`000000oooo0?ooo`060?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0
1P3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool0
1@3oool00`000000oooo0?ooo`030?ooo`4000000@3oool001D0oooo300000000`00o`0000000000
003k00000040oooo0000\
\>"],
  ImageRangeCache->{{{0, 287}, {176.938, 0}} -> {0.672094, -0.240886, \
0.0118621, 0.0146202}}],

Cell[BoxData[
    TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
      False,
      Editable->False]], "Output"],

Cell[BoxData[
    \(0\)], "Output"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
-0.293651 0.31746 0.0147151 0.714798 [
[.02381 -0.0125 -3 -9 ]
[.02381 -0.0125 3 0 ]
[.18254 -0.0125 -9 -9 ]
[.18254 -0.0125 9 0 ]
[.34127 -0.0125 -3 -9 ]
[.34127 -0.0125 3 0 ]
[.5 -0.0125 -9 -9 ]
[.5 -0.0125 9 0 ]
[.65873 -0.0125 -3 -9 ]
[.65873 -0.0125 3 0 ]
[.81746 -0.0125 -9 -9 ]
[.81746 -0.0125 9 0 ]
[.97619 -0.0125 -3 -9 ]
[.97619 -0.0125 3 0 ]
[ 0 0 -0.125 0 ]
[-0.0125 .01472 -6 -4.5 ]
[-0.0125 .01472 0 4.5 ]
[-0.0125 .15767 -18 -4.5 ]
[-0.0125 .15767 0 4.5 ]
[-0.0125 .30063 -18 -4.5 ]
[-0.0125 .30063 0 4.5 ]
[-0.0125 .44359 -18 -4.5 ]
[-0.0125 .44359 0 4.5 ]
[-0.0125 .58655 -18 -4.5 ]
[-0.0125 .58655 0 4.5 ]
[ 0 0 -0.125 0 ]
[ 0 .61803 .125 0 ]
[ 1 0 .125 0 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.02381 0 m
.02381 .00625 L
s
[(1)] .02381 -0.0125 0 1 Mshowa
.18254 0 m
.18254 .00625 L
s
[(1.5)] .18254 -0.0125 0 1 Mshowa
.34127 0 m
.34127 .00625 L
s
[(2)] .34127 -0.0125 0 1 Mshowa
.5 0 m
.5 .00625 L
s
[(2.5)] .5 -0.0125 0 1 Mshowa
.65873 0 m
.65873 .00625 L
s
[(3)] .65873 -0.0125 0 1 Mshowa
.81746 0 m
.81746 .00625 L
s
[(3.5)] .81746 -0.0125 0 1 Mshowa
.97619 0 m
.97619 .00625 L
s
[(4)] .97619 -0.0125 0 1 Mshowa
.125 Mabswid
.05556 0 m
.05556 .00375 L
s
.0873 0 m
.0873 .00375 L
s
.11905 0 m
.11905 .00375 L
s
.15079 0 m
.15079 .00375 L
s
.21429 0 m
.21429 .00375 L
s
.24603 0 m
.24603 .00375 L
s
.27778 0 m
.27778 .00375 L
s
.30952 0 m
.30952 .00375 L
s
.37302 0 m
.37302 .00375 L
s
.40476 0 m
.40476 .00375 L
s
.43651 0 m
.43651 .00375 L
s
.46825 0 m
.46825 .00375 L
s
.53175 0 m
.53175 .00375 L
s
.56349 0 m
.56349 .00375 L
s
.59524 0 m
.59524 .00375 L
s
.62698 0 m
.62698 .00375 L
s
.69048 0 m
.69048 .00375 L
s
.72222 0 m
.72222 .00375 L
s
.75397 0 m
.75397 .00375 L
s
.78571 0 m
.78571 .00375 L
s
.84921 0 m
.84921 .00375 L
s
.88095 0 m
.88095 .00375 L
s
.9127 0 m
.9127 .00375 L
s
.94444 0 m
.94444 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
0 .01472 m
.00625 .01472 L
s
[(0)] -0.0125 .01472 1 0 Mshowa
0 .15767 m
.00625 .15767 L
s
[(0.2)] -0.0125 .15767 1 0 Mshowa
0 .30063 m
.00625 .30063 L
s
[(0.4)] -0.0125 .30063 1 0 Mshowa
0 .44359 m
.00625 .44359 L
s
[(0.6)] -0.0125 .44359 1 0 Mshowa
0 .58655 m
.00625 .58655 L
s
[(0.8)] -0.0125 .58655 1 0 Mshowa
.125 Mabswid
0 .05046 m
.00375 .05046 L
s
0 .08619 m
.00375 .08619 L
s
0 .12193 m
.00375 .12193 L
s
0 .19341 m
.00375 .19341 L
s
0 .22915 m
.00375 .22915 L
s
0 .26489 m
.00375 .26489 L
s
0 .33637 m
.00375 .33637 L
s
0 .37211 m
.00375 .37211 L
s
0 .40785 m
.00375 .40785 L
s
0 .47933 m
.00375 .47933 L
s
0 .51507 m
.00375 .51507 L
s
0 .55081 m
.00375 .55081 L
s
.25 Mabswid
0 0 m
0 .61803 L
s
.02381 .61178 m
.02381 .61803 L
s
.18254 .61178 m
.18254 .61803 L
s
.34127 .61178 m
.34127 .61803 L
s
.5 .61178 m
.5 .61803 L
s
.65873 .61178 m
.65873 .61803 L
s
.81746 .61178 m
.81746 .61803 L
s
.97619 .61178 m
.97619 .61803 L
s
.125 Mabswid
.05556 .61428 m
.05556 .61803 L
s
.0873 .61428 m
.0873 .61803 L
s
.11905 .61428 m
.11905 .61803 L
s
.15079 .61428 m
.15079 .61803 L
s
.21429 .61428 m
.21429 .61803 L
s
.24603 .61428 m
.24603 .61803 L
s
.27778 .61428 m
.27778 .61803 L
s
.30952 .61428 m
.30952 .61803 L
s
.37302 .61428 m
.37302 .61803 L
s
.40476 .61428 m
.40476 .61803 L
s
.43651 .61428 m
.43651 .61803 L
s
.46825 .61428 m
.46825 .61803 L
s
.53175 .61428 m
.53175 .61803 L
s
.56349 .61428 m
.56349 .61803 L
s
.59524 .61428 m
.59524 .61803 L
s
.62698 .61428 m
.62698 .61803 L
s
.69048 .61428 m
.69048 .61803 L
s
.72222 .61428 m
.72222 .61803 L
s
.75397 .61428 m
.75397 .61803 L
s
.78571 .61428 m
.78571 .61803 L
s
.84921 .61428 m
.84921 .61803 L
s
.88095 .61428 m
.88095 .61803 L
s
.9127 .61428 m
.9127 .61803 L
s
.94444 .61428 m
.94444 .61803 L
s
.25 Mabswid
0 .61803 m
1 .61803 L
s
.99375 .01472 m
1 .01472 L
s
.99375 .15767 m
1 .15767 L
s
.99375 .30063 m
1 .30063 L
s
.99375 .44359 m
1 .44359 L
s
.99375 .58655 m
1 .58655 L
s
.125 Mabswid
.99625 .05046 m
1 .05046 L
s
.99625 .08619 m
1 .08619 L
s
.99625 .12193 m
1 .12193 L
s
.99625 .19341 m
1 .19341 L
s
.99625 .22915 m
1 .22915 L
s
.99625 .26489 m
1 .26489 L
s
.99625 .33637 m
1 .33637 L
s
.99625 .37211 m
1 .37211 L
s
.99625 .40785 m
1 .40785 L
s
.99625 .47933 m
1 .47933 L
s
.99625 .51507 m
1 .51507 L
s
.99625 .55081 m
1 .55081 L
s
.25 Mabswid
1 0 m
1 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
0 0 1 r
.5 Mabswid
.05221 .61803 m
.05288 .60615 L
.06244 .48272 L
.0731 .38094 L
.0828 .31155 L
.094 .25092 L
.10458 .20744 L
.11428 .17623 L
.12455 .1499 L
.14299 .1151 L
.1524 .10179 L
.16253 .08992 L
.18083 .07335 L
.20196 .05969 L
.22205 .05035 L
.24186 .0435 L
.26025 .03862 L
.28077 .03439 L
.29938 .03138 L
.32024 .02868 L
.33944 .02669 L
.37799 .0237 L
.39682 .0226 L
.41748 .02158 L
.4579 .02004 L
.49681 .01895 L
.53817 .01808 L
.57802 .01745 L
.61635 .01696 L
.65713 .01656 L
.6964 .01624 L
.73415 .01599 L
.77435 .01577 L
.81304 .0156 L
.85418 .01544 L
.8938 .01531 L
.93191 .0152 L
.97247 .0151 L
.97619 .0151 L
s
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{288, 177.938},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40004P0000/B000`400?l00000o`00003oo`3ooolQ
0?ooo`00603oool01P3ookH0IP00000000000000000j093Koah0oooo00X0oonf06H0000000000000
0000>P2@fol0oooo0?oo]P1V000003Z@0`3oool0103KT3X000000000000jT=/O0?ooo`060?nfIP00
000000000000000006H0]_oo7`3oool02P3o]VH00000000000000000001V0;Koo`3oool0oonf06H0
0000>Y030?ooo`040=^@>P000000000003Z@fb00oooo00@0fi0j00000000000006Jf803oool0103K
T3X0000000000000I[H20?ooo`030?oo]P1V000003Z@00<0oooo00@0fi0j000000000000>Y3K8@3o
ool0103KT3X000000000>P2@fol50?ooo`006P3oool00`3o]VH0>Y3K0?ooo`0Q0?ooo`030?nfIP0j
T=/0oooo00L0oooo00H0om^@03XjT03oool0oooo090j>P2@folO0?ooo`03090j000006H0]_oo0280
oooo00<0T3X00000IP2fool0203oool01P3ofi00>SZ@0?ooo`3oool0T3Xj093Koah0oooo00H0om^@
03XjT03oool0oonf06H0>P2@folN0?ooo`060?oKT00j>Y00oooo0?oo]P1V03X0T=_o1P3oool01P3o
fi00>SZ@0?ooo`3oool0T3Xj093Kob40oooo00<0okIV03Z@f`3oool01@3oool001X0oooo00<0okIV
03Z@f`3oool08@3oool00`3o]VH0>Y3K0?ooo`0;0?ooo`030;IV>P2@fol0oooo01l0oooo00<0okIV
0000001V]_l08P3oool00`3o]VH0000006Jfo`0;0?ooo`030;IV>P2@fol0oooo01l0oooo00<0]VH0
0000001V]_l08@3oool00`2fIP00000006Jfo`0;0?ooo`030;IV>P2@fol0oooo01d0oooo00H0oonf
06H00000000000000000>P2@fol50?ooo`006P3oool00`3o]VH0>Y3K0?ooo`0Q0?ooo`030?nfIP0j
T=/0oooo00P0oooo00@0]VH000000000000006Jf8P3oool00`3ookH0][Ko0?ooo`0R0?ooo`030?oo
]P2f]_l0oooo00L0oooo00@0]VH000000000000006Jf8P3oool00`3ookH0ISZ@0?ooo`0Q0?ooo`03
0?oo]P1V>Y00oooo00L0oooo00@0]VH000000000000006Jf803oool0102fIP00I[Ko0?nfIP0jT=/6
0?ooo`006@3oool00`2@>VH0][IV03Z@f`0Q0?ooo`03090jIP2f]VH0>Y3K00T0oooo00<0]VHj093K
o`3oool0803oool01P3ofi00>SZ@0?ooo`3ookH0IP1V0;Kooal0oooo00H0om^@03XjT03oool0oonf
06H0IP2fool70?ooo`030;IV>P2@fol0oooo0200oooo00H0oonf06H0>P2@fol0oonf06H0IP2foolN
0?ooo`060?oo]P1V03X0T=_o0?oo]P1V06H0]_oo1`3oool00`2fISX0T=_o0?ooo`0Q0?ooo`040?oo
]P1V03X0T91V03Z@f`H0oooo000I0?ooo`030?nfIP000000>Y3K0240oooo00<0okIV0000000jT=/0
2@3oool0102fIP00000000000000I[HP0?ooo`040=^@>P000000000003Z@fb40oooo00@0fi0j0000
00000000>Y3K203oool0102fIP00000000000000I[HP0?ooo`040?oKT00j0000000006Jfob00oooo
00@0om^@03X000000000I[Ko203oool0102fIP00000000000000I[HQ0?ooo`030?oKT00j0000>Y3K
00H0oooo003o0?ooob40oooo003o0?ooob40oooo003o0?ooob40oooo003o0?ooob40oooo003o0?oo
ob40oooo000E0?ooool000002`0000010?ooo`005@3oool00`000000oooo0?ooo`030?ooo`030000
003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00<0oooo0@0000010?ooo`003@3oool0103KT3X000000000000jT=/40?ooo`030000
003oool0oooo00<0oooo00<000000?ooo`3oool09`3oool00`000000oooo0?ooo`0W0?ooo`030000
003oool0oooo02P0oooo00<000000?ooo`3oool09`3oool00`000000oooo0?ooo`0W0?ooo`030000
003oool0oooo02L0oooo00<000000?ooo`3oool00`3oool100000040oooo000=0?ooo`05091VT03o
ool0oooo090jIP2fool00`3oool00`000000oooo0?ooo`3o0?ooo`L0oooo0@0000010?ooo`00303o
ool01P3ookH0ISZ@0?ooo`3oool0]VHj093Ko`<0oooo0P00002b0?oooe00003o103oool200000040
oooo000<0?ooo`060?oo]P1V>Y00oooo0?ooo`2fISX0T=_o0`3oool00`000000oooo0?ooo`1b0?oo
ocl0003oE@3oool100000040oooo000=0?ooo`05090j>P2@fol0oonf06H0IP2fool00`3oool00`00
0000oooo0?ooo`1M0?oooaD0003oU03oool100000040oooo000=0?ooo`040?oKT00j0000000006Jf
o`@0oooo00<000000?ooo`3oool0E@3oool80000ojT0oooo0@0000010?ooo`005@3oool00`000000
oooo0?ooo`1:0?ooo`/0003o/@3oool100000040oooo000E0?ooo`030000003oool0oooo04D0oooo
1@000?nl0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0@@3oool40000ol40oooo0@00
00010?ooo`005@3oool00`000000oooo0?ooo`0o0?ooo`80003oa@3oool100000040oooo000E0?oo
o`030000003oool0oooo03/0oooo10000?o70?ooo`4000000@3oool001D0oooo00<000000?ooo`3o
ool0>03oool30000ol/0oooo0@0000010?ooo`005@3oool2000003L0oooo0P000?o=0?ooo`800000
0@3oool001D0oooo00<000000?ooo`3oool0=03oool20000om00oooo0@0000010?ooo`005@3oool0
0`000000oooo0?ooo`0b0?ooo`80003odP3oool100000040oooo000E0?ooo`030000003oool0oooo
0340oooo00<0003o0?ooo`3oool0dP3oool100000040oooo000E0?ooo`030000003oool0oooo02l0
oooo0P000?oE0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0;P3oool00`000?l0oooo
0?ooo`3E0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0;@3oool00`000?l0oooo0?oo
o`3F0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0;03oool00`000?l0oooo0?ooo`3G
0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0:P3oool20000omX0oooo0@0000010?oo
o`005@3oool2000002X0oooo00<0003o0?ooo`3oool0f@3oool200000040oooo000E0?ooo`030000
003oool0oooo02P0oooo00<0003o0?ooo`3oool0f`3oool100000040oooo000E0?ooo`030000003o
ool0oooo02L0oooo00<0003o0?ooo`3oool0g03oool100000040oooo000E0?ooo`030000003oool0
oooo02H0oooo00<0003o0?ooo`3oool0g@3oool100000040oooo000E0?ooo`030000003oool0oooo
02D0oooo00<0003o0?ooo`3oool0gP3oool100000040oooo000E0?ooo`030000003oool0oooo02@0
oooo00<0003o0?ooo`3oool0g`3oool100000040oooo000E0?ooo`030000003oool0oooo02@0oooo
00<0003o0?ooo`3oool0g`3oool100000040oooo000E0?ooo`030000003oool0oooo02<0oooo00<0
003o0?ooo`3oool0h03oool100000040oooo000E0?ooo`030000003oool0oooo02<0oooo00<0003o
0?ooo`3oool0h03oool100000040oooo000E0?ooo`030000003oool0oooo0280oooo00<0003o0?oo
o`3oool0h@3oool100000040oooo000E0?ooo`8000008`3oool00`000?l0oooo0?ooo`3P0?ooo`80
00000@3oool001D0oooo00<000000?ooo`3oool08@3oool00`000?l0oooo0?ooo`3R0?ooo`400000
0@3oool001D0oooo00<000000?ooo`3oool08@3oool00`000?l0oooo0?ooo`3R0?ooo`4000000@3o
ool001D0oooo00<000000?ooo`3oool0803oool00`000?l0oooo0?ooo`3S0?ooo`4000000@3oool0
01D0oooo00<000000?ooo`3oool0803oool00`000?l0oooo0?ooo`3S0?ooo`4000000@3oool001D0
oooo00<000000?ooo`3oool07`3oool00`000?l0oooo0?ooo`3T0?ooo`4000000@3oool001D0oooo
00<000000?ooo`3oool07`3oool00`000?l0oooo0?ooo`3T0?ooo`4000000@3oool000050?ooo`3K
T3X000000000000jT=/00P3oool00`3ookH0IP00000jT0020?ooo`060?nfIP000000000000000000
06H0]_oo0`3oool00`000000oooo0?ooo`0N0?ooo`030000o`3oool0oooo0>D0oooo0@0000010?oo
o`0000H0oooo091VT03oool0oooo090jIP2fool70?ooo`03090j000006H0]_oo00D0oooo00<00000
0?ooo`3oool07P3oool00`000?l0oooo0?ooo`3U0?ooo`4000000@3oool000060?oo]P1V>Y00oooo
0?ooo`2fISX0T=_o203oool00`3o]VH0000006Jfo`040?ooo`8000007P3oool00`000?l0oooo0?oo
o`3U0?ooo`8000000@3oool000060?oo]P1V>Y00oooo0?ooo`2fISX0T=_o2@3oool00`3ookH0][Ko
0?ooo`030?ooo`030000003oool0oooo01d0oooo00<0003o0?ooo`3oool0iP3oool100000040oooo
00001P3oool0T3Xj093Ko`3ookH0IP1V0;Koo`H0oooo00H0om^@03XjT03oool0oonf06H0IP2fool3
0?ooo`030000003oool0oooo01`0oooo00<0003o0?ooo`3oool0i`3oool100000040oooo00001@3o
ool0om^@03X000000000I[Ko00P0oooo00@0fi0j000000000000>Y3K103oool00`000000oooo0?oo
o`0L0?ooo`030000o`3oool0oooo0>L0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0K
0?ooo`030000o`3oool0oooo0>P0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0K0?oo
o`030000o`3oool0oooo0>P0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0K0?ooo`03
0000o`3oool0oooo0>P0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0J0?ooo`030000
o`3oool0oooo0>T0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0J0?ooo`030000o`3o
ool0oooo0>T0oooo0@0000010?ooo`005@3oool2000001/0oooo00<0003o0?ooo`3oool0j03oool2
00000040oooo000E0?ooo`030000003oool0oooo01X0oooo00<0003o0?ooo`3oool0j@3oool10000
0040oooo000E0?ooo`030000003oool0oooo01T0oooo00<0003o0?ooo`3oool0jP3oool100000040
oooo000E0?ooo`030000003oool0oooo01T0oooo00<0003o0?ooo`3oool0jP3oool100000040oooo
000E0?ooo`030000003oool0oooo01T0oooo00<0003o0?ooo`3oool0jP3oool100000040oooo000E
0?ooo`030000003oool0oooo01T0oooo00<0003o0?ooo`3oool0jP3oool100000040oooo000E0?oo
o`030000003oool0oooo01P0oooo00<0003o0?ooo`3oool0j`3oool100000040oooo000E0?ooo`03
0000003oool0oooo01P0oooo00<0003o0?ooo`3oool0j`3oool100000040oooo000E0?ooo`030000
003oool0oooo01P0oooo00<0003o0?ooo`3oool0j`3oool100000040oooo000E0?ooo`030000003o
ool0oooo01P0oooo00<0003o0?ooo`3oool0j`3oool100000040oooo000E0?ooo`800000603oool0
0`000?l0oooo0?ooo`3[0?ooo`8000000@3oool001D0oooo00<000000?ooo`3oool05`3oool00`00
0?l0oooo0?ooo`3/0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool05`3oool00`000?l0
oooo0?ooo`3/0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool05`3oool00`000?l0oooo
0?ooo`3/0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool05P3oool00`000?l0oooo0?oo
o`3]0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool05P3oool00`000?l0oooo0?ooo`3]
0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool05P3oool00`000?l0oooo0?ooo`3]0?oo
o`4000000@3oool001D0oooo00<000000?ooo`3oool05P3oool00`000?l0oooo0?ooo`3]0?ooo`40
00000@3oool001D0oooo00<000000?ooo`3oool05P3oool00`000?l0oooo0?ooo`3]0?ooo`400000
0@3oool001D0oooo0P00000F0?ooo`030000o`3oool0oooo0>d0oooo0P0000010?ooo`005@3oool0
0`000000oooo0?ooo`0E0?ooo`030000o`3oool0oooo0>h0oooo0@0000010?ooo`005@3oool00`00
0000oooo0?ooo`0E0?ooo`030000o`3oool0oooo0>h0oooo0@0000010?ooo`005@3oool00`000000
oooo0?ooo`0E0?ooo`030000o`3oool0oooo0>h0oooo0@0000010?ooo`005@3oool00`000000oooo
0?ooo`0E0?ooo`030000o`3oool0oooo0>h0oooo0@0000010?ooo`005@3oool00`000000oooo0?oo
o`0D0?ooo`030000o`3oool0oooo0>l0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0D
0?ooo`030000o`3oool0oooo0>l0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0D0?oo
o`030000o`3oool0oooo0>l0oooo0@0000010?ooo`0000D0oooo0=^@>P000000000003Z@f`020?oo
o`030?oo]P1V000003Z@00@0oooo00@0fi0j0000000003X0T=_o0`3oool00`000000oooo0?ooo`0D
0?ooo`030000o`3oool0oooo0>l0oooo0@0000010?ooo`0000H0oooo091VT03oool0oooo090jIP2f
ool90?ooo`030?nfIP0jT=/0oooo00<0oooo00<000000?ooo`3oool0503oool00`000?l0oooo0?oo
o`3_0?ooo`4000000@3oool000060?oo]P1V>Y00oooo0?ooo`2fISX0T=_o1P3oool01P3ookH0IP00
000000000000000j093Ko`<0oooo0P00000E0?ooo`030000o`3oool0oooo0>h0oooo0P0000010?oo
o`0000H0oonf06HjT03oool0oooo0;IV>P2@fol70?ooo`040;IV001V]_l0okIV03Z@f`@0oooo00<0
00000?ooo`3oool04`3oool00`000?l0oooo0?ooo`3`0?ooo`4000000@3oool000060?ooo`2@>SX0
T=_o0?oo]P1V06H0]_oo1`3oool0103ookH0IP0j092@IP0jT=/40?ooo`030000003oool0oooo01<0
oooo00<0003o0?ooo`3oool0l03oool100000040oooo00001@3oool0om^@03X000000000I[Ko00T0
oooo00<0om^@03X0000jT=/0103oool00`000000oooo0?ooo`0C0?ooo`030000o`3oool0oooo0?00
oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0C0?ooo`030000o`3oool0oooo0?00oooo
0@0000010?ooo`005@3oool00`000000oooo0?ooo`0C0?ooo`030000o`3oool0oooo0?00oooo0@00
00010?ooo`005@3oool00`000000oooo0?ooo`0B0?ooo`030000o`3oool0oooo0?40oooo0@000001
0?ooo`005@3oool00`000000oooo0?ooo`0B0?ooo`030000o`3oool0oooo0?40oooo0@0000010?oo
o`005@3oool00`000000oooo0?ooo`0B0?ooo`030000o`3oool0oooo0?40oooo0@0000010?ooo`00
5@3oool2000001<0oooo00<0003o0?ooo`3oool0l03oool200000040oooo000E0?ooo`030000003o
ool0oooo0180oooo00<0003o0?ooo`3oool0l@3oool100000040oooo000E0?ooo`030000003oool0
oooo0180oooo00<0003o0?ooo`3oool0l@3oool100000040oooo000E0?ooo`030000003oool0oooo
0140oooo00<0003o0?ooo`3oool0lP3oool100000040oooo000E0?ooo`030000003oool0oooo0140
oooo00<0003o0?ooo`3oool0lP3oool100000040oooo000E0?ooo`030000003oool0oooo0140oooo
00<0003o0?ooo`3oool0lP3oool100000040oooo000E0?ooo`030000003oool0oooo0140oooo00<0
003o0?ooo`3oool0lP3oool100000040oooo000E0?ooo`030000003oool0oooo0140oooo00<0003o
0?ooo`3oool0lP3oool100000040oooo000E0?ooo`030000003oool0oooo0140oooo00<0003o0?oo
o`3oool0lP3oool100000040oooo000E0?ooo`030000003oool0oooo0100oooo00<0003o0?ooo`3o
ool0l`3oool100000040oooo000E0?ooo`8000004@3oool00`000?l0oooo0?ooo`3b0?ooo`800000
0@3oool001D0oooo00<000000?ooo`3oool0403oool00`000?l0oooo0?ooo`3c0?ooo`4000000@3o
ool001D0oooo00<000000?ooo`3oool0403oool00`000?l0oooo0?ooo`3c0?ooo`4000000@3oool0
01D0oooo00<000000?ooo`3oool0403oool00`000?l0oooo0?ooo`3c0?ooo`4000000@3oool001D0
oooo00<000000?ooo`3oool0403oool00`000?l0oooo0?ooo`3c0?ooo`4000000@3oool001D0oooo
00<000000?ooo`3oool0403oool00`000?l0oooo0?ooo`3c0?ooo`4000000@3oool001D0oooo00<0
00000?ooo`3oool0403oool00`000?l0oooo0?ooo`3c0?ooo`4000000@3oool001D0oooo00<00000
0?ooo`3oool03`3oool00`000?l0oooo0?ooo`3d0?ooo`4000000@3oool001D0oooo00<000000?oo
o`3oool03`3oool00`000?l0oooo0?ooo`3d0?ooo`4000000@3oool001D0oooo0P00000@0?ooo`03
0000o`3oool0oooo0?<0oooo0P0000010?ooo`005@3oool00`000000oooo0?ooo`0?0?ooo`030000
o`3oool0oooo0?@0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0?0?ooo`030000o`3o
ool0oooo0?@0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0?0?ooo`030000o`3oool0
oooo0?@0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0?0?ooo`030000o`3oool0oooo
0?@0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0?0?ooo`030000o`3oool0oooo0?@0
oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0?0?ooo`030000o`3oool0oooo0?@0oooo
0@0000010?ooo`005@3oool00`000000oooo0?ooo`0>0?ooo`030000o`3oool0oooo0?D0oooo0@00
00010?ooo`0000D0oooo0=^@>P000000000003Z@f`020?ooo`030?oo]P1V000003Z@00<0oooo00D0
oonf06H000000000000j093Ko`030?ooo`030000003oool0oooo00h0oooo00<0003o0?ooo`3oool0
m@3oool100000040oooo00001P3oool0T6J@0?ooo`3oool0T3YV0;Koo`L0oooo00D0]VH006Jfo`3o
ool0oonf0;Jfo`030?ooo`030000003oool0oooo00h0oooo00<0003o0?ooo`3oool0m@3oool10000
0040oooo00001P3ookH0ISZ@0?ooo`3oool0]VHj093Ko`H0oooo00H0oonf06H0000jT=/0oooo0=^@
>P1V]_l30?ooo`8000003`3oool00`000?l0oooo0?ooo`3d0?ooo`8000000@3oool000060?oo]P1V
>Y00oooo0?ooo`2fISX0T=_o1`3oool0102@>VH0>SX000000000>Y040?ooo`030000003oool0oooo
00h0oooo00<0003o0?ooo`3oool0m@3oool100000040oooo00001P3oool0T3Xj093Ko`3ookH0IP1V
0;Koo`L0oooo00<0okIV000jT03oool01@3oool00`000000oooo0?ooo`0>0?ooo`030000o`3oool0
oooo0?D0oooo0@0000010?ooo`0000D0oooo0?oKT00j0000000006Jfo`090?ooo`040=^@>P000000
000006Jfo`<0oooo00<000000?ooo`3oool03P3oool00`000?l0oooo0?ooo`3e0?ooo`4000000@3o
ool001D0oooo00<000000?ooo`3oool03P3oool00`000?l0oooo0?ooo`3e0?ooo`4000000@3oool0
01D0oooo00<000000?ooo`3oool03P3oool00`000?l0oooo0?ooo`3e0?ooo`4000000@3oool001D0
oooo00<000000?ooo`3oool03@3oool00`000?l0oooo0?ooo`3f0?ooo`4000000@3oool001D0oooo
00<000000?ooo`3oool03@3oool00`000?l0oooo0?ooo`3f0?ooo`4000000@3oool001D0oooo00<0
00000?ooo`3oool03@3oool00`000?l0oooo0?ooo`3f0?ooo`4000000@3oool001D0oooo0P00000>
0?ooo`030000o`3oool0oooo0?D0oooo0P0000010?ooo`005@3oool00`000000oooo0?ooo`0=0?oo
o`030000o`3oool0oooo0?H0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0=0?ooo`03
0000o`3oool0oooo0?H0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0=0?ooo`030000
o`3oool0oooo0?H0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0=0?ooo`030000o`3o
ool0oooo0?H0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0=0?ooo`030000o`3oool0
oooo0?H0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0=0?ooo`030000o`3oool0oooo
0?H0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0=0?ooo`030000o`3oool0oooo0?H0
oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`0=0?ooo`030000o`3oool0oooo0?H0oooo
0@0000010?ooo`005@3oool00`000000oooo0?ooo`0=0?ooo`030000o`3oool0oooo0?H0oooo0@00
00010?ooo`005@3oool2000000d0oooo00<0003o0?ooo`3oool0mP3oool200000040oooo000E0?oo
o`030000003oool0oooo00`0oooo00<0003o0?ooo`3oool0m`3oool100000040oooo000E0?ooo`03
0000003oool0oooo00`0oooo00<0003o0?ooo`3oool0m`3oool100000040oooo000E0?ooo`030000
003oool0oooo00`0oooo00<0003o0?ooo`3oool0m`3oool100000040oooo000E0?ooo`030000003o
ool0oooo00`0oooo00<0003o0?ooo`3oool0m`3oool100000040oooo000E0?ooo`030000003oool0
oooo00`0oooo00<0003o0?ooo`3oool0m`3oool100000040oooo000E0?ooo`030000003oool0oooo
00`0oooo00<0003o0?ooo`3oool0m`3oool100000040oooo000E0?ooo`030000003oool0oooo00`0
oooo00<0003o0?ooo`3oool0m`3oool100000040oooo000E0?ooo`030000003oool0oooo00`0oooo
00<0003o0?ooo`3oool0m`3oool100000040oooo000E0?ooo`8000003@3oool00`000?l0oooo0?oo
o`3f0?ooo`8000000@3oool001D0oooo00<000000?ooo`3oool0303oool00`000?l0oooo0?ooo`3g
0?ooo`4000000@3oool001D0oooo00<000000?ooo`3oool0303oool00`000?l0oooo0?ooo`3g0?oo
o`4000000@3oool001D0oooo00<000000?ooo`3oool0303oool00`000?l0oooo0?ooo`3g0?ooo`40
00000@3oool001D0oooo00<000000?ooo`3oool0303oool00`000?l0oooo0?ooo`3g0?ooo`400000
0@3oool001D0oooo00<000000?ooo`3oool0303oool00`000?l0oooo0?ooo`3g0?ooo`4000000@3o
ool001D0oooo00<000000?ooo`3oool0303oool00`000?l0oooo0?ooo`3g0?ooo`4000000@3oool0
01D0oooo00<000000?ooo`3oool02`3oool00`000?l0oooo0?ooo`3h0?ooo`4000000@3oool00005
0?ooo`3KT3X000000000000jT=/00P3oool00`3ookH0IP00000jT0030?ooo`040;IV000000000000
03Z@f`@0oooo00<000000?ooo`3oool02`3oool00`000?l0oooo0?ooo`3h0?ooo`4000000@3oool0
00060?ooo`2@IY00oooo0?ooo`2@>VH0]_oo1P3oool01@3ookH0IVJf0?ooo`3oool0T6J@00@0oooo
00<000000?ooo`3oool02`3oool00`000?l0oooo0?ooo`3h0?ooo`4000000@3oool000060?oo]P1V
>Y00oooo0?ooo`2fISX0T=_o1`3oool0102@IY00oooo0?oo]P1VI[H40?ooo`800000303oool00`00
0?l0oooo0?ooo`3g0?ooo`8000000@3oool000060?oo]P1V>Y00oooo0?ooo`2fISX0T=_o1`3oool0
102fIP0000000000000jT=/40?ooo`030000003oool0oooo00/0oooo00<0003o0?ooo`3oool0n03o
ool100000040oooo00001P3oool0T3Xj093Ko`3ookH0IP1V0;Koo`H0oooo00D0oonf06HjT03oool0
oonf06HjT0040?ooo`030000003oool0oooo00/0oooo00<0003o0?ooo`3oool0n03oool100000040
oooo00001@3oool0om^@03X000000000I[Ko00P0oooo00@0fi0j000000000000I[Ko103oool00`00
0000oooo0?ooo`0;0?ooo`030000o`3oool0oooo0?P0oooo0@0000010?ooo`005@3oool00`000000
oooo0?ooo`0;0?ooo`030000o`3oool0oooo0?P0oooo0@0000010?ooo`005@3oool00`000000oooo
0?ooo`0;0?ooo`030000o`3oool0oooo0?P0oooo0@0000010?ooo`005@3oool00`000000oooo0?oo
o`0;0?ooo`030000o`3oool0oooo0?P0oooo0@0000010?ooo`005@3oool00`000000oooo0?ooo`03
0?ooo`030000003oool0oooo00D0oooo00<0003o0000003oool01P3oool00`000000oooo0?ooo`05
0?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`06
0?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`05
0?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`05
0?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`06
0?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`06
0?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`05
0?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`05
0?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`06
0?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`05
0?ooo`030000003oool0oooo00<0oooo0@0000010?ooo`005@3oool>000000030000o`0000000000
0?T000000@3oool00001\
\>"],
  ImageRangeCache->{{{0, 287}, {176.938, 0}} -> {0.672094, -0.0868009, \
0.0118621, 0.00526824}}],

Cell[BoxData[
    TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
      False,
      Editable->False]], "Output"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
-0.333333 0.333333 0 0.618034 [
[.16667 -0.0125 -9 -9 ]
[.16667 -0.0125 9 0 ]
[.33333 -0.0125 -3 -9 ]
[.33333 -0.0125 3 0 ]
[.5 -0.0125 -9 -9 ]
[.5 -0.0125 9 0 ]
[.66667 -0.0125 -3 -9 ]
[.66667 -0.0125 3 0 ]
[.83333 -0.0125 -9 -9 ]
[.83333 -0.0125 9 0 ]
[1 -0.0125 -3 -9 ]
[1 -0.0125 3 0 ]
[ 0 0 -0.125 0 ]
[.5 -0.0125 -5 -21.875 ]
[.5 -0.0125 5 -9 ]
[-0.0125 .12361 -18 -4.5 ]
[-0.0125 .12361 0 4.5 ]
[-0.0125 .24721 -18 -4.5 ]
[-0.0125 .24721 0 4.5 ]
[-0.0125 .37082 -18 -4.5 ]
[-0.0125 .37082 0 4.5 ]
[-0.0125 .49443 -18 -4.5 ]
[-0.0125 .49443 0 4.5 ]
[-0.0125 .61803 -6 -4.5 ]
[-0.0125 .61803 0 4.5 ]
[ 0 0 -0.125 0 ]
[-0.01875 .30902 -30.875 -23.9688 ]
[-0.01875 .30902 -18 23.9688 ]
[ 0 .61803 .125 0 ]
[ 1 0 .125 0 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.16667 0 m
.16667 .00625 L
s
[(1.5)] .16667 -0.0125 0 1 Mshowa
.33333 0 m
.33333 .00625 L
s
[(2)] .33333 -0.0125 0 1 Mshowa
.5 0 m
.5 .00625 L
s
[(2.5)] .5 -0.0125 0 1 Mshowa
.66667 0 m
.66667 .00625 L
s
[(3)] .66667 -0.0125 0 1 Mshowa
.83333 0 m
.83333 .00625 L
s
[(3.5)] .83333 -0.0125 0 1 Mshowa
1 0 m
1 .00625 L
s
[(4)] 1 -0.0125 0 1 Mshowa
.125 Mabswid
.03333 0 m
.03333 .00375 L
s
.06667 0 m
.06667 .00375 L
s
.1 0 m
.1 .00375 L
s
.13333 0 m
.13333 .00375 L
s
.2 0 m
.2 .00375 L
s
.23333 0 m
.23333 .00375 L
s
.26667 0 m
.26667 .00375 L
s
.3 0 m
.3 .00375 L
s
.36667 0 m
.36667 .00375 L
s
.4 0 m
.4 .00375 L
s
.43333 0 m
.43333 .00375 L
s
.46667 0 m
.46667 .00375 L
s
.53333 0 m
.53333 .00375 L
s
.56667 0 m
.56667 .00375 L
s
.6 0 m
.6 .00375 L
s
.63333 0 m
.63333 .00375 L
s
.7 0 m
.7 .00375 L
s
.73333 0 m
.73333 .00375 L
s
.76667 0 m
.76667 .00375 L
s
.8 0 m
.8 .00375 L
s
.86667 0 m
.86667 .00375 L
s
.9 0 m
.9 .00375 L
s
.93333 0 m
.93333 .00375 L
s
.96667 0 m
.96667 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
gsave
.5 -0.0125 -66 -25.875 Mabsadd m
1 1 Mabs scale
currentpoint translate
0 20.875 translate 1 -1 scale
63.000 13.000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 13.000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(t) show
69.000 13.000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
0 .12361 m
.00625 .12361 L
s
[(0.2)] -0.0125 .12361 1 0 Mshowa
0 .24721 m
.00625 .24721 L
s
[(0.4)] -0.0125 .24721 1 0 Mshowa
0 .37082 m
.00625 .37082 L
s
[(0.6)] -0.0125 .37082 1 0 Mshowa
0 .49443 m
.00625 .49443 L
s
[(0.8)] -0.0125 .49443 1 0 Mshowa
0 .61803 m
.00625 .61803 L
s
[(1)] -0.0125 .61803 1 0 Mshowa
.125 Mabswid
0 .0309 m
.00375 .0309 L
s
0 .0618 m
.00375 .0618 L
s
0 .09271 m
.00375 .09271 L
s
0 .15451 m
.00375 .15451 L
s
0 .18541 m
.00375 .18541 L
s
0 .21631 m
.00375 .21631 L
s
0 .27812 m
.00375 .27812 L
s
0 .30902 m
.00375 .30902 L
s
0 .33992 m
.00375 .33992 L
s
0 .40172 m
.00375 .40172 L
s
0 .43262 m
.00375 .43262 L
s
0 .46353 m
.00375 .46353 L
s
0 .52533 m
.00375 .52533 L
s
0 .55623 m
.00375 .55623 L
s
0 .58713 m
.00375 .58713 L
s
.25 Mabswid
0 0 m
0 .61803 L
s
gsave
-0.01875 .30902 -109.406 -10.4375 Mabsadd m
1 1 Mabs scale
currentpoint translate
84.9688 10.4375 translate
90 rotate
-84.9688 -10.4375 translate
0 20.875 translate 1 -1 scale
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding WindowsANSIEncoding def
        currentdict
    end

    newfontname exch definefont pop
} def
63.000 13.000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
%%BeginResource: font Courier-MISO
%%BeginFont: Courier-MISO
/Courier /Courier-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 13.000 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(dS) show
75.000 14.563 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 7.125 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(E) show
79.813 13.000 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
85.813 13.000 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(dS) show
97.813 14.563 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 7.125 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(IE) show
106.938 13.000 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
0 .61178 m
0 .61803 L
s
.16667 .61178 m
.16667 .61803 L
s
.33333 .61178 m
.33333 .61803 L
s
.5 .61178 m
.5 .61803 L
s
.66667 .61178 m
.66667 .61803 L
s
.83333 .61178 m
.83333 .61803 L
s
.125 Mabswid
.03333 .61428 m
.03333 .61803 L
s
.06667 .61428 m
.06667 .61803 L
s
.1 .61428 m
.1 .61803 L
s
.13333 .61428 m
.13333 .61803 L
s
.2 .61428 m
.2 .61803 L
s
.23333 .61428 m
.23333 .61803 L
s
.26667 .61428 m
.26667 .61803 L
s
.3 .61428 m
.3 .61803 L
s
.36667 .61428 m
.36667 .61803 L
s
.4 .61428 m
.4 .61803 L
s
.43333 .61428 m
.43333 .61803 L
s
.46667 .61428 m
.46667 .61803 L
s
.53333 .61428 m
.53333 .61803 L
s
.56667 .61428 m
.56667 .61803 L
s
.6 .61428 m
.6 .61803 L
s
.63333 .61428 m
.63333 .61803 L
s
.7 .61428 m
.7 .61803 L
s
.73333 .61428 m
.73333 .61803 L
s
.76667 .61428 m
.76667 .61803 L
s
.8 .61428 m
.8 .61803 L
s
.86667 .61428 m
.86667 .61803 L
s
.9 .61428 m
.9 .61803 L
s
.93333 .61428 m
.93333 .61803 L
s
.96667 .61428 m
.96667 .61803 L
s
.25 Mabswid
0 .61803 m
1 .61803 L
s
.99375 0 m
1 0 L
s
.99375 .12361 m
1 .12361 L
s
.99375 .24721 m
1 .24721 L
s
.99375 .37082 m
1 .37082 L
s
.99375 .49443 m
1 .49443 L
s
.125 Mabswid
.99625 .0309 m
1 .0309 L
s
.99625 .0618 m
1 .0618 L
s
.99625 .09271 m
1 .09271 L
s
.99625 .15451 m
1 .15451 L
s
.99625 .18541 m
1 .18541 L
s
.99625 .21631 m
1 .21631 L
s
.99625 .27812 m
1 .27812 L
s
.99625 .30902 m
1 .30902 L
s
.99625 .33992 m
1 .33992 L
s
.99625 .40172 m
1 .40172 L
s
.99625 .43262 m
1 .43262 L
s
.99625 .46353 m
1 .46353 L
s
.99625 .52533 m
1 .52533 L
s
.99625 .55623 m
1 .55623 L
s
.99625 .58713 m
1 .58713 L
s
.25 Mabswid
1 0 m
1 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
1 0 0 r
.5 Mabswid
.12648 .61803 m
.13503 .5416 L
.14565 .46293 L
.16487 .35359 L
.17548 .30702 L
.18706 .26471 L
.20816 .20513 L
.22881 .16266 L
.25083 .12932 L
.27332 .1041 L
.29449 .08607 L
.31558 .07211 L
.33497 .06187 L
.35642 .05272 L
.37644 .04577 L
.41631 .0352 L
.45716 .02749 L
.50059 .02154 L
.54243 .01728 L
.58267 .01412 L
.62549 .01149 L
.66672 .00948 L
.70636 .00791 L
.74857 .00655 L
.7892 .00547 L
.83239 .0045 L
.874 .00371 L
.91401 .00307 L
.9566 .00248 L
.9976 .002 L
1 .00197 L
s
0 1 0 r
.05999 .61803 m
.06373 .56728 L
.07384 .46537 L
.08481 .38126 L
.09472 .32252 L
.10564 .27167 L
.11717 .22959 L
.12772 .19884 L
.1481 .15415 L
.15934 .13543 L
.17002 .12047 L
.19105 .09702 L
.21012 .08079 L
.23078 .06702 L
.2528 .0555 L
.27471 .04644 L
.29487 .0397 L
.33535 .02952 L
.35511 .02575 L
.37681 .02229 L
.41926 .01707 L
.46011 .01342 L
.50354 .01057 L
.54538 .0085 L
.58562 .00695 L
.62844 .00566 L
.66967 .00468 L
.70931 .0039 L
.75153 .00323 L
.79215 .0027 L
.83534 .00222 L
.87695 .00183 L
.91696 .00151 L
.95955 .00122 L
1 .00099 L
s
0 0 1 r
.0232 .61803 m
.03053 .51137 L
.04057 .40465 L
.05176 .31665 L
.06194 .25665 L
.0737 .20423 L
.08481 .16663 L
.09499 .13965 L
.10578 .11688 L
.12514 .08679 L
.13503 .07528 L
.14565 .06503 L
.16487 .0507 L
.18706 .03889 L
.20816 .03081 L
.22895 .02489 L
.24826 .02067 L
.26981 .01701 L
.28934 .01441 L
.31126 .01208 L
.33141 .01036 L
.37189 .00777 L
.39166 .00682 L
.41335 .00594 L
.4558 .0046 L
.49665 .00366 L
.54008 .00291 L
.58192 .00236 L
.62217 .00194 L
.66499 .00159 L
.70622 .00132 L
.74586 .0011 L
.78807 .00092 L
.82869 .00076 L
.87189 .00063 L
.91349 .00051 L
.95351 .00042 L
.9961 .00034 L
1 .00033 L
s
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{288, 177.938},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40004P0000/B000`400?l00000o`00003oo`3ooolQ
0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00W@3oool0103o]VH000000000
0000I[Io0?ooo`00W@3oool01@3KT3X0>Y3K0?ooo`2fIP00>Y3K07h0oooo002M0?ooo`030=^@>P0j
T=/0oooo0800oooo002L0?ooo`060=^@>P00000000000000000006H0]_ooOP3oool009d0oooo00<0
fi0j03Z@f`3oool0P03oool00?l0oooo8@3oool00?l0oooo8@3oool00?l0oooo8@3oool00?l0oooo
8@3oool004L0oooo00X0oonf06H00000000000000000>P2@fol0oooo0?oo]P1V000003Z@0`3oool0
103KT3X000000000000jT=/L0?ooo`060?nfIP00000000000000000006H0]_oo703oool02P3o]VH0
0000000000000000001V0;Koo`3oool0oonf06H00000>Y030?ooo`040=^@>P000000000003Z@fah0
oooo00@0fi0j00000000000006Jf7P3oool0103KT3X0000000000000I[H20?ooo`030?oo]P1V0000
03Z@00<0oooo00@0fi0j000000000000>Y3K7`3oool0103KT3X000000000>P2@fol60?ooo`00B@3o
ool00`3o]VH0>Y3K0?ooo`070?ooo`060?oKT00j>Y00oooo0?ooo`2@>SX0T=_o703oool00`2@>P00
001V0;Koo`0O0?ooo`03090j000006H0]_oo00P0oooo00H0om^@03XjT03oool0oooo090j>P2@folL
0?ooo`060?oKT00j>Y00oooo0?oo]P1V03X0T=_o703oool01P3ofi00>SZ@0?ooo`3ookH0IP0j093K
o`H0oooo00H0om^@03XjT03oool0oooo090j>P2@folO0?ooo`030?nfIP0jT=/0oooo00H0oooo0019
0?ooo`030?nfIP0jT=/0oooo00/0oooo00<0]VHj093Ko`3oool0703oool00`3o]VH0000006Jfo`0O
0?ooo`030?nfIP000000I[Ko00/0oooo00<0]VHj093Ko`3oool07@3oool00`2fIP00000006Jfo`0O
0?ooo`030;IV00000000I[Ko00/0oooo00<0]VHj093Ko`3oool06`3oool01P3ookH0IP0000000000
0000000j093Ko`H0oooo00190?ooo`030?nfIP0jT=/0oooo00P0oooo00@0]VH000000000000006Jf
7`3oool00`3ookH0][Ko0?ooo`0O0?ooo`030?oo]P2f]_l0oooo00L0oooo00@0]VH0000000000000
06Jf803oool00`3ookH0ISZ@0?ooo`0O0?ooo`030?oo]P1V>Y00oooo00L0oooo00@0]VH000000000
000006Jf7P3oool0102fIP00I[Ko0?nfIP0jT=/70?ooo`00B03oool00`2@>VH0][IV03Z@f`090?oo
o`030;IV>P2@fol0oooo01d0oooo00H0om^@03XjT03oool0oonf06H0IP2foolL0?ooo`060?oKT00j
>Y00oooo0?oo]P1V06H0]_oo1`3oool00`2fISX0T=_o0?ooo`0N0?ooo`060?oo]P1V03X0T=_o0?oo
]P1V06H0]_oo703oool01P3ookH0IP0j093Ko`3ookH0IP1V0;Koo`L0oooo00<0]VHj093Ko`3oool0
7`3oool0103ookH0IP0j092@IP0jT=/70?ooo`00B03oool00`3o]VH0000003Z@f`090?ooo`040;IV
000000000000001V]Qd0oooo00@0fi0j000000000000>Y3K7P3oool0103KT3X000000000000jT=/8
0?ooo`040;IV000000000000001V]Qh0oooo00@0om^@03X000000000I[Ko7P3oool0103ofi00>P00
0000001V]_l80?ooo`040;IV000000000000001V]Ql0oooo00<0om^@03X0000jT=/01`3oool00?l0
oooo8@3oool00?l0oooo8@3oool00?l0oooo8@3oool00?l0oooo8@3oool00?l0oooo8@3oool002P0
ooook`0000000`000?l0oooo0?ooo`060?ooo`00:03oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00@0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool0O@000?l00`00o`00oooo0?ooo`060?ooo`00:03o
ool00`000000oooo0?ooo`0U0?ooo`030000003oool0oooo02@0oooo00<000000?ooo`3oool00`3o
oolM0000o`D0oooo00<000000?ooo`3oool0103ooolW003o01d0o`001@3oool00`000000oooo0?oo
o`0U0?ooo`030000003oool0oooo00H0oooo000X0?ooo`030000003oool0oooo04D0oooo3@000?lO
0?ooo`X00?l04`3ooolC0?l004/0oooo00<000000?ooo`3oool01P3oool002P0oooo00<000000?oo
o`3oool0>`3oool:0000oaX0oooo4P00o`0C0?ooo`X0o`00GP3oool00`000000oooo0?ooo`060?oo
o`00:03oool00`000000oooo0?ooo`0f0?ooo`D0003o7`3oool5003o01/0oooo2P3o001X0?ooo`03
0000003oool0oooo00H0oooo000X0?ooo`030000003oool0oooo0380oooo10000?lO0?ooo`D00?l0
5P3oool:0?l00780oooo00<000000?ooo`3oool01P3oool002P0oooo00<000000?ooo`3oool0<03o
ool20000oaX0oooo2@00o`0C0?ooo`P0o`00O03oool00`000000oooo0?ooo`060?ooo`00:03oool2
000002h0oooo0`000?lI0?ooo`<00?l05`3oool50?l008<0oooo0P0000080?ooo`00:03oool00`00
0000oooo0?ooo`0[0?ooo`80003o603oool4003o01D0oooo1@3o00290?ooo`030000003oool0oooo
00H0oooo000X0?ooo`030000003oool0oooo02T0oooo0P000?lG0?ooo`<00?l05@3oool40?l008h0
oooo00<000000?ooo`3oool01P3oool002P0oooo00<000000?ooo`3oool09`3oool20000oaL0oooo
0P00o`0D0?ooo`@0o`00TP3oool00`000000oooo0?ooo`060?ooo`00:03oool00`000000oooo0?oo
o`0U0?ooo`80003o5P3oool3003o01@0oooo0P3o002F0?ooo`030000003oool0oooo00H0oooo000X
0?ooo`030000003oool0oooo02@0oooo00<0003o0?ooo`3oool0503oool2003o01@0oooo0`3o002H
0?ooo`030000003oool0oooo00H0oooo000X0?ooo`030000003oool0oooo02<0oooo00<0003o0?oo
o`3oool04P3oool3003o01@0oooo0P3o002K0?ooo`030000003oool0oooo00H0oooo000X0?ooo`80
00008P3oool20000oa<0oooo0P00o`0E0?ooo`80o`00W03oool2000000P0oooo000X0?ooo`030000
003oool0oooo0200oooo00<0003o0?ooo`3oool04@3oool2003o01D0oooo0P3o002O0?ooo`030000
003oool0oooo00H0oooo000X0?ooo`030000003oool0oooo01h0oooo0P000?lC0?ooo`03003o003o
ool0oooo01<0oooo0P3o002Q0?ooo`030000003oool0oooo00H0oooo000X0?ooo`030000003oool0
oooo01d0oooo00<0003o0?ooo`3oool04@3oool2003o01D0oooo00<0o`000?ooo`3oool0X@3oool0
0`000000oooo0?ooo`060?ooo`00:03oool00`000000oooo0?ooo`0L0?ooo`030000o`3oool0oooo
0140oooo00<00?l00?ooo`3oool04`3oool20?l00:@0oooo00<000000?ooo`3oool01P3oool002P0
oooo00<000000?ooo`3oool0703oool00`000?l0oooo0?ooo`0@0?ooo`03003o003oool0oooo0180
oooo0P3o002V0?ooo`030000003oool0oooo00H0oooo000X0?ooo`030000003oool0oooo01/0oooo
00<0003o0?ooo`3oool0403oool00`00o`00oooo0?ooo`0B0?ooo`030?l0003oool0oooo0:H0oooo
00<000000?ooo`3oool01P3oool002P0oooo00<000000?ooo`3oool06P3oool00`000?l0oooo0?oo
o`0?0?ooo`800?l0503oool00`3o0000oooo0?ooo`2W0?ooo`030000003oool0oooo00H0oooo000X
0?ooo`8000006`3oool00`000?l0oooo0?ooo`0>0?ooo`03003o003oool0oooo0180oooo0P3o002Y
0?ooo`800000203oool002P0oooo00<000000?ooo`3oool06@3oool00`000?l0oooo0?ooo`0>0?oo
o`03003o003oool0oooo0180oooo00<0o`000?ooo`3oool0ZP3oool00`000000oooo0?ooo`060?oo
o`00:03oool00`000000oooo0?ooo`0H0?ooo`030000o`3oool0oooo00h0oooo00<00?l00?ooo`3o
ool04P3oool00`3o0000oooo0?ooo`2[0?ooo`030000003oool0oooo00H0oooo000X0?ooo`030000
003oool0oooo01L0oooo00<0003o0?ooo`3oool03P3oool00`00o`00oooo0?ooo`0B0?ooo`030?l0
003oool0oooo0:`0oooo00<000000?ooo`3oool01P3oool002P0oooo00<000000?ooo`3oool05`3o
ool00`000?l0oooo0?ooo`0=0?ooo`03003o003oool0oooo0180oooo00<0o`000?ooo`3oool0[@3o
ool00`000000oooo0?ooo`060?ooo`00503oool0103KT3X000000000000jT=/20?ooo`030?oo]P1V
000003Z@0080oooo00H0okIV00000000000000000000IP2fool30?ooo`030000003oool0oooo01H0
oooo00<0003o0?ooo`3oool03@3oool00`00o`00oooo0?ooo`0B0?ooo`030?l0003oool0oooo0:h0
oooo00<000000?ooo`3oool01P3oool001@0oooo00D0T6J@0?ooo`3oool0T3YV0;Koo`070?ooo`03
090j000006H0]_oo00D0oooo00<000000?ooo`3oool05@3oool00`000?l0oooo0?ooo`0=0?ooo`03
003o003oool0oooo01<0oooo00<0o`000?ooo`3oool0[P3oool00`000000oooo0?ooo`060?ooo`00
4`3oool01P3ookH0ISZ@0?ooo`3oool0]VHj093Ko`P0oooo00<0okIV0000001V]_l0103oool20000
01H0oooo00<0003o0?ooo`3oool0303oool00`00o`00oooo0?ooo`0C0?ooo`030?l0003oool0oooo
0:d0oooo0`0000080?ooo`004`3oool01P3ookH0ISZ@0?ooo`3oool0]VHj093Ko`T0oooo00<0oonf
0;Jfo`3oool00`3oool00`000000oooo0?ooo`0D0?ooo`030000o`3oool0oooo00d0oooo00<00?l0
0?ooo`3oool04P3oool00`3o0000oooo0?ooo`2`0?ooo`030000003oool0oooo00H0oooo000D0?oo
o`05090j>P2@fol0oonf06H0IP2fool01P3oool01P3ofi00>SZ@0?ooo`3ookH0IP1V0;Koo`<0oooo
00<000000?ooo`3oool0503oool00`000?l0oooo0?ooo`0<0?ooo`03003o003oool0oooo0180oooo
00<0o`000?ooo`3oool0/@3oool00`000000oooo0?ooo`060?ooo`00503oool0103ofi00>P000000
001V]_l80?ooo`040=^@>P000000000003Z@f`@0oooo00<000000?ooo`3oool04`3oool00`000?l0
oooo0?ooo`0=0?ooo`03003o003oool0oooo0140oooo00<0o`000?ooo`3oool0/P3oool00`000000
oooo0?ooo`060?ooo`00:03oool00`000000oooo0?ooo`0C0?ooo`030000o`3oool0oooo00`0oooo
00<00?l00?ooo`3oool04P3oool00`3o0000oooo0?ooo`2b0?ooo`030000003oool0oooo00H0oooo
000X0?ooo`030000003oool0oooo01<0oooo00<0003o0?ooo`3oool02`3oool00`00o`00oooo0?oo
o`0B0?ooo`030?l0003oool0oooo0;<0oooo00<000000?ooo`3oool01P3oool002P0oooo00<00000
0?ooo`3oool04P3oool00`000?l0oooo0?ooo`0<0?ooo`03003o003oool0oooo0140oooo00<0o`00
0?ooo`3oool0]03oool00`000000oooo0?ooo`060?ooo`00:03oool2000001<0oooo00<0003o0?oo
o`3oool02`3oool00`00o`00oooo0?ooo`0A0?ooo`030?l0003oool0oooo0;@0oooo0P0000080?oo
o`00:03oool00`000000oooo0?ooo`0B0?ooo`030000o`3oool0oooo00/0oooo00<00?l00?ooo`3o
ool04@3oool00`3o0000oooo0?ooo`2e0?ooo`030000003oool0oooo00H0oooo000X0?ooo`030000
003oool0oooo0140oooo00<0003o0?ooo`3oool02`3oool00`00o`00oooo0?ooo`0A0?ooo`030?l0
003oool0oooo0;H0oooo00<000000?ooo`3oool01P3oool002P0oooo00<000000?ooo`3oool04@3o
ool00`000?l0oooo0?ooo`0;0?ooo`03003o003oool0oooo0100oooo00<0o`000?ooo`3oool0]`3o
ool00`000000oooo0?ooo`060?ooo`00:03oool00`000000oooo0?ooo`0A0?ooo`030000o`3oool0
oooo00X0oooo00<00?l00?ooo`3oool04@3oool00`3o0000oooo0?ooo`2g0?ooo`030000003oool0
oooo00H0oooo000X0?ooo`030000003oool0oooo0100oooo00<0003o0?ooo`3oool02`3oool00`00
o`00oooo0?ooo`0@0?ooo`030?l0003oool0oooo0;P0oooo00<000000?ooo`3oool01P3oool002P0
oooo00<000000?ooo`3oool0403oool00`000?l0oooo0?ooo`0:0?ooo`03003o003oool0oooo0140
oooo00<0o`000?ooo`3oool0^03oool00`000000oooo0?ooo`060?ooo`00:03oool00`000000oooo
0?ooo`0@0?ooo`030000o`3oool0oooo00X0oooo00<00?l00?ooo`3oool0403oool00`3o0000oooo
0?ooo`2i0?ooo`030000003oool0oooo00H0oooo000X0?ooo`800000403oool00`000?l0oooo0?oo
o`0:0?ooo`03003o003oool0oooo0140oooo00<0o`000?ooo`3oool0^03oool2000000P0oooo000X
0?ooo`030000003oool0oooo00l0oooo00<0003o0?ooo`3oool02P3oool00`00o`00oooo0?ooo`0@
0?ooo`030?l0003oool0oooo0;X0oooo00<000000?ooo`3oool01P3oool002P0oooo00<000000?oo
o`3oool03`3oool00`000?l0oooo0?ooo`090?ooo`03003o003oool0oooo0140oooo00<0o`000?oo
o`3oool0^P3oool00`000000oooo0?ooo`060?ooo`00:03oool00`000000oooo0?ooo`0>0?ooo`03
0000o`3oool0oooo00X0oooo00<00?l00?ooo`3oool0403oool00`3o0000oooo0?ooo`2k0?ooo`03
0000003oool0oooo00H0oooo000X0?ooo`030000003oool0oooo00h0oooo00<0003o0?ooo`3oool0
2P3oool00`00o`00oooo0?ooo`0@0?ooo`030?l0003oool0oooo0;/0oooo00<000000?ooo`3oool0
1P3oool002P0oooo00<000000?ooo`3oool03P3oool00`000?l0oooo0?ooo`090?ooo`03003o003o
ool0oooo0140oooo00<0o`000?ooo`3oool0^`3oool00`000000oooo0?ooo`060?ooo`00:03oool0
0`000000oooo0?ooo`0>0?ooo`030000o`3oool0oooo00T0oooo00<00?l00?ooo`3oool0403oool0
0`3o0000oooo0?ooo`2l0?ooo`030000003oool0oooo00H0oooo000X0?ooo`8000003`3oool00`00
0?l0oooo0?ooo`090?ooo`03003o003oool0oooo0100oooo00<0o`000?ooo`3oool0^`3oool20000
00P0oooo000X0?ooo`030000003oool0oooo00d0oooo00<0003o0?ooo`3oool02P3oool00`00o`00
oooo0?ooo`0@0?ooo`030?l0003oool0oooo0;`0oooo00<000000?ooo`3oool01P3oool000T0oooo
00@0fi0j000000000000>Y3K6`3oool00`000000oooo0?ooo`0=0?ooo`030000o`3oool0oooo00T0
oooo00<00?l00?ooo`3oool0403oool00`3o0000oooo0?ooo`2m0?ooo`030000003oool0oooo00H0
oooo00080?ooo`060?oo]P1VI[H0oooo0?ooo`2fIVH0]_oo6P3oool00`000000oooo0?ooo`0=0?oo
o`030000o`3oool0oooo00T0oooo00<00?l00?ooo`3oool0403oool00`3o0000oooo0?ooo`2m0?oo
o`030000003oool0oooo00H0oooo00060?ooo`040?oo]P2@T=/0oooo0;Jf]P80oooo00<0][Jf0?oo
o`3oool06@3oool00`000000oooo0?ooo`0=0?ooo`030000o`3oool0oooo00T0oooo00<00?l00?oo
o`3oool0403oool00`3o0000oooo0?ooo`2m0?ooo`030000003oool0oooo00H0oooo00060?ooo`03
0?oo]P1V0000000000<0000000<003Z@0=_oo`3oool01@3oool0103KT3X000000000000jT=/20?oo
o`030?oo]P1V000003Z@00@0oooo00@0fi0j0000000003X0T=_o0`3oool00`000000oooo0?ooo`0=
0?ooo`030000o`3oool0oooo00P0oooo00<00?l00?ooo`3oool0403oool00`3o0000oooo0?ooo`2n
0?ooo`030000003oool0oooo00H0oooo000<0?ooo`030=^f]P3Kool0oooo00D0oooo00D0T6J@0?oo
o`3oool0T3YV0;Koo`090?ooo`030?nfIP0jT=/0oooo00<0oooo00<000000?ooo`3oool03@3oool0
0`000?l0oooo0?ooo`080?ooo`03003o003oool0oooo0100oooo00<0o`000?ooo`3oool0_P3oool0
0`000000oooo0?ooo`060?ooo`004`3oool01P3ookH0ISZ@0?ooo`3oool0]VHj093Ko`H0oooo00H0
oonf06H00000000000000000>P2@fol30?ooo`8000003@3oool00`000?l0oooo0?ooo`090?ooo`03
003o003oool0oooo0100oooo00<0o`000?ooo`3oool0_03oool3000000P0oooo00070?ooo`070=^@
>P000000>Y3K0?ooo`2fIP00001V0;Koo`050?ooo`060?oo]P1V>Y00oooo0?ooo`2fISX0T=_o1`3o
ool0102fIP00I[Ko0?nfIP0jT=/40?ooo`030000003oool0oooo00`0oooo00<0003o0?ooo`3oool0
203oool00`00o`00oooo0?ooo`0@0?ooo`030?l0003oool0oooo0;l0oooo00<000000?ooo`3oool0
1P3oool000H0oooo00P0oonf092@f`3oool0]Y2@0=_oo`3oool0]Y2@0=_oo`H0oooo00D0T3Xj093K
o`3ookH0IP1V0;Koo`070?ooo`040?oo]P1V03X0T91V03Z@f`@0oooo00<000000?ooo`3oool0303o
ool00`000?l0oooo0?ooo`080?ooo`03003o003oool0oooo0100oooo00<0o`000?ooo`3oool0_`3o
ool00`000000oooo0?ooo`060?ooo`001P3oool0203oom/0T92f0?ooo`3o]Y00T=_o0?ooo`3KT900
]_oo1P3oool0103ofi00>P000000001V]_l90?ooo`030?oKT00j0000>Y3K00@0oooo00<000000?oo
o`3oool0303oool00`000?l0oooo0?ooo`080?ooo`03003o003oool0oooo0100oooo00<0o`000?oo
o`3oool0_`3oool00`000000oooo0?ooo`060?ooo`001P3oool01`3ookH0IP00001V]P3oom/0T3X0
0000000jT=/06`3oool00`000000oooo0?ooo`0<0?ooo`030000o`3oool0oooo00P0oooo00<00?l0
0?ooo`3oool03`3oool00`3o0000oooo0?ooo`300?ooo`030000003oool0oooo00H0oooo000X0?oo
o`030000003oool0oooo00`0oooo00<0003o0?ooo`3oool01`3oool00`00o`00oooo0?ooo`0@0?oo
o`030?l0003oool0oooo0<00oooo00<000000?ooo`3oool01P3oool000X0oooo00H0oonf0;Jfo`3o
ool0oooo0?nf]P2foolH0?ooo`030000003oool0oooo00/0oooo00<0003o0?ooo`3oool0203oool0
0`00o`00oooo0?ooo`0@0?ooo`030?l0003oool0oooo0<00oooo00<000000?ooo`3oool01P3oool0
00X0oooo00H0oonf06H00000000000000000IP2foolH0?ooo`030000003oool0oooo00/0oooo00<0
003o0?ooo`3oool0203oool00`00o`00oooo0?ooo`0@0?ooo`030?l0003oool0oooo0<00oooo00<0
00000?ooo`3oool01P3oool000X0oooo00H0oonf0;Jfo`2fT3X0IY3K0?nf]P2foolH0?ooo`800000
303oool00`000?l0oooo0?ooo`070?ooo`03003o003oool0oooo0100oooo00<0o`000?ooo`3oool0
`03oool2000000P0oooo000:0?ooo`060?oo]P1V03X0T=_o0?nfIP0006H0]_oo603oool00`000000
oooo0?ooo`0;0?ooo`030000o`3oool0oooo00L0oooo00<00?l00?ooo`3oool0403oool00`3o0000
oooo0?ooo`310?ooo`030000003oool0oooo00H0oooo000X0?ooo`030000003oool0oooo00X0oooo
00<0003o0?ooo`3oool0203oool00`00o`00oooo0?ooo`0@0?ooo`030?l0003oool0oooo0<40oooo
00<000000?ooo`3oool01P3oool002P0oooo00<000000?ooo`3oool02P3oool00`000?l0oooo0?oo
o`080?ooo`03003o003oool0oooo0100oooo00<0o`000?ooo`3oool0`@3oool00`000000oooo0?oo
o`060?ooo`002P3oool00`3o]Y00T=_o0?ooo`0K0?ooo`030000003oool0oooo00X0oooo00<0003o
0?ooo`3oool01`3oool00`00o`00oooo0?ooo`0A0?ooo`030?l0003oool0oooo0<40oooo00<00000
0?ooo`3oool01P3oool000X0oooo00<0okJ@093Ko`3oool06`3oool00`000000oooo0?ooo`0:0?oo
o`030000o`3oool0oooo00L0oooo00<00?l00?ooo`3oool0403oool00`3o0000oooo0?ooo`320?oo
o`030000003oool0oooo00H0oooo00080?ooo`060?oKT00j000000000000000006H0]_oo6P3oool0
0`000000oooo0?ooo`0:0?ooo`030000o`3oool0oooo00L0oooo00<00?l00?ooo`3oool0403oool0
0`3o0000oooo0?ooo`320?ooo`030000003oool0oooo00H0oooo000:0?ooo`030?nfT02@fol0oooo
01/0oooo0P00000:0?ooo`030000o`3oool0oooo00P0oooo00<00?l00?ooo`3oool0403oool00`3o
0000oooo0?ooo`310?ooo`800000203oool000X0oooo00<0okJ@093Ko`3oool06`3oool00`000000
oooo0?ooo`090?ooo`030000o`3oool0oooo00L0oooo00<00?l00?ooo`3oool04@3oool00`3o0000
oooo0?ooo`320?ooo`030000003oool0oooo00H0oooo000X0?ooo`030000003oool0oooo00T0oooo
00<0003o0?ooo`3oool01`3oool00`00o`00oooo0?ooo`0@0?ooo`030?l0003oool0oooo0<<0oooo
00<000000?ooo`3oool01P3oool000T0oooo00@0fi0j000000000000>Y3K6`3oool00`000000oooo
0?ooo`090?ooo`030000o`3oool0oooo00L0oooo00<00?l00?ooo`3oool0403oool00`3o0000oooo
0?ooo`330?ooo`030000003oool0oooo00H0oooo00080?ooo`060?oo]P1VI[H0oooo0?ooo`2fIVH0
]_oo6P3oool00`000000oooo0?ooo`090?ooo`030000o`3oool0oooo00L0oooo00<00?l00?ooo`3o
ool0403oool00`3o0000oooo0?ooo`330?ooo`030000003oool0oooo00H0oooo00060?ooo`040?oo
]P2@T=/0oooo0;Jf]P80oooo00<0][Jf0?ooo`3oool06@3oool00`000000oooo0?ooo`090?ooo`03
0000o`3oool0oooo00L0oooo00<00?l00?ooo`3oool0403oool00`3o0000oooo0?ooo`330?ooo`03
0000003oool0oooo00H0oooo00060?ooo`030?oo]P1V0000000000<0000000<003Z@0=_oo`3oool0
6@3oool00`000000oooo0?ooo`080?ooo`030000o`3oool0oooo00P0oooo00<00?l00?ooo`3oool0
3`3oool00`3o0000oooo0?ooo`340?ooo`030000003oool0oooo00H0oooo000<0?ooo`030=^f]P3K
ool0oooo01T0oooo00<000000?ooo`3oool0203oool00`000?l0oooo0?ooo`070?ooo`03003o003o
ool0oooo0100oooo00<0o`000?ooo`3oool0a03oool00`000000oooo0?ooo`060?ooo`00:03oool2
000000T0oooo00<0003o0?ooo`3oool01`3oool00`00o`00oooo0?ooo`0@0?ooo`030?l0003oool0
oooo0<<0oooo0P0000080?ooo`001`3oool01`3KT3X0000003Z@f`3oool0]VH00000IP2fool06P3o
ool00`000000oooo0?ooo`080?ooo`030000o`3oool0oooo00L0oooo00<00?l00?ooo`3oool0403o
ool00`3o0000oooo0?ooo`340?ooo`030000003oool0oooo00H0oooo00060?ooo`080?oo]P2@T=/0
oooo0;J@T03Kool0oooo0;J@T03KoolJ0?ooo`030000003oool0oooo00P0oooo00<0003o0?ooo`3o
ool01`3oool00`00o`00oooo0?ooo`0?0?ooo`030?l0003oool0oooo0<D0oooo00<000000?ooo`3o
ool01P3oool000H0oooo00P0oooK092@]P3oool0okJ@093Ko`3oool0fi2@0;KooaX0oooo00<00000
0?ooo`3oool0203oool00`000?l0oooo0?ooo`070?ooo`03003o003oool0oooo00l0oooo00<0o`00
0?ooo`3oool0a@3oool00`000000oooo0?ooo`060?ooo`001P3oool01`3ookH0IP00001V]P3oom/0
T3X00000000jT=/06`3oool00`000000oooo0?ooo`080?ooo`030000o`3oool0oooo00L0oooo00<0
0?l00?ooo`3oool03`3oool00`3o0000oooo0?ooo`350?ooo`030000003oool0oooo00H0oooo000D
0?ooo`040=^@>P000000000003Z@f`80oooo00<0oonf06H00000>Y000`3oool01@3ookH0IP000000
000003X0T=_o00<0oooo00<000000?ooo`3oool01`3oool00`000?l0oooo0?ooo`080?ooo`03003o
003oool0oooo00l0oooo00<0o`000?ooo`3oool0a@3oool00`000000oooo0?ooo`060?ooo`00503o
ool01@2@IY00oooo0?ooo`2@>VH0]_oo00L0oooo00D0]VH006Jfo`3oool0oonf0;Jfo`030?ooo`03
0000003oool0oooo00L0oooo00<0003o0?ooo`3oool01`3oool00`00o`00oooo0?ooo`0@0?ooo`03
0?l0003oool0oooo0<D0oooo00<000000?ooo`3oool01P3oool000X0oooo00H0oonf0;Jfo`3oool0
oooo0?nf]P2fool30?ooo`060?oo]P1V>Y00oooo0?ooo`2fISX0T=_o1P3oool01P3ookH0IP0003Z@
f`3oool0fi0j06Jfo`<0oooo0P0000080?ooo`030000o`3oool0oooo00L0oooo00<00?l00?ooo`3o
ool03`3oool00`3o0000oooo0?ooo`340?ooo`<00000203oool000X0oooo00H0oonf06H000000000
00000000IP2fool30?ooo`060?oo]P1V>Y00oooo0?ooo`2fISX0T=_o1`3oool0102@>VH0>SX00000
0000>Y040?ooo`030000003oool0oooo00L0oooo00<0003o0?ooo`3oool01`3oool00`00o`00oooo
0?ooo`0?0?ooo`030?l0003oool0oooo0<H0oooo00<000000?ooo`3oool01P3oool001@0oooo00D0
T3Xj093Ko`3ookH0IP1V0;Koo`070?ooo`030?nfIP00>Y00oooo00D0oooo00<000000?ooo`3oool0
1`3oool00`000?l0oooo0?ooo`070?ooo`03003o003oool0oooo00l0oooo00<0o`000?ooo`3oool0
aP3oool00`000000oooo0?ooo`060?ooo`002P3oool01P3ookH0][Ko0?ooo`3oool0okJf0;Koo`@0
oooo00@0om^@03X000000000I[Ko2@3oool0103KT3X000000000001V]_l30?ooo`030000003oool0
oooo00L0oooo00<0003o0?ooo`3oool01`3oool00`00o`00oooo0?ooo`0?0?ooo`030?l0003oool0
oooo0<H0oooo00<000000?ooo`3oool01P3oool000X0oooo00H0oonf06H00000000000000000IP2f
oolH0?ooo`030000003oool0oooo00L0oooo00<0003o0?ooo`3oool01`3oool00`00o`00oooo0?oo
o`0?0?ooo`030?l0003oool0oooo0<H0oooo00<000000?ooo`3oool01P3oool000X0oooo00H0oonf
0;Jfo`2fT3X0IY3K0?nf]P2foolH0?ooo`030000003oool0oooo00H0oooo00<0003o0?ooo`3oool0
203oool00`00o`00oooo0?ooo`0?0?ooo`030?l0003oool0oooo0<H0oooo00<000000?ooo`3oool0
1P3oool000X0oooo00H0oonf06H0>P2@fol0okIV0000IP2foolH0?ooo`030000003oool0oooo00H0
oooo00<0003o0?ooo`3oool01`3oool00`00o`00oooo0?ooo`0?0?ooo`030?l0003oool0oooo0<L0
oooo00<000000?ooo`3oool01P3oool002P0oooo0P0000070?ooo`030000o`3oool0oooo00L0oooo
00<00?l00?ooo`3oool03`3oool00`3o0000oooo0?ooo`360?ooo`800000203oool002P0oooo00<0
00000?ooo`3oool01P3oool00`000?l0oooo0?ooo`070?ooo`03003o003oool0oooo00l0oooo00<0
o`000?ooo`3oool0a`3oool00`000000oooo0?ooo`060?ooo`00:03oool00`000000oooo0?ooo`06
0?ooo`030000o`3oool0oooo00L0oooo00<00?l00?ooo`3oool03`3oool00`3o0000oooo0?ooo`37
0?ooo`030000003oool0oooo00H0oooo000X0?ooo`030000003oool0oooo00H0oooo00<0003o0?oo
o`3oool01`3oool00`00o`00oooo0?ooo`0?0?ooo`030?l0003oool0oooo0<L0oooo00<000000?oo
o`3oool01P3oool002P0oooo00<000000?ooo`3oool01P3oool00`000?l0oooo0?ooo`070?ooo`03
003o003oool0oooo00l0oooo00<0o`000?ooo`3oool0a`3oool00`000000oooo0?ooo`060?ooo`00
:03oool00`000000oooo0?ooo`060?ooo`030000o`3oool0oooo00L0oooo00<00?l00?ooo`3oool0
3`3oool00`3o0000oooo0?ooo`370?ooo`030000003oool0oooo00H0oooo000X0?ooo`030000003o
ool0oooo00H0oooo00<0003o0?ooo`3oool01P3oool00`00o`00oooo0?ooo`0?0?ooo`030?l0003o
ool0oooo0<P0oooo00<000000?ooo`3oool01P3oool002P0oooo00<000000?ooo`3oool01P3oool0
0`000?l0oooo0?ooo`060?ooo`03003o003oool0oooo00l0oooo00<0o`000?ooo`3oool0b03oool0
0`000000oooo0?ooo`060?ooo`00:03oool2000000H0oooo00<0003o0?ooo`3oool01`3oool00`00
o`00oooo0?ooo`0?0?ooo`030?l0003oool0oooo0<L0oooo0P0000080?ooo`00:03oool00`000000
oooo0?ooo`050?ooo`030000o`3oool0oooo00L0oooo00<00?l00?ooo`3oool03`3oool00`3o0000
oooo0?ooo`380?ooo`030000003oool0oooo00H0oooo000X0?ooo`030000003oool0oooo00D0oooo
00<0003o0?ooo`3oool01`3oool00`00o`00oooo0?ooo`0?0?ooo`030?l0003oool0oooo0<P0oooo
00<000000?ooo`3oool01P3oool002P0oooo00<000000?ooo`3oool01@3oool00`000?l0oooo0?oo
o`070?ooo`03003o003oool0oooo00l0oooo00<0o`000?ooo`3oool0b03oool00`000000oooo0?oo
o`060?ooo`00:03oool00`000000oooo0?ooo`050?ooo`030000o`3oool0oooo00L0oooo00<00?l0
0?ooo`3oool03P3oool00`3o0000oooo0?ooo`390?ooo`030000003oool0oooo00H0oooo000X0?oo
o`030000003oool0oooo00D0oooo00<0003o0?ooo`3oool01P3oool00`00o`00oooo0?ooo`0?0?oo
o`030?l0003oool0oooo0<T0oooo00<000000?ooo`3oool01P3oool002P0oooo00<000000?ooo`3o
ool01@3oool00`000?l0oooo0?ooo`060?ooo`03003o003oool0oooo00l0oooo00<0o`000?ooo`3o
ool0b@3oool00`000000oooo0?ooo`060?ooo`00:03oool2000000H0oooo00<0003o0?ooo`3oool0
1P3oool00`00o`00oooo0?ooo`0?0?ooo`030?l0003oool0oooo0<P0oooo0P0000080?ooo`00:03o
ool00`000000oooo0?ooo`050?ooo`030000o`3oool0oooo00H0oooo00<00?l00?ooo`3oool03`3o
ool00`3o0000oooo0?ooo`390?ooo`030000003oool0oooo00H0oooo000X0?ooo`030000003oool0
oooo00D0oooo00<0003o0?ooo`3oool01P3oool00`00o`00oooo0?ooo`0?0?ooo`030?l0003oool0
oooo0<T0oooo00<000000?ooo`3oool01P3oool002P0oooo00<000000?ooo`3oool01@3oool00`00
0?l0oooo0?ooo`060?ooo`03003o003oool0oooo00l0oooo00<0o`000?ooo`3oool0b@3oool00`00
0000oooo0?ooo`060?ooo`00:03oool00`000000oooo0?ooo`050?ooo`030000o`3oool0oooo00H0
oooo00<00?l00?ooo`3oool03P3oool00`3o0000oooo0?ooo`3:0?ooo`030000003oool0oooo00H0
oooo000D0?ooo`040=^@>P000000000003Z@f`80oooo00<0oonf06H00000>Y000`3oool0102fIP00
00000000000jT=/40?ooo`030000003oool0oooo00D0oooo00<0003o0?ooo`3oool01P3oool00`00
o`00oooo0?ooo`0>0?ooo`030?l0003oool0oooo0<X0oooo00<000000?ooo`3oool01P3oool001@0
oooo00D0T6J@0?ooo`3oool0T3YV0;Koo`060?ooo`050?oo]P1VI[H0oooo0?ooo`2@IY00103oool0
0`000000oooo0?ooo`040?ooo`030000o`3oool0oooo00L0oooo00<00?l00?ooo`3oool03P3oool0
0`3o0000oooo0?ooo`3:0?ooo`030000003oool0oooo00H0oooo000C0?ooo`060?oo]P1V>Y00oooo
0?ooo`2fISX0T=_o1`3oool0102@IY00oooo0?oo]P1VI[H40?ooo`8000001@3oool00`000?l0oooo
0?ooo`060?ooo`03003o003oool0oooo00l0oooo00<0o`000?ooo`3oool0b03oool3000000P0oooo
000C0?ooo`060?oo]P1V>Y00oooo0?ooo`2fISX0T=_o1`3oool0102fIP0000000000000jT=/40?oo
o`030000003oool0oooo00@0oooo00<0003o0?ooo`3oool01P3oool00`00o`00oooo0?ooo`0?0?oo
o`030?l0003oool0oooo0<X0oooo00<000000?ooo`3oool01P3oool001@0oooo00D0T3Xj093Ko`3o
okH0IP1V0;Koo`060?ooo`050?oo]P1V>Y00oooo0?oo]P1V>Y00103oool00`000000oooo0?ooo`04
0?ooo`030000o`3oool0oooo00H0oooo00<00?l00?ooo`3oool03`3oool00`3o0000oooo0?ooo`3:
0?ooo`030000003oool0oooo00H0oooo000D0?ooo`040?oKT00j0000000006Jfo`P0oooo00@0fi0j
000000000000I[Ko103oool00`000000oooo0?ooo`040?ooo`030000o`3oool0oooo00H0oooo00<0
0?l00?ooo`3oool03P3oool00`3o0000oooo0?ooo`3;0?ooo`030000003oool0oooo00H0oooo000X
0?ooo`030000003oool0oooo00@0oooo00<0003o0?ooo`3oool01P3oool00`00o`00oooo0?ooo`0>
0?ooo`030?l0003oool0oooo0</0oooo00<000000?ooo`3oool01P3oool002P0oooo00<000000?oo
o`3oool0103oool00`000?l0oooo0?ooo`060?ooo`03003o003oool0oooo00h0oooo00<0o`000?oo
o`3oool0b`3oool00`000000oooo0?ooo`060?ooo`00:03oool00`000000oooo0?ooo`040?ooo`03
0000o`3oool0oooo00H0oooo00<00?l00?ooo`3oool03P3oool00`3o0000oooo0?ooo`3;0?ooo`03
0000003oool0oooo00H0oooo000X0?ooo`030000003oool0oooo00@0oooo00<0003o0?ooo`3oool0
1P3oool00`00o`00oooo0?ooo`0>0?ooo`030?l0003oool0oooo0</0oooo00<000000?ooo`3oool0
1P3oool002P0oooo0P0000050?ooo`030000o`3oool0oooo00H0oooo00<00?l00?ooo`3oool03P3o
ool00`3o0000oooo0?ooo`3:0?ooo`800000203oool002P0oooo00<000000?ooo`3oool0103oool0
0`000?l0oooo0?ooo`060?ooo`03003o003oool0oooo00d0oooo00<0o`000?ooo`3oool0c03oool0
0`000000oooo0?ooo`060?ooo`00:03oool00`000000oooo0?ooo`040?ooo`030000o`3oool0oooo
00H0oooo00<00?l00?ooo`3oool03@3oool00`3o0000oooo0?ooo`3<0?ooo`030000003oool0oooo
00H0oooo000X0?ooo`030000003oool0oooo00@0oooo00<0003o0?ooo`3oool01P3oool00`00o`00
oooo0?ooo`0=0?ooo`030?l0003oool0oooo0<`0oooo00<000000?ooo`3oool01P3oool002P0oooo
00<000000?ooo`3oool00`3oool00`000?l0oooo0?ooo`060?ooo`03003o003oool0oooo00h0oooo
00<0o`000?ooo`3oool0c03oool00`000000oooo0?ooo`060?ooo`00:03oool00`000000oooo0?oo
o`030?ooo`030000o`3oool0oooo00H0oooo00<00?l00?ooo`3oool03P3oool00`3o0000oooo0?oo
o`3<0?ooo`030000003oool0oooo00H0oooo000X0?ooo`030000003oool0oooo00<0oooo00<0003o
0?ooo`3oool01P3oool00`00o`00oooo0?ooo`0>0?ooo`030?l0003oool0oooo0<`0oooo00<00000
0?ooo`3oool01P3oool002P0oooo0P0000040?ooo`030000o`3oool0oooo00H0oooo00<00?l00?oo
o`3oool03P3oool00`3o0000oooo0?ooo`3;0?ooo`800000203oool002P0oooo00<000000?ooo`3o
ool00`3oool00`000?l0oooo0?ooo`060?ooo`03003o003oool0oooo00h0oooo00<0o`000?ooo`3o
ool0c03oool00`000000oooo0?ooo`060?ooo`00:03oool00`000000oooo0?ooo`030?ooo`030000
o`3oool0oooo00H0oooo00<00?l00?ooo`3oool03@3oool00`3o0000oooo0?ooo`3=0?ooo`030000
003oool0oooo00H0oooo000X0?ooo`030000003oool0oooo00<0oooo00<0003o0?ooo`3oool01P3o
ool00`00o`00oooo0?ooo`0=0?ooo`030?l0003oool0oooo0<d0oooo00<000000?ooo`3oool01P3o
ool002P0oooo00<000000?ooo`3oool00`3oool00`000?l0oooo0?ooo`060?ooo`03003o003oool0
oooo00d0oooo00<0o`000?ooo`3oool0c@3oool00`000000oooo0?ooo`060?ooo`00:03oool00`00
0000oooo0?ooo`030?ooo`030000o`3oool0oooo00H0oooo00<00?l00?ooo`3oool03@3oool00`3o
0000oooo0?ooo`3=0?ooo`030000003oool0oooo00H0oooo000X0?ooo`030000003oool0oooo00<0
oooo00<0003o0?ooo`3oool01P3oool00`00o`00oooo0?ooo`0=0?ooo`030?l0003oool0oooo0<d0
oooo00<000000?ooo`3oool01P3oool002P0oooo00<000000?ooo`3oool00`3oool00`000?l0oooo
0?ooo`060?ooo`03003o003oool0oooo00d0oooo00<0o`000?ooo`3oool0c@3oool00`000000oooo
0?ooo`060?ooo`00:03oool2000000@0oooo00<0003o0?ooo`3oool01P3oool00`00o`00oooo0?oo
o`0=0?ooo`030?l0003oool0oooo0<`0oooo0P0000080?ooo`00:03oool00`000000oooo0?ooo`02
0?ooo`030000o`3oool0oooo00H0oooo00<00?l00?ooo`3oool03P3oool00`3o0000oooo0?ooo`3=
0?ooo`030000003oool0oooo00H0oooo000X0?ooo`030000003oool0oooo0080oooo00<0003o0?oo
o`3oool01P3oool00`00o`00oooo0?ooo`0>0?ooo`030?l0003oool0oooo0<d0oooo00<000000?oo
o`3oool01P3oool002P0oooo00<000000?ooo`3oool00P3oool00`000?l0oooo0?ooo`060?ooo`03
003o003oool0oooo00d0oooo00<0o`000?ooo`3oool0cP3oool00`000000oooo0?ooo`060?ooo`00
:03oool00`000000oooo0?ooo`020?ooo`030000o`3oool0oooo00H0oooo00<00?l00?ooo`3oool0
3@3oool00`3o0000oooo0?ooo`3>0?ooo`030000003oool0oooo00H0oooo000O0?ooo`060?oo]P1V
000000000000000003X0T=_o0`3oool00`000000oooo0?ooo`020?ooo`030000o`3oool0oooo00H0
oooo00<00?l00?ooo`3oool03@3oool00`3o0000oooo0?ooo`3>0?ooo`030000003oool0oooo00H0
oooo000Q0?ooo`030?nfIP0jT=/0oooo00@0oooo00<000000?ooo`3oool00P3oool010000?l0oooo
0?ooo`0000050?ooo`03003o003oool0000000L0oooo00<000000?ooo`3oool00`3oool00`3o0000
oooo000000070?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000
oooo0?ooo`040?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000
oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000
oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000
oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000
oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000
oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000
oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000
oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00240oooo
00<0okIV03Z@f`3oool0103oool5000000030000o`000000000000H0000000<00?l0000000000000
3@0000000`3o000000000000003?000000P0oooo000Q0?ooo`030?nfIP0jT=/0oooo0?`0oooo000P
0?ooo`03090jIP2f]VH0>Y3K0?d0oooo000P0?ooo`030?nfIP000000>Y3K0?d0oooo003o0?ooob40
oooo0000\
\>"],
  ImageRangeCache->{{{0, 287}, {176.938, 0}} -> {0.493891, -0.168458, \
0.0125636, 0.00677612}}],

Cell[BoxData[
    TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
      False,
      Editable->False]], "Output"],

Cell[BoxData[
    \("D:\\UJJAL\\Arundhati\\Arundhati 1/S8.eps"\)], "Output"]
}, Open  ]]
},
FrontEndVersion->"4.1 for Microsoft Windows",
ScreenRectangle->{{0, 1280}, {0, 703}},
WindowSize->{1103, 647},
WindowMargins->{{Automatic, -24}, {-134, Automatic}}
]

(*******************************************************************
Cached data follows.  If you edit this Notebook file directly, not
using Mathematica, you must remove the line containing CacheID at
the top of  the file.  The cache data will then be recreated when
you save this file from within Mathematica.
*******************************************************************)

(*CellTagsOutline
CellTagsIndex->{}
*)

(*CellTagsIndex
CellTagsIndex->{}
*)

(*NotebookFileOutline
Notebook[{

Cell[CellGroupData[{
Cell[1727, 52, 475, 10, 158, "Input"],
Cell[2205, 64, 74, 1, 31, "Output"],
Cell[2282, 67, 83, 1, 45, "Output"],
Cell[2368, 70, 82, 1, 45, "Output"],
Cell[2453, 73, 247, 3, 54, "Output"],
Cell[2703, 78, 358, 5, 49, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[3098, 88, 971, 20, 230, "Input"],
Cell[4072, 110, 35, 1, 29, "Output"],
Cell[4110, 113, 35, 1, 29, "Output"],
Cell[4148, 116, 35, 1, 29, "Output"],
Cell[4186, 119, 40, 1, 29, "Output"],
Cell[4229, 122, 25396, 738, 186, 6504, 500, "GraphicsData", "PostScript", \
"Graphics"],
Cell[29628, 862, 130, 3, 29, "Output"],
Cell[29761, 867, 35, 1, 29, "Output"],
Cell[29799, 870, 28091, 871, 186, 7763, 615, "GraphicsData", "PostScript", \
"Graphics"],
Cell[57893, 1743, 130, 3, 29, "Output"],
Cell[58026, 1748, 35, 1, 29, "Output"],
Cell[58064, 1751, 28779, 891, 186, 7928, 629, "GraphicsData", "PostScript", \
"Graphics"],
Cell[86846, 2644, 130, 3, 29, "Output"],
Cell[86979, 2649, 38083, 1149, 186, 11908, 821, "GraphicsData", "PostScript", \
"Graphics"],
Cell[125065, 3800, 130, 3, 29, "Output"],
Cell[125198, 3805, 76, 1, 29, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[125311, 3811, 439, 8, 148, "Input"],
Cell[125753, 3821, 74, 1, 31, "Output"],
Cell[125830, 3824, 83, 1, 45, "Output"],
Cell[125916, 3827, 160, 2, 68, "Output"],
Cell[126079, 3831, 181, 3, 24, "Message"],
Cell[126263, 3836, 469, 6, 69, "Output"],
Cell[126735, 3844, 407, 5, 54, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[127179, 3854, 976, 20, 230, "Input"],
Cell[128158, 3876, 35, 1, 29, "Output"],
Cell[128196, 3879, 35, 1, 29, "Output"],
Cell[128234, 3882, 35, 1, 29, "Output"],
Cell[128272, 3885, 40, 1, 29, "Output"],
Cell[128315, 3888, 32313, 916, 186, 7477, 605, "GraphicsData", "PostScript", \
"Graphics"],
Cell[160631, 4806, 130, 3, 29, "Output"],
Cell[160764, 4811, 35, 1, 29, "Output"],
Cell[160802, 4814, 28632, 822, 186, 6807, 548, "GraphicsData", "PostScript", \
"Graphics"],
Cell[189437, 5638, 130, 3, 29, "Output"],
Cell[189570, 5643, 35, 1, 29, "Output"],
Cell[189608, 5646, 28779, 891, 186, 7928, 629, "GraphicsData", "PostScript", \
"Graphics"],
Cell[218390, 6539, 130, 3, 29, "Output"],
Cell[218523, 6544, 37910, 1136, 186, 11695, 808, "GraphicsData", \
"PostScript", "Graphics"],
Cell[256436, 7682, 130, 3, 29, "Output"],
Cell[256569, 7687, 76, 1, 29, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[256682, 7693, 387, 7, 103, "Input"],
Cell[257072, 7702, 74, 1, 31, "Output"],
Cell[257149, 7705, 83, 1, 45, "Output"],
Cell[257235, 7708, 90, 1, 45, "Output"],
Cell[257328, 7711, 284, 4, 54, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[257649, 7720, 648, 10, 143, "Input"],
Cell[258300, 7732, 35, 1, 29, "Output"],
Cell[258338, 7735, 35, 1, 29, "Output"],
Cell[258376, 7738, 35, 1, 29, "Output"],
Cell[258414, 7741, 174, 3, 24, "Message"],
Cell[258591, 7746, 321, 9, 29, "Output"],
Cell[258915, 7757, 373, 10, 45, "Output"],
Cell[259291, 7769, 1116, 29, 81, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[260444, 7803, 883, 17, 173, "Input"],
Cell[261330, 7822, 40, 1, 29, "Output"],
Cell[261373, 7825, 196, 3, 36, "Message"],
Cell[261572, 7830, 25917, 814, 186, 7594, 583, "GraphicsData", "PostScript", \
"Graphics"],
Cell[287492, 8646, 130, 3, 29, "Output"],
Cell[287625, 8651, 35, 1, 29, "Output"],
Cell[287663, 8654, 194, 3, 36, "Message"],
Cell[287860, 8659, 23753, 728, 186, 6878, 515, "GraphicsData", "PostScript", \
"Graphics"],
Cell[311616, 9389, 130, 3, 29, "Output"],
Cell[311749, 9394, 35, 1, 29, "Output"],
Cell[311787, 9397, 184, 3, 36, "Message"],
Cell[311974, 9402, 25376, 766, 186, 7123, 536, "GraphicsData", "PostScript", \
"Graphics"],
Cell[337353, 10170, 130, 3, 29, "Output"],
Cell[337486, 10175, 40594, 1218, 186, 13130, 874, "GraphicsData", \
"PostScript", "Graphics"],
Cell[378083, 11395, 130, 3, 29, "Output"],
Cell[378216, 11400, 76, 1, 29, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[378329, 11406, 317, 6, 103, "Input"],
Cell[378649, 11414, 74, 1, 31, "Output"],
Cell[378726, 11417, 83, 1, 45, "Output"],
Cell[378812, 11420, 181, 3, 24, "Message"],
Cell[378996, 11425, 97, 2, 45, "Output"],
Cell[379096, 11429, 294, 4, 54, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[379427, 11438, 548, 9, 143, "Input"],
Cell[379978, 11449, 35, 1, 29, "Output"],
Cell[380016, 11452, 35, 1, 29, "Output"],
Cell[380054, 11455, 35, 1, 29, "Output"],
Cell[380092, 11458, 173, 3, 24, "Message"],
Cell[380268, 11463, 320, 9, 29, "Output"],
Cell[380591, 11474, 371, 10, 42, "Output"],
Cell[380965, 11486, 1147, 30, 117, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[382149, 11521, 745, 17, 170, "Input"],
Cell[382897, 11540, 40, 1, 29, "Output"],
Cell[382940, 11543, 25753, 769, 186, 6404, 526, "GraphicsData", "PostScript", \
"Graphics"],
Cell[408696, 12314, 130, 3, 29, "Output"],
Cell[408829, 12319, 35, 1, 29, "Output"],
Cell[408867, 12322, 23431, 693, 186, 5753, 470, "GraphicsData", "PostScript", \
"Graphics"],
Cell[432301, 13017, 130, 3, 29, "Output"],
Cell[432434, 13022, 35, 1, 29, "Output"],
Cell[432472, 13025, 23705, 660, 186, 5377, 429, "GraphicsData", "PostScript", \
"Graphics"],
Cell[456180, 13687, 130, 3, 29, "Output"],
Cell[456313, 13692, 36470, 962, 186, 9164, 620, "GraphicsData", "PostScript", \
"Graphics"],
Cell[492786, 14656, 130, 3, 29, "Output"],
Cell[492919, 14661, 76, 1, 29, "Output"]
}, Open  ]]
}
]
*)



(*******************************************************************
End of Mathematica Notebook file.
*******************************************************************)


